Stim: a fast stabilizer circuit simulator

This paper presents ``Stim", a fast simulator for quantum stabilizer circuits. The paper explains how Stim works and compares it to existing tools. With no foreknowledge, Stim can analyze a distance 100 surface code circuit (20 thousand qubits, 8 million gates, 1 million measurements) in 15 seconds and then begin sampling full circuit shots at a rate of 1 kHz. Stim uses a stabilizer tableau representation, similar to Aaronson and Gottesman's CHP simulator, but with three main improvements. First, Stim improves the asymptotic complexity of deterministic measurement from quadratic to linear by tracking the {\em inverse} of the circuit's stabilizer tableau. Second, Stim improves the constant factors of the algorithm by using a cache-friendly data layout and 256 bit wide SIMD instructions. Third, Stim only uses expensive stabilizer tableau simulation to create an initial reference sample. Further samples are collected in bulk by using that sample as a reference for batches of Pauli frames propagating through the circuit.

==> anc/bacon_shor_memory_d15.stim <==
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 7
R 8
R 9
R 10
R 11
R 12
R 13
R 14
R 15
R 16
R 17
R 18
R 19
R 20
R 21
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 44
R 45
R 46
R 47
R 48
R 49
R 50
R 51
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 67
R 68
R 69
R 70
R 71
R 72
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 97
R 98
R 99
R 100
R 101
R 102
R 103
R 104
R 105
R 106
R 107
R 108
R 109
R 110
R 111
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 132
R 133
R 134
R 135
R 136
R 137
R 138
R 139
R 140
R 141
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 157
R 158
R 159
R 160
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 187
R 188
R 189
R 190
R 191
R 192
R 193
R 194
R 195
R 196
R 197
R 198
R 199
R 200
R 201
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 220
R 221
R 222
R 223
R 224
R 225
R 226
R 227
R 228
R 229
R 230
R 231
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 247
R 248
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 277
R 278
R 279
R 280
R 281
R 282
R 283
R 284
R 285
R 286
R 287
R 288
R 289
R 290
R 291
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 308
R 309
R 310
R 311
R 312
R 313
R 314
R 315
R 316
R 317
R 318
R 319
R 320
R 321
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 367
R 368
R 369
R 370
R 371
R 372
R 373
R 374
R 375
R 376
R 377
R 378
R 379
R 380
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 397
R 398
R 399
R 400
R 401
R 402
R 403
R 404
R 405
R 406
R 407
R 408
R 409
R 410
R 411
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 440
R 441
R 442
R 443
R 444
R 445
R 446
R 447
R 448
R 449
R 450
R 451
R 452
R 453
R 454
R 455
R 456
R 457
R 458
R 459
R 460
R 461
R 462
R 463
R 464
R 465
R 466
R 467
R 468
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 484
R 485
R 486
R 487
R 488
R 489
R 490
R 491
R 492
R 493
R 494
R 495
R 496
R 497
R 498
R 499
R 500
R 501
R 502
R 503
R 504
R 505
R 506
R 507
R 508
R 509
R 510
R 511
R 512
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 528
R 529
R 530
R 531
R 532
R 533
R 534
R 535
R 536
R 537
R 538
R 539
R 540
R 541
R 542
R 543
R 544
R 545
R 546
R 547
R 548
R 549
R 550
R 551
R 552
R 553
R 554
R 555
R 556
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 572
R 573
R 574
R 575
R 576
R 577
R 578
R 579
R 580
R 581
R 582
R 583
R 584
R 585
R 586
R 587
R 588
R 589
R 590
R 591
R 592
R 593
R 594
R 595
R 596
R 597
R 598
R 599
R 600
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 616
R 617
R 618
R 619
R 620
R 621
R 622
R 623
R 624
R 625
R 626
R 627
R 628
R 629
R 630
R 631
R 632
R 633
R 634
R 635
R 636
R 637
R 638
R 639
R 640
R 641
R 642
R 643
R 644
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 1
M 3
M 5
M 7
M 9
M 11
M 13
M 15
M 17
M 19
M 21
M 23
M 25
M 27
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 45
M 47
M 49
M 51
M 53
M 55
M 57
M 59
M 61
M 63
M 65
M 67
M 69
M 71
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 89
M 91
M 93
M 95
M 97
M 99
M 101
M 103
M 105
M 107
M 109
M 111
M 113
M 115
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 133
M 135
M 137
M 139
M 141
M 143
M 145
M 147
M 149
M 151
M 153
M 155
M 157
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 177
M 179
M 181
M 183
M 185
M 187
M 189
M 191
M 193
M 195
M 197
M 199
M 201
M 203
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 221
M 223
M 225
M 227
M 229
M 231
M 233
M 235
M 237
M 239
M 241
M 243
M 245
M 247
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 265
M 267
M 269
M 271
M 273
M 275
M 277
M 279
M 281
M 283
M 285
M 287
M 289
M 291
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 309
M 311
M 313
M 315
M 317
M 319
M 321
M 323
M 325
M 327
M 329
M 331
M 333
M 335
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 353
M 355
M 357
M 359
M 361
M 363
M 365
M 367
M 369
M 371
M 373
M 375
M 377
M 379
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 397
M 399
M 401
M 403
M 405
M 407
M 409
M 411
M 413
M 415
M 417
M 419
M 421
M 423
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 441
M 443
M 445
M 447
M 449
M 451
M 453
M 455
M 457
M 459
M 461
M 463
M 465
M 467
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 487
M 489
M 491
M 493
M 495
M 497
M 499
M 501
M 503
M 505
M 507
M 509
M 511
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 529
M 531
M 533
M 535
M 537
M 539
M 541
M 543
M 545
M 547
M 549
M 551
M 553
M 555
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 573
M 575
M 577
M 579
M 581
M 583
M 585
M 587
M 589
M 591
M 593
M 595
M 597
M 599
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 617
M 619
M 621
M 623
M 625
M 627
M 629
M 631
M 633
M 635
M 637
M 639
M 641
M 643
tick
R 1
R 3
R 5
R 7
R 9
R 11
R 13
R 15
R 17
R 19
R 21
R 23
R 25
R 27
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 45
R 47
R 49
R 51
R 53
R 55
R 57
R 59
R 61
R 63
R 65
R 67
R 69
R 71
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 85
R 86
R 87
R 89
R 91
R 93
R 95
R 97
R 99
R 101
R 103
R 105
R 107
R 109
R 111
R 113
R 115
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 131
R 133
R 135
R 137
R 139
R 141
R 143
R 145
R 147
R 149
R 151
R 153
R 155
R 157
R 159
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 177
R 179
R 181
R 183
R 185
R 187
R 189
R 191
R 193
R 195
R 197
R 199
R 201
R 203
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 221
R 223
R 225
R 227
R 229
R 231
R 233
R 235
R 237
R 239
R 241
R 243
R 245
R 247
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 262
R 263
R 265
R 267
R 269
R 271
R 273
R 275
R 277
R 279
R 281
R 283
R 285
R 287
R 289
R 291
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 307
R 309
R 311
R 313
R 315
R 317
R 319
R 321
R 323
R 325
R 327
R 329
R 331
R 333
R 335
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 353
R 355
R 357
R 359
R 361
R 363
R 365
R 367
R 369
R 371
R 373
R 375
R 377
R 379
R 381
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 397
R 399
R 401
R 403
R 405
R 407
R 409
R 411
R 413
R 415
R 417
R 419
R 421
R 423
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 441
R 443
R 445
R 447
R 449
R 451
R 453
R 455
R 457
R 459
R 461
R 463
R 465
R 467
R 469
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 485
R 487
R 489
R 491
R 493
R 495
R 497
R 499
R 501
R 503
R 505
R 507
R 509
R 511
R 513
R 514
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 522
R 523
R 524
R 525
R 526
R 527
R 529
R 531
R 533
R 535
R 537
R 539
R 541
R 543
R 545
R 547
R 549
R 551
R 553
R 555
R 557
R 558
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 567
R 568
R 569
R 570
R 571
R 573
R 575
R 577
R 579
R 581
R 583
R 585
R 587
R 589
R 591
R 593
R 595
R 597
R 599
R 601
R 602
R 603
R 604
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 613
R 614
R 615
R 617
R 619
R 621
R 623
R 625
R 627
R 629
R 631
R 633
R 635
R 637
R 639
R 641
R 643
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
CNOT 44 29
CNOT 46 30
CNOT 48 31
CNOT 50 32
CNOT 52 33
CNOT 54 34
CNOT 56 35
CNOT 58 36
CNOT 60 37
CNOT 62 38
CNOT 64 39
CNOT 66 40
CNOT 68 41
CNOT 70 42
CNOT 72 43
CNOT 88 73
CNOT 90 74
CNOT 92 75
CNOT 94 76
CNOT 96 77
CNOT 98 78
CNOT 100 79
CNOT 102 80
CNOT 104 81
CNOT 106 82
CNOT 108 83
CNOT 110 84
CNOT 112 85
CNOT 114 86
CNOT 116 87
CNOT 132 117
CNOT 134 118
CNOT 136 119
CNOT 138 120
CNOT 140 121
CNOT 142 122
CNOT 144 123
CNOT 146 124
CNOT 148 125
CNOT 150 126
CNOT 152 127
CNOT 154 128
CNOT 156 129
CNOT 158 130
CNOT 160 131
CNOT 176 161
CNOT 178 162
CNOT 180 163
CNOT 182 164
CNOT 184 165
CNOT 186 166
CNOT 188 167
CNOT 190 168
CNOT 192 169
CNOT 194 170
CNOT 196 171
CNOT 198 172
CNOT 200 173
CNOT 202 174
CNOT 204 175
CNOT 220 205
CNOT 222 206
CNOT 224 207
CNOT 226 208
CNOT 228 209
CNOT 230 210
CNOT 232 211
CNOT 234 212
CNOT 236 213
CNOT 238 214
CNOT 240 215
CNOT 242 216
CNOT 244 217
CNOT 246 218
CNOT 248 219
CNOT 264 249
CNOT 266 250
CNOT 268 251
CNOT 270 252
CNOT 272 253
CNOT 274 254
CNOT 276 255
CNOT 278 256
CNOT 280 257
CNOT 282 258
CNOT 284 259
CNOT 286 260
CNOT 288 261
CNOT 290 262
CNOT 292 263
CNOT 308 293
CNOT 310 294
CNOT 312 295
CNOT 314 296
CNOT 316 297
CNOT 318 298
CNOT 320 299
CNOT 322 300
CNOT 324 301
CNOT 326 302
CNOT 328 303
CNOT 330 304
CNOT 332 305
CNOT 334 306
CNOT 336 307
CNOT 352 337
CNOT 354 338
CNOT 356 339
CNOT 358 340
CNOT 360 341
CNOT 362 342
CNOT 364 343
CNOT 366 344
CNOT 368 345
CNOT 370 346
CNOT 372 347
CNOT 374 348
CNOT 376 349
CNOT 378 350
CNOT 380 351
CNOT 396 381
CNOT 398 382
CNOT 400 383
CNOT 402 384
CNOT 404 385
CNOT 406 386
CNOT 408 387
CNOT 410 388
CNOT 412 389
CNOT 414 390
CNOT 416 391
CNOT 418 392
CNOT 420 393
CNOT 422 394
CNOT 424 395
CNOT 440 425
CNOT 442 426
CNOT 444 427
CNOT 446 428
CNOT 448 429
CNOT 450 430
CNOT 452 431
CNOT 454 432
CNOT 456 433
CNOT 458 434
CNOT 460 435
CNOT 462 436
CNOT 464 437
CNOT 466 438
CNOT 468 439
CNOT 484 469
CNOT 486 470
CNOT 488 471
CNOT 490 472
CNOT 492 473
CNOT 494 474
CNOT 496 475
CNOT 498 476
CNOT 500 477
CNOT 502 478
CNOT 504 479
CNOT 506 480
CNOT 508 481
CNOT 510 482
CNOT 512 483
CNOT 528 513
CNOT 530 514
CNOT 532 515
CNOT 534 516
CNOT 536 517
CNOT 538 518
CNOT 540 519
CNOT 542 520
CNOT 544 521
CNOT 546 522
CNOT 548 523
CNOT 550 524
CNOT 552 525
CNOT 554 526
CNOT 556 527
CNOT 572 557
CNOT 574 558
CNOT 576 559
CNOT 578 560
CNOT 580 561
CNOT 582 562
CNOT 584 563
CNOT 586 564
CNOT 588 565
CNOT 590 566
CNOT 592 567
CNOT 594 568
CNOT 596 569
CNOT 598 570
CNOT 600 571
CNOT 616 601
CNOT 618 602
CNOT 620 603
CNOT 622 604
CNOT 624 605
CNOT 626 606
CNOT 628 607
CNOT 630 608
CNOT 632 609
CNOT 634 610
CNOT 636 611
CNOT 638 612
CNOT 640 613
CNOT 642 614
CNOT 644 615
tick
CNOT 0 29
CNOT 2 30
CNOT 4 31
CNOT 6 32
CNOT 8 33
CNOT 10 34
CNOT 12 35
CNOT 14 36
CNOT 16 37
CNOT 18 38
CNOT 20 39
CNOT 22 40
CNOT 24 41
CNOT 26 42
CNOT 28 43
CNOT 44 73
CNOT 46 74
CNOT 48 75
CNOT 50 76
CNOT 52 77
CNOT 54 78
CNOT 56 79
CNOT 58 80
CNOT 60 81
CNOT 62 82
CNOT 64 83
CNOT 66 84
CNOT 68 85
CNOT 70 86
CNOT 72 87
CNOT 88 117
CNOT 90 118
CNOT 92 119
CNOT 94 120
CNOT 96 121
CNOT 98 122
CNOT 100 123
CNOT 102 124
CNOT 104 125
CNOT 106 126
CNOT 108 127
CNOT 110 128
CNOT 112 129
CNOT 114 130
CNOT 116 131
CNOT 132 161
CNOT 134 162
CNOT 136 163
CNOT 138 164
CNOT 140 165
CNOT 142 166
CNOT 144 167
CNOT 146 168
CNOT 148 169
CNOT 150 170
CNOT 152 171
CNOT 154 172
CNOT 156 173
CNOT 158 174
CNOT 160 175
CNOT 176 205
CNOT 178 206
CNOT 180 207
CNOT 182 208
CNOT 184 209
CNOT 186 210
CNOT 188 211
CNOT 190 212
CNOT 192 213
CNOT 194 214
CNOT 196 215
CNOT 198 216
CNOT 200 217
CNOT 202 218
CNOT 204 219
CNOT 220 249
CNOT 222 250
CNOT 224 251
CNOT 226 252
CNOT 228 253
CNOT 230 254
CNOT 232 255
CNOT 234 256
CNOT 236 257
CNOT 238 258
CNOT 240 259
CNOT 242 260
CNOT 244 261
CNOT 246 262
CNOT 248 263
CNOT 264 293
CNOT 266 294
CNOT 268 295
CNOT 270 296
CNOT 272 297
CNOT 274 298
CNOT 276 299
CNOT 278 300
CNOT 280 301
CNOT 282 302
CNOT 284 303
CNOT 286 304
CNOT 288 305
CNOT 290 306
CNOT 292 307
CNOT 308 337
CNOT 310 338
CNOT 312 339
CNOT 314 340
CNOT 316 341
CNOT 318 342
CNOT 320 343
CNOT 322 344
CNOT 324 345
CNOT 326 346
CNOT 328 347
CNOT 330 348
CNOT 332 349
CNOT 334 350
CNOT 336 351
CNOT 352 381
CNOT 354 382
CNOT 356 383
CNOT 358 384
CNOT 360 385
CNOT 362 386
CNOT 364 387
CNOT 366 388
CNOT 368 389
CNOT 370 390
CNOT 372 391
CNOT 374 392
CNOT 376 393
CNOT 378 394
CNOT 380 395
CNOT 396 425
CNOT 398 426
CNOT 400 427
CNOT 402 428
CNOT 404 429
CNOT 406 430
CNOT 408 431
CNOT 410 432
CNOT 412 433
CNOT 414 434
CNOT 416 435
CNOT 418 436
CNOT 420 437
CNOT 422 438
CNOT 424 439
CNOT 440 469
CNOT 442 470
CNOT 444 471
CNOT 446 472
CNOT 448 473
CNOT 450 474
CNOT 452 475
CNOT 454 476
CNOT 456 477
CNOT 458 478
CNOT 460 479
CNOT 462 480
CNOT 464 481
CNOT 466 482
CNOT 468 483
CNOT 484 513
CNOT 486 514
CNOT 488 515
CNOT 490 516
CNOT 492 517
CNOT 494 518
CNOT 496 519
CNOT 498 520
CNOT 500 521
CNOT 502 522
CNOT 504 523
CNOT 506 524
CNOT 508 525
CNOT 510 526
CNOT 512 527
CNOT 528 557
CNOT 530 558
CNOT 532 559
CNOT 534 560
CNOT 536 561
CNOT 538 562
CNOT 540 563
CNOT 542 564
CNOT 544 565
CNOT 546 566
CNOT 548 567
CNOT 550 568
CNOT 552 569
CNOT 554 570
CNOT 556 571
CNOT 572 601
CNOT 574 602
CNOT 576 603
CNOT 578 604
CNOT 580 605
CNOT 582 606
CNOT 584 607
CNOT 586 608
CNOT 588 609
CNOT 590 610
CNOT 592 611
CNOT 594 612
CNOT 596 613
CNOT 598 614
CNOT 600 615
tick
CNOT 1 2
CNOT 3 4
CNOT 5 6
CNOT 7 8
CNOT 9 10
CNOT 11 12
CNOT 13 14
CNOT 15 16
CNOT 17 18
CNOT 19 20
CNOT 21 22
CNOT 23 24
CNOT 25 26
CNOT 27 28
CNOT 45 46
CNOT 47 48
CNOT 49 50
CNOT 51 52
CNOT 53 54
CNOT 55 56
CNOT 57 58
CNOT 59 60
CNOT 61 62
CNOT 63 64
CNOT 65 66
CNOT 67 68
CNOT 69 70
CNOT 71 72
CNOT 89 90
CNOT 91 92
CNOT 93 94
CNOT 95 96
CNOT 97 98
CNOT 99 100
CNOT 101 102
CNOT 103 104
CNOT 105 106
CNOT 107 108
CNOT 109 110
CNOT 111 112
CNOT 113 114
CNOT 115 116
CNOT 133 134
CNOT 135 136
CNOT 137 138
CNOT 139 140
CNOT 141 142
CNOT 143 144
CNOT 145 146
CNOT 147 148
CNOT 149 150
CNOT 151 152
CNOT 153 154
CNOT 155 156
CNOT 157 158
CNOT 159 160
CNOT 177 178
CNOT 179 180
CNOT 181 182
CNOT 183 184
CNOT 185 186
CNOT 187 188
CNOT 189 190
CNOT 191 192
CNOT 193 194
CNOT 195 196
CNOT 197 198
CNOT 199 200
CNOT 201 202
CNOT 203 204
CNOT 221 222
CNOT 223 224
CNOT 225 226
CNOT 227 228
CNOT 229 230
CNOT 231 232
CNOT 233 234
CNOT 235 236
CNOT 237 238
CNOT 239 240
CNOT 241 242
CNOT 243 244
CNOT 245 246
CNOT 247 248
CNOT 265 266
CNOT 267 268
CNOT 269 270
CNOT 271 272
CNOT 273 274
CNOT 275 276
CNOT 277 278
CNOT 279 280
CNOT 281 282
CNOT 283 284
CNOT 285 286
CNOT 287 288
CNOT 289 290
CNOT 291 292
CNOT 309 310
CNOT 311 312
CNOT 313 314
CNOT 315 316
CNOT 317 318
CNOT 319 320
CNOT 321 322
CNOT 323 324
CNOT 325 326
CNOT 327 328
CNOT 329 330
CNOT 331 332
CNOT 333 334
CNOT 335 336
CNOT 353 354
CNOT 355 356
CNOT 357 358
CNOT 359 360
CNOT 361 362
CNOT 363 364
CNOT 365 366
CNOT 367 368
CNOT 369 370
CNOT 371 372
CNOT 373 374
CNOT 375 376
CNOT 377 378
CNOT 379 380
CNOT 397 398
CNOT 399 400
CNOT 401 402
CNOT 403 404
CNOT 405 406
CNOT 407 408
CNOT 409 410
CNOT 411 412
CNOT 413 414
CNOT 415 416
CNOT 417 418
CNOT 419 420
CNOT 421 422
CNOT 423 424
CNOT 441 442
CNOT 443 444
CNOT 445 446
CNOT 447 448
CNOT 449 450
CNOT 451 452
CNOT 453 454
CNOT 455 456
CNOT 457 458
CNOT 459 460
CNOT 461 462
CNOT 463 464
CNOT 465 466
CNOT 467 468
CNOT 485 486
CNOT 487 488
CNOT 489 490
CNOT 491 492
CNOT 493 494
CNOT 495 496
CNOT 497 498
CNOT 499 500
CNOT 501 502
CNOT 503 504
CNOT 505 506
CNOT 507 508
CNOT 509 510
CNOT 511 512
CNOT 529 530
CNOT 531 532
CNOT 533 534
CNOT 535 536
CNOT 537 538
CNOT 539 540
CNOT 541 542
CNOT 543 544
CNOT 545 546
CNOT 547 548
CNOT 549 550
CNOT 551 552
CNOT 553 554
CNOT 555 556
CNOT 573 574
CNOT 575 576
CNOT 577 578
CNOT 579 580
CNOT 581 582
CNOT 583 584
CNOT 585 586
CNOT 587 588
CNOT 589 590
CNOT 591 592
CNOT 593 594
CNOT 595 596
CNOT 597 598
CNOT 599 600
CNOT 617 618
CNOT 619 620
CNOT 621 622
CNOT 623 624
CNOT 625 626
CNOT 627 628
CNOT 629 630
CNOT 631 632
CNOT 633 634
CNOT 635 636
CNOT 637 638
CNOT 639 640
CNOT 641 642
CNOT 643 644
tick
CNOT 1 0
CNOT 3 2
CNOT 5 4
CNOT 7 6
CNOT 9 8
CNOT 11 10
CNOT 13 12
CNOT 15 14
CNOT 17 16
CNOT 19 18
CNOT 21 20
CNOT 23 22
CNOT 25 24
CNOT 27 26
CNOT 45 44
CNOT 47 46
CNOT 49 48
CNOT 51 50
CNOT 53 52
CNOT 55 54
CNOT 57 56
CNOT 59 58
CNOT 61 60
CNOT 63 62
CNOT 65 64
CNOT 67 66
CNOT 69 68
CNOT 71 70
CNOT 89 88
CNOT 91 90
CNOT 93 92
CNOT 95 94
CNOT 97 96
CNOT 99 98
CNOT 101 100
CNOT 103 102
CNOT 105 104
CNOT 107 106
CNOT 109 108
CNOT 111 110
CNOT 113 112
CNOT 115 114
CNOT 133 132
CNOT 135 134
CNOT 137 136
CNOT 139 138
CNOT 141 140
CNOT 143 142
CNOT 145 144
CNOT 147 146
CNOT 149 148
CNOT 151 150
CNOT 153 152
CNOT 155 154
CNOT 157 156
CNOT 159 158
CNOT 177 176
CNOT 179 178
CNOT 181 180
CNOT 183 182
CNOT 185 184
CNOT 187 186
CNOT 189 188
CNOT 191 190
CNOT 193 192
CNOT 195 194
CNOT 197 196
CNOT 199 198
CNOT 201 200
CNOT 203 202
CNOT 221 220
CNOT 223 222
CNOT 225 224
CNOT 227 226
CNOT 229 228
CNOT 231 230
CNOT 233 232
CNOT 235 234
CNOT 237 236
CNOT 239 238
CNOT 241 240
CNOT 243 242
CNOT 245 244
CNOT 247 246
CNOT 265 264
CNOT 267 266
CNOT 269 268
CNOT 271 270
CNOT 273 272
CNOT 275 274
CNOT 277 276
CNOT 279 278
CNOT 281 280
CNOT 283 282
CNOT 285 284
CNOT 287 286
CNOT 289 288
CNOT 291 290
CNOT 309 308
CNOT 311 310
CNOT 313 312
CNOT 315 314
CNOT 317 316
CNOT 319 318
CNOT 321 320
CNOT 323 322
CNOT 325 324
CNOT 327 326
CNOT 329 328
CNOT 331 330
CNOT 333 332
CNOT 335 334
CNOT 353 352
CNOT 355 354
CNOT 357 356
CNOT 359 358
CNOT 361 360
CNOT 363 362
CNOT 365 364
CNOT 367 366
CNOT 369 368
CNOT 371 370
CNOT 373 372
CNOT 375 374
CNOT 377 376
CNOT 379 378
CNOT 397 396
CNOT 399 398
CNOT 401 400
CNOT 403 402
CNOT 405 404
CNOT 407 406
CNOT 409 408
CNOT 411 410
CNOT 413 412
CNOT 415 414
CNOT 417 416
CNOT 419 418
CNOT 421 420
CNOT 423 422
CNOT 441 440
CNOT 443 442
CNOT 445 444
CNOT 447 446
CNOT 449 448
CNOT 451 450
CNOT 453 452
CNOT 455 454
CNOT 457 456
CNOT 459 458
CNOT 461 460
CNOT 463 462
CNOT 465 464
CNOT 467 466
CNOT 485 484
CNOT 487 486
CNOT 489 488
CNOT 491 490
CNOT 493 492
CNOT 495 494
CNOT 497 496
CNOT 499 498
CNOT 501 500
CNOT 503 502
CNOT 505 504
CNOT 507 506
CNOT 509 508
CNOT 511 510
CNOT 529 528
CNOT 531 530
CNOT 533 532
CNOT 535 534
CNOT 537 536
CNOT 539 538
CNOT 541 540
CNOT 543 542
CNOT 545 544
CNOT 547 546
CNOT 549 548
CNOT 551 550
CNOT 553 552
CNOT 555 554
CNOT 573 572
CNOT 575 574
CNOT 577 576
CNOT 579 578
CNOT 581 580
CNOT 583 582
CNOT 585 584
CNOT 587 586
CNOT 589 588
CNOT 591 590
CNOT 593 592
CNOT 595 594
CNOT 597 596
CNOT 599 598
CNOT 617 616
CNOT 619 618
CNOT 621 620
CNOT 623 622
CNOT 625 624
CNOT 627 626
CNOT 629 628
CNOT 631 630
CNOT 633 632
CNOT 635 634
CNOT 637 636
CNOT 639 638
CNOT 641 640
CNOT 643 642
tick
H 1
H 3
H 5
H 7
H 9
H 11
H 13
H 15
H 17
H 19
H 21
H 23
H 25
H 27
H 45
H 47
H 49
H 51
H 53
H 55
H 57
H 59
H 61
H 63
H 65
H 67
H 69
H 71
H 89
H 91
H 93
H 95
H 97
H 99
H 101
H 103
H 105
H 107
H 109
H 111
H 113
H 115
H 133
H 135
H 137
H 139
H 141
H 143
H 145
H 147
H 149
H 151
H 153
H 155
H 157
H 159
H 177
H 179
H 181
H 183
H 185
H 187
H 189
H 191
H 193
H 195
H 197
H 199
H 201
H 203
H 221
H 223
H 225
H 227
H 229
H 231
H 233
H 235
H 237
H 239
H 241
H 243
H 245
H 247
H 265
H 267
H 269
H 271
H 273
H 275
H 277
H 279
H 281
H 283
H 285
H 287
H 289
H 291
H 309
H 311
H 313
H 315
H 317
H 319
H 321
H 323
H 325
H 327
H 329
H 331
H 333
H 335
H 353
H 355
H 357
H 359
H 361
H 363
H 365
H 367
H 369
H 371
H 373
H 375
H 377
H 379
H 397
H 399
H 401
H 403
H 405
H 407
H 409
H 411
H 413
H 415
H 417
H 419
H 421
H 423
H 441
H 443
H 445
H 447
H 449
H 451
H 453
H 455
H 457
H 459
H 461
H 463
H 465
H 467
H 485
H 487
H 489
H 491
H 493
H 495
H 497
H 499
H 501
H 503
H 505
H 507
H 509
H 511
H 529
H 531
H 533
H 535
H 537
H 539
H 541
H 543
H 545
H 547
H 549
H 551
H 553
H 555
H 573
H 575
H 577
H 579
H 581
H 583
H 585
H 587
H 589
H 591
H 593
H 595
H 597
H 599
H 617
H 619
H 621
H 623
H 625
H 627
H 629
H 631
H 633
H 635
H 637
H 639
H 641
H 643
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 7
M 8
M 9
M 10
M 11
M 12
M 13
M 14
M 15
M 16
M 17
M 18
M 19
M 20
M 21
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 44
M 45
M 46
M 47
M 48
M 49
M 50
M 51
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 67
M 68
M 69
M 70
M 71
M 72
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 97
M 98
M 99
M 100
M 101
M 102
M 103
M 104
M 105
M 106
M 107
M 108
M 109
M 110
M 111
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 130
M 131
M 132
M 133
M 134
M 135
M 136
M 137
M 138
M 139
M 140
M 141
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 157
M 158
M 159
M 160
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 187
M 188
M 189
M 190
M 191
M 192
M 193
M 194
M 195
M 196
M 197
M 198
M 199
M 200
M 201
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 220
M 221
M 222
M 223
M 224
M 225
M 226
M 227
M 228
M 229
M 230
M 231
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 247
M 248
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 277
M 278
M 279
M 280
M 281
M 282
M 283
M 284
M 285
M 286
M 287
M 288
M 289
M 290
M 291
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 307
M 308
M 309
M 310
M 311
M 312
M 313
M 314
M 315
M 316
M 317
M 318
M 319
M 320
M 321
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 367
M 368
M 369
M 370
M 371
M 372
M 373
M 374
M 375
M 376
M 377
M 378
M 379
M 380
M 381
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 397
M 398
M 399
M 400
M 401
M 402
M 403
M 404
M 405
M 406
M 407
M 408
M 409
M 410
M 411
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 440
M 441
M 442
M 443
M 444
M 445
M 446
M 447
M 448
M 449
M 450
M 451
M 452
M 453
M 454
M 455
M 456
M 457
M 458
M 459
M 460
M 461
M 462
M 463
M 464
M 465
M 466
M 467
M 468
M 469
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 484
M 485
M 486
M 487
M 488
M 489
M 490
M 491
M 492
M 493
M 494
M 495
M 496
M 497
M 498
M 499
M 500
M 501
M 502
M 503
M 504
M 505
M 506
M 507
M 508
M 509
M 510
M 511
M 512
M 513
M 514
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 528
M 529
M 530
M 531
M 532
M 533
M 534
M 535
M 536
M 537
M 538
M 539
M 540
M 541
M 542
M 543
M 544
M 545
M 546
M 547
M 548
M 549
M 550
M 551
M 552
M 553
M 554
M 555
M 556
M 557
M 558
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 566
M 567
M 568
M 569
M 570
M 571
M 572
M 573
M 574
M 575
M 576
M 577
M 578
M 579
M 580
M 581
M 582
M 583
M 584
M 585
M 586
M 587
M 588
M 589
M 590
M 591
M 592
M 593
M 594
M 595
M 596
M 597
M 598
M 599
M 600
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 612
M 613
M 614
M 615
M 616
M 617
M 618
M 619
M 620
M 621
M 622
M 623
M 624
M 625
M 626
M 627
M 628
M 629
M 630
M 631
M 632
M 633
M 634
M 635
M 636
M 637
M 638
M 639
M 640
M 641
M 642
M 643
M 644
tick


==> anc/multi_level_s_distill_3.stim <==
R 3
R 4
R 5
R 6
R 7
R 8
R 9
R 18
R 19
R 20
R 21
R 22
R 23
R 24
R 33
R 34
R 35
R 36
R 37
R 38
R 39
R 48
R 49
R 50
R 51
R 52
R 53
R 54
R 63
R 64
R 65
R 66
R 67
R 68
R 69
R 78
R 79
R 80
R 81
R 82
R 83
R 84
R 93
R 94
R 95
R 96
R 97
R 98
R 99
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 131
R 132
R 133
R 134
R 135
R 136
R 137
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 191
R 192
R 193
R 194
R 195
R 196
R 197
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 229
R 230
R 231
R 232
R 233
R 234
R 235
R 244
R 245
R 246
R 247
R 248
R 249
R 250
R 259
R 260
R 261
R 262
R 263
R 264
R 265
R 274
R 275
R 276
R 277
R 278
R 279
R 280
R 289
R 290
R 291
R 292
R 293
R 294
R 295
R 304
R 305
R 306
R 307
R 308
R 309
R 310
R 319
R 320
R 321
R 322
R 323
R 324
R 325
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 372
R 373
R 374
R 375
R 376
R 377
R 378
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 402
R 403
R 404
R 405
R 406
R 407
R 408
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 455
R 456
R 457
R 458
R 459
R 460
R 461
R 470
R 471
R 472
R 473
R 474
R 475
R 476
R 485
R 486
R 487
R 488
R 489
R 490
R 491
R 500
R 501
R 502
R 503
R 504
R 505
R 506
R 515
R 516
R 517
R 518
R 519
R 520
R 521
R 530
R 531
R 532
R 533
R 534
R 535
R 536
R 545
R 546
R 547
R 548
R 549
R 550
R 551
R 568
R 569
R 570
R 571
R 572
R 573
R 574
R 583
R 584
R 585
R 586
R 587
R 588
R 589
R 598
R 599
R 600
R 601
R 602
R 603
R 604
R 613
R 614
R 615
R 616
R 617
R 618
R 619
R 628
R 629
R 630
R 631
R 632
R 633
R 634
R 643
R 644
R 645
R 646
R 647
R 648
R 649
R 658
R 659
R 660
R 661
R 662
R 663
R 664
R 681
R 682
R 683
R 684
R 685
R 686
R 687
R 696
R 697
R 698
R 699
R 700
R 701
R 702
R 711
R 712
R 713
R 714
R 715
R 716
R 717
R 726
R 727
R 728
R 729
R 730
R 731
R 732
R 741
R 742
R 743
R 744
R 745
R 746
R 747
R 756
R 757
R 758
R 759
R 760
R 761
R 762
R 771
R 772
R 773
R 774
R 775
R 776
R 777
tick
H 3
H 4
H 5
H 6
H 7
H 8
H 9
H 18
H 19
H 20
H 21
H 22
H 23
H 24
H 33
H 34
H 35
H 36
H 37
H 38
H 39
H 48
H 49
H 50
H 51
H 52
H 53
H 54
H 63
H 64
H 65
H 66
H 67
H 68
H 69
H 78
H 79
H 80
H 81
H 82
H 83
H 84
H 93
H 94
H 95
H 96
H 97
H 98
H 99
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 131
H 132
H 133
H 134
H 135
H 136
H 137
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 161
H 162
H 163
H 164
H 165
H 166
H 167
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 191
H 192
H 193
H 194
H 195
H 196
H 197
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 229
H 230
H 231
H 232
H 233
H 234
H 235
H 244
H 245
H 246
H 247
H 248
H 249
H 250
H 259
H 260
H 261
H 262
H 263
H 264
H 265
H 274
H 275
H 276
H 277
H 278
H 279
H 280
H 289
H 290
H 291
H 292
H 293
H 294
H 295
H 304
H 305
H 306
H 307
H 308
H 309
H 310
H 319
H 320
H 321
H 322
H 323
H 324
H 325
H 342
H 343
H 344
H 345
H 346
H 347
H 348
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 372
H 373
H 374
H 375
H 376
H 377
H 378
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 402
H 403
H 404
H 405
H 406
H 407
H 408
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 432
H 433
H 434
H 435
H 436
H 437
H 438
H 455
H 456
H 457
H 458
H 459
H 460
H 461
H 470
H 471
H 472
H 473
H 474
H 475
H 476
H 485
H 486
H 487
H 488
H 489
H 490
H 491
H 500
H 501
H 502
H 503
H 504
H 505
H 506
H 515
H 516
H 517
H 518
H 519
H 520
H 521
H 530
H 531
H 532
H 533
H 534
H 535
H 536
H 545
H 546
H 547
H 548
H 549
H 550
H 551
H 568
H 569
H 570
H 571
H 572
H 573
H 574
H 583
H 584
H 585
H 586
H 587
H 588
H 589
H 598
H 599
H 600
H 601
H 602
H 603
H 604
H 613
H 614
H 615
H 616
H 617
H 618
H 619
H 628
H 629
H 630
H 631
H 632
H 633
H 634
H 643
H 644
H 645
H 646
H 647
H 648
H 649
H 658
H 659
H 660
H 661
H 662
H 663
H 664
H 681
H 682
H 683
H 684
H 685
H 686
H 687
H 696
H 697
H 698
H 699
H 700
H 701
H 702
H 711
H 712
H 713
H 714
H 715
H 716
H 717
H 726
H 727
H 728
H 729
H 730
H 731
H 732
H 741
H 742
H 743
H 744
H 745
H 746
H 747
H 756
H 757
H 758
H 759
H 760
H 761
H 762
H 771
H 772
H 773
H 774
H 775
H 776
H 777
tick
S 3
S 4
S 5
S 6
S 7
S 8
S 9
S 18
S 19
S 20
S 21
S 22
S 23
S 24
S 33
S 34
S 35
S 36
S 37
S 38
S 39
S 48
S 49
S 50
S 51
S 52
S 53
S 54
S 63
S 64
S 65
S 66
S 67
S 68
S 69
S 78
S 79
S 80
S 81
S 82
S 83
S 84
S 93
S 94
S 95
S 96
S 97
S 98
S 99
S 116
S 117
S 118
S 119
S 120
S 121
S 122
S 131
S 132
S 133
S 134
S 135
S 136
S 137
S 146
S 147
S 148
S 149
S 150
S 151
S 152
S 161
S 162
S 163
S 164
S 165
S 166
S 167
S 176
S 177
S 178
S 179
S 180
S 181
S 182
S 191
S 192
S 193
S 194
S 195
S 196
S 197
S 206
S 207
S 208
S 209
S 210
S 211
S 212
S 229
S 230
S 231
S 232
S 233
S 234
S 235
S 244
S 245
S 246
S 247
S 248
S 249
S 250
S 259
S 260
S 261
S 262
S 263
S 264
S 265
S 274
S 275
S 276
S 277
S 278
S 279
S 280
S 289
S 290
S 291
S 292
S 293
S 294
S 295
S 304
S 305
S 306
S 307
S 308
S 309
S 310
S 319
S 320
S 321
S 322
S 323
S 324
S 325
S 342
S 343
S 344
S 345
S 346
S 347
S 348
S 357
S 358
S 359
S 360
S 361
S 362
S 363
S 372
S 373
S 374
S 375
S 376
S 377
S 378
S 387
S 388
S 389
S 390
S 391
S 392
S 393
S 402
S 403
S 404
S 405
S 406
S 407
S 408
S 417
S 418
S 419
S 420
S 421
S 422
S 423
S 432
S 433
S 434
S 435
S 436
S 437
S 438
S 455
S 456
S 457
S 458
S 459
S 460
S 461
S 470
S 471
S 472
S 473
S 474
S 475
S 476
S 485
S 486
S 487
S 488
S 489
S 490
S 491
S 500
S 501
S 502
S 503
S 504
S 505
S 506
S 515
S 516
S 517
S 518
S 519
S 520
S 521
S 530
S 531
S 532
S 533
S 534
S 535
S 536
S 545
S 546
S 547
S 548
S 549
S 550
S 551
S 568
S 569
S 570
S 571
S 572
S 573
S 574
S 583
S 584
S 585
S 586
S 587
S 588
S 589
S 598
S 599
S 600
S 601
S 602
S 603
S 604
S 613
S 614
S 615
S 616
S 617
S 618
S 619
S 628
S 629
S 630
S 631
S 632
S 633
S 634
S 643
S 644
S 645
S 646
S 647
S 648
S 649
S 658
S 659
S 660
S 661
S 662
S 663
S 664
S 681
S 682
S 683
S 684
S 685
S 686
S 687
S 696
S 697
S 698
S 699
S 700
S 701
S 702
S 711
S 712
S 713
S 714
S 715
S 716
S 717
S 726
S 727
S 728
S 729
S 730
S 731
S 732
S 741
S 742
S 743
S 744
S 745
S 746
S 747
S 756
S 757
S 758
S 759
S 760
S 761
S 762
S 771
S 772
S 773
S 774
S 775
S 776
S 777
tick
R 2
R 10
R 11
R 12
R 13
R 14
R 15
R 16
R 17
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 40
R 41
R 42
R 43
R 44
R 45
R 46
R 47
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 70
R 71
R 72
R 73
R 74
R 75
R 76
R 77
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 100
R 101
R 102
R 103
R 104
R 105
R 106
R 115
R 123
R 124
R 125
R 126
R 127
R 128
R 129
R 130
R 138
R 139
R 140
R 141
R 142
R 143
R 144
R 145
R 153
R 154
R 155
R 156
R 157
R 158
R 159
R 160
R 168
R 169
R 170
R 171
R 172
R 173
R 174
R 175
R 183
R 184
R 185
R 186
R 187
R 188
R 189
R 190
R 198
R 199
R 200
R 201
R 202
R 203
R 204
R 205
R 213
R 214
R 215
R 216
R 217
R 218
R 219
R 228
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 281
R 282
R 283
R 284
R 285
R 286
R 287
R 288
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 311
R 312
R 313
R 314
R 315
R 316
R 317
R 318
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 341
R 349
R 350
R 351
R 352
R 353
R 354
R 355
R 356
R 364
R 365
R 366
R 367
R 368
R 369
R 370
R 371
R 379
R 380
R 381
R 382
R 383
R 384
R 385
R 386
R 394
R 395
R 396
R 397
R 398
R 399
R 400
R 401
R 409
R 410
R 411
R 412
R 413
R 414
R 415
R 416
R 424
R 425
R 426
R 427
R 428
R 429
R 430
R 431
R 439
R 440
R 441
R 442
R 443
R 444
R 445
R 454
R 462
R 463
R 464
R 465
R 466
R 467
R 468
R 469
R 477
R 478
R 479
R 480
R 481
R 482
R 483
R 484
R 492
R 493
R 494
R 495
R 496
R 497
R 498
R 499
R 507
R 508
R 509
R 510
R 511
R 512
R 513
R 514
R 522
R 523
R 524
R 525
R 526
R 527
R 528
R 529
R 537
R 538
R 539
R 540
R 541
R 542
R 543
R 544
R 552
R 553
R 554
R 555
R 556
R 557
R 558
R 567
R 575
R 576
R 577
R 578
R 579
R 580
R 581
R 582
R 590
R 591
R 592
R 593
R 594
R 595
R 596
R 597
R 605
R 606
R 607
R 608
R 609
R 610
R 611
R 612
R 620
R 621
R 622
R 623
R 624
R 625
R 626
R 627
R 635
R 636
R 637
R 638
R 639
R 640
R 641
R 642
R 650
R 651
R 652
R 653
R 654
R 655
R 656
R 657
R 665
R 666
R 667
R 668
R 669
R 670
R 671
R 680
R 688
R 689
R 690
R 691
R 692
R 693
R 694
R 695
R 703
R 704
R 705
R 706
R 707
R 708
R 709
R 710
R 718
R 719
R 720
R 721
R 722
R 723
R 724
R 725
R 733
R 734
R 735
R 736
R 737
R 738
R 739
R 740
R 748
R 749
R 750
R 751
R 752
R 753
R 754
R 755
R 763
R 764
R 765
R 766
R 767
R 768
R 769
R 770
R 778
R 779
R 780
R 781
R 782
R 783
R 784
tick
H 2
H 10
H 11
H 12
H 17
H 25
H 26
H 27
H 32
H 40
H 41
H 42
H 47
H 55
H 56
H 57
H 62
H 70
H 71
H 72
H 77
H 85
H 86
H 87
H 92
H 100
H 101
H 102
H 115
H 123
H 124
H 125
H 130
H 138
H 139
H 140
H 145
H 153
H 154
H 155
H 160
H 168
H 169
H 170
H 175
H 183
H 184
H 185
H 190
H 198
H 199
H 200
H 205
H 213
H 214
H 215
H 228
H 236
H 237
H 238
H 243
H 251
H 252
H 253
H 258
H 266
H 267
H 268
H 273
H 281
H 282
H 283
H 288
H 296
H 297
H 298
H 303
H 311
H 312
H 313
H 318
H 326
H 327
H 328
H 341
H 349
H 350
H 351
H 356
H 364
H 365
H 366
H 371
H 379
H 380
H 381
H 386
H 394
H 395
H 396
H 401
H 409
H 410
H 411
H 416
H 424
H 425
H 426
H 431
H 439
H 440
H 441
H 454
H 462
H 463
H 464
H 469
H 477
H 478
H 479
H 484
H 492
H 493
H 494
H 499
H 507
H 508
H 509
H 514
H 522
H 523
H 524
H 529
H 537
H 538
H 539
H 544
H 552
H 553
H 554
H 567
H 575
H 576
H 577
H 582
H 590
H 591
H 592
H 597
H 605
H 606
H 607
H 612
H 620
H 621
H 622
H 627
H 635
H 636
H 637
H 642
H 650
H 651
H 652
H 657
H 665
H 666
H 667
H 680
H 688
H 689
H 690
H 695
H 703
H 704
H 705
H 710
H 718
H 719
H 720
H 725
H 733
H 734
H 735
H 740
H 748
H 749
H 750
H 755
H 763
H 764
H 765
H 770
H 778
H 779
H 780
tick
Z 2
CNOT 10 13
Z 17
CNOT 25 28
Z 32
CNOT 40 43
Z 47
CNOT 55 58
Z 62
CNOT 70 73
Z 77
CNOT 85 88
Z 92
CNOT 100 103
Z 115
CNOT 123 126
Z 130
CNOT 138 141
Z 145
CNOT 153 156
Z 160
CNOT 168 171
Z 175
CNOT 183 186
Z 190
CNOT 198 201
Z 205
CNOT 213 216
Z 228
CNOT 236 239
Z 243
CNOT 251 254
Z 258
CNOT 266 269
Z 273
CNOT 281 284
Z 288
CNOT 296 299
Z 303
CNOT 311 314
Z 318
CNOT 326 329
Z 341
CNOT 349 352
Z 356
CNOT 364 367
Z 371
CNOT 379 382
Z 386
CNOT 394 397
Z 401
CNOT 409 412
Z 416
CNOT 424 427
Z 431
CNOT 439 442
Z 454
CNOT 462 465
Z 469
CNOT 477 480
Z 484
CNOT 492 495
Z 499
CNOT 507 510
Z 514
CNOT 522 525
Z 529
CNOT 537 540
Z 544
CNOT 552 555
Z 567
CNOT 575 578
Z 582
CNOT 590 593
Z 597
CNOT 605 608
Z 612
CNOT 620 623
Z 627
CNOT 635 638
Z 642
CNOT 650 653
Z 657
CNOT 665 668
Z 680
CNOT 688 691
Z 695
CNOT 703 706
Z 710
CNOT 718 721
Z 725
CNOT 733 736
Z 740
CNOT 748 751
Z 755
CNOT 763 766
Z 770
CNOT 778 781
tick
CNOT 2 14
CNOT 11 13
CNOT 17 29
CNOT 26 28
CNOT 32 44
CNOT 41 43
CNOT 47 59
CNOT 56 58
CNOT 62 74
CNOT 71 73
CNOT 77 89
CNOT 86 88
CNOT 92 104
CNOT 101 103
CNOT 115 127
CNOT 124 126
CNOT 130 142
CNOT 139 141
CNOT 145 157
CNOT 154 156
CNOT 160 172
CNOT 169 171
CNOT 175 187
CNOT 184 186
CNOT 190 202
CNOT 199 201
CNOT 205 217
CNOT 214 216
CNOT 228 240
CNOT 237 239
CNOT 243 255
CNOT 252 254
CNOT 258 270
CNOT 267 269
CNOT 273 285
CNOT 282 284
CNOT 288 300
CNOT 297 299
CNOT 303 315
CNOT 312 314
CNOT 318 330
CNOT 327 329
CNOT 341 353
CNOT 350 352
CNOT 356 368
CNOT 365 367
CNOT 371 383
CNOT 380 382
CNOT 386 398
CNOT 395 397
CNOT 401 413
CNOT 410 412
CNOT 416 428
CNOT 425 427
CNOT 431 443
CNOT 440 442
CNOT 454 466
CNOT 463 465
CNOT 469 481
CNOT 478 480
CNOT 484 496
CNOT 493 495
CNOT 499 511
CNOT 508 510
CNOT 514 526
CNOT 523 525
CNOT 529 541
CNOT 538 540
CNOT 544 556
CNOT 553 555
CNOT 567 579
CNOT 576 578
CNOT 582 594
CNOT 591 593
CNOT 597 609
CNOT 606 608
CNOT 612 624
CNOT 621 623
CNOT 627 639
CNOT 636 638
CNOT 642 654
CNOT 651 653
CNOT 657 669
CNOT 666 668
CNOT 680 692
CNOT 689 691
CNOT 695 707
CNOT 704 706
CNOT 710 722
CNOT 719 721
CNOT 725 737
CNOT 734 736
CNOT 740 752
CNOT 749 751
CNOT 755 767
CNOT 764 766
CNOT 770 782
CNOT 779 781
tick
CNOT 2 15
CNOT 10 14
CNOT 12 13
CNOT 17 30
CNOT 25 29
CNOT 27 28
CNOT 32 45
CNOT 40 44
CNOT 42 43
CNOT 47 60
CNOT 55 59
CNOT 57 58
CNOT 62 75
CNOT 70 74
CNOT 72 73
CNOT 77 90
CNOT 85 89
CNOT 87 88
CNOT 92 105
CNOT 100 104
CNOT 102 103
CNOT 115 128
CNOT 123 127
CNOT 125 126
CNOT 130 143
CNOT 138 142
CNOT 140 141
CNOT 145 158
CNOT 153 157
CNOT 155 156
CNOT 160 173
CNOT 168 172
CNOT 170 171
CNOT 175 188
CNOT 183 187
CNOT 185 186
CNOT 190 203
CNOT 198 202
CNOT 200 201
CNOT 205 218
CNOT 213 217
CNOT 215 216
CNOT 228 241
CNOT 236 240
CNOT 238 239
CNOT 243 256
CNOT 251 255
CNOT 253 254
CNOT 258 271
CNOT 266 270
CNOT 268 269
CNOT 273 286
CNOT 281 285
CNOT 283 284
CNOT 288 301
CNOT 296 300
CNOT 298 299
CNOT 303 316
CNOT 311 315
CNOT 313 314
CNOT 318 331
CNOT 326 330
CNOT 328 329
CNOT 341 354
CNOT 349 353
CNOT 351 352
CNOT 356 369
CNOT 364 368
CNOT 366 367
CNOT 371 384
CNOT 379 383
CNOT 381 382
CNOT 386 399
CNOT 394 398
CNOT 396 397
CNOT 401 414
CNOT 409 413
CNOT 411 412
CNOT 416 429
CNOT 424 428
CNOT 426 427
CNOT 431 444
CNOT 439 443
CNOT 441 442
CNOT 454 467
CNOT 462 466
CNOT 464 465
CNOT 469 482
CNOT 477 481
CNOT 479 480
CNOT 484 497
CNOT 492 496
CNOT 494 495
CNOT 499 512
CNOT 507 511
CNOT 509 510
CNOT 514 527
CNOT 522 526
CNOT 524 525
CNOT 529 542
CNOT 537 541
CNOT 539 540
CNOT 544 557
CNOT 552 556
CNOT 554 555
CNOT 567 580
CNOT 575 579
CNOT 577 578
CNOT 582 595
CNOT 590 594
CNOT 592 593
CNOT 597 610
CNOT 605 609
CNOT 607 608
CNOT 612 625
CNOT 620 624
CNOT 622 623
CNOT 627 640
CNOT 635 639
CNOT 637 638
CNOT 642 655
CNOT 650 654
CNOT 652 653
CNOT 657 670
CNOT 665 669
CNOT 667 668
CNOT 680 693
CNOT 688 692
CNOT 690 691
CNOT 695 708
CNOT 703 707
CNOT 705 706
CNOT 710 723
CNOT 718 722
CNOT 720 721
CNOT 725 738
CNOT 733 737
CNOT 735 736
CNOT 740 753
CNOT 748 752
CNOT 750 751
CNOT 755 768
CNOT 763 767
CNOT 765 766
CNOT 770 783
CNOT 778 782
CNOT 780 781
tick
CNOT 2 16
CNOT 11 15
CNOT 12 14
CNOT 17 31
CNOT 26 30
CNOT 27 29
CNOT 32 46
CNOT 41 45
CNOT 42 44
CNOT 47 61
CNOT 56 60
CNOT 57 59
CNOT 62 76
CNOT 71 75
CNOT 72 74
CNOT 77 91
CNOT 86 90
CNOT 87 89
CNOT 92 106
CNOT 101 105
CNOT 102 104
CNOT 115 129
CNOT 124 128
CNOT 125 127
CNOT 130 144
CNOT 139 143
CNOT 140 142
CNOT 145 159
CNOT 154 158
CNOT 155 157
CNOT 160 174
CNOT 169 173
CNOT 170 172
CNOT 175 189
CNOT 184 188
CNOT 185 187
CNOT 190 204
CNOT 199 203
CNOT 200 202
CNOT 205 219
CNOT 214 218
CNOT 215 217
CNOT 228 242
CNOT 237 241
CNOT 238 240
CNOT 243 257
CNOT 252 256
CNOT 253 255
CNOT 258 272
CNOT 267 271
CNOT 268 270
CNOT 273 287
CNOT 282 286
CNOT 283 285
CNOT 288 302
CNOT 297 301
CNOT 298 300
CNOT 303 317
CNOT 312 316
CNOT 313 315
CNOT 318 332
CNOT 327 331
CNOT 328 330
CNOT 341 355
CNOT 350 354
CNOT 351 353
CNOT 356 370
CNOT 365 369
CNOT 366 368
CNOT 371 385
CNOT 380 384
CNOT 381 383
CNOT 386 400
CNOT 395 399
CNOT 396 398
CNOT 401 415
CNOT 410 414
CNOT 411 413
CNOT 416 430
CNOT 425 429
CNOT 426 428
CNOT 431 445
CNOT 440 444
CNOT 441 443
CNOT 454 468
CNOT 463 467
CNOT 464 466
CNOT 469 483
CNOT 478 482
CNOT 479 481
CNOT 484 498
CNOT 493 497
CNOT 494 496
CNOT 499 513
CNOT 508 512
CNOT 509 511
CNOT 514 528
CNOT 523 527
CNOT 524 526
CNOT 529 543
CNOT 538 542
CNOT 539 541
CNOT 544 558
CNOT 553 557
CNOT 554 556
CNOT 567 581
CNOT 576 580
CNOT 577 579
CNOT 582 596
CNOT 591 595
CNOT 592 594
CNOT 597 611
CNOT 606 610
CNOT 607 609
CNOT 612 626
CNOT 621 625
CNOT 622 624
CNOT 627 641
CNOT 636 640
CNOT 637 639
CNOT 642 656
CNOT 651 655
CNOT 652 654
CNOT 657 671
CNOT 666 670
CNOT 667 669
CNOT 680 694
CNOT 689 693
CNOT 690 692
CNOT 695 709
CNOT 704 708
CNOT 705 707
CNOT 710 724
CNOT 719 723
CNOT 720 722
CNOT 725 739
CNOT 734 738
CNOT 735 737
CNOT 740 754
CNOT 749 753
CNOT 750 752
CNOT 755 769
CNOT 764 768
CNOT 765 767
CNOT 770 784
CNOT 779 783
CNOT 780 782
tick
CNOT 10 16
CNOT 12 15
CNOT 25 31
CNOT 27 30
CNOT 40 46
CNOT 42 45
CNOT 55 61
CNOT 57 60
CNOT 70 76
CNOT 72 75
CNOT 85 91
CNOT 87 90
CNOT 100 106
CNOT 102 105
CNOT 123 129
CNOT 125 128
CNOT 138 144
CNOT 140 143
CNOT 153 159
CNOT 155 158
CNOT 168 174
CNOT 170 173
CNOT 183 189
CNOT 185 188
CNOT 198 204
CNOT 200 203
CNOT 213 219
CNOT 215 218
CNOT 236 242
CNOT 238 241
CNOT 251 257
CNOT 253 256
CNOT 266 272
CNOT 268 271
CNOT 281 287
CNOT 283 286
CNOT 296 302
CNOT 298 301
CNOT 311 317
CNOT 313 316
CNOT 326 332
CNOT 328 331
CNOT 349 355
CNOT 351 354
CNOT 364 370
CNOT 366 369
CNOT 379 385
CNOT 381 384
CNOT 394 400
CNOT 396 399
CNOT 409 415
CNOT 411 414
CNOT 424 430
CNOT 426 429
CNOT 439 445
CNOT 441 444
CNOT 462 468
CNOT 464 467
CNOT 477 483
CNOT 479 482
CNOT 492 498
CNOT 494 497
CNOT 507 513
CNOT 509 512
CNOT 522 528
CNOT 524 527
CNOT 537 543
CNOT 539 542
CNOT 552 558
CNOT 554 557
CNOT 575 581
CNOT 577 580
CNOT 590 596
CNOT 592 595
CNOT 605 611
CNOT 607 610
CNOT 620 626
CNOT 622 625
CNOT 635 641
CNOT 637 640
CNOT 650 656
CNOT 652 655
CNOT 665 671
CNOT 667 670
CNOT 688 694
CNOT 690 693
CNOT 703 709
CNOT 705 708
CNOT 718 724
CNOT 720 723
CNOT 733 739
CNOT 735 738
CNOT 748 754
CNOT 750 753
CNOT 763 769
CNOT 765 768
CNOT 778 784
CNOT 780 783
tick
CNOT 11 16
CNOT 26 31
CNOT 41 46
CNOT 56 61
CNOT 71 76
CNOT 86 91
CNOT 101 106
CNOT 124 129
CNOT 139 144
CNOT 154 159
CNOT 169 174
CNOT 184 189
CNOT 199 204
CNOT 214 219
CNOT 237 242
CNOT 252 257
CNOT 267 272
CNOT 282 287
CNOT 297 302
CNOT 312 317
CNOT 327 332
CNOT 350 355
CNOT 365 370
CNOT 380 385
CNOT 395 400
CNOT 410 415
CNOT 425 430
CNOT 440 445
CNOT 463 468
CNOT 478 483
CNOT 493 498
CNOT 508 513
CNOT 523 528
CNOT 538 543
CNOT 553 558
CNOT 576 581
CNOT 591 596
CNOT 606 611
CNOT 621 626
CNOT 636 641
CNOT 651 656
CNOT 666 671
CNOT 689 694
CNOT 704 709
CNOT 719 724
CNOT 734 739
CNOT 749 754
CNOT 764 769
CNOT 779 784
tick
CNOT 10 3
CNOT 11 4
CNOT 12 5
CNOT 13 6
CNOT 14 7
CNOT 15 8
CNOT 16 9
CNOT 25 18
CNOT 26 19
CNOT 27 20
CNOT 28 21
CNOT 29 22
CNOT 30 23
CNOT 31 24
CNOT 40 33
CNOT 41 34
CNOT 42 35
CNOT 43 36
CNOT 44 37
CNOT 45 38
CNOT 46 39
CNOT 55 48
CNOT 56 49
CNOT 57 50
CNOT 58 51
CNOT 59 52
CNOT 60 53
CNOT 61 54
CNOT 70 63
CNOT 71 64
CNOT 72 65
CNOT 73 66
CNOT 74 67
CNOT 75 68
CNOT 76 69
CNOT 85 78
CNOT 86 79
CNOT 87 80
CNOT 88 81
CNOT 89 82
CNOT 90 83
CNOT 91 84
CNOT 100 93
CNOT 101 94
CNOT 102 95
CNOT 103 96
CNOT 104 97
CNOT 105 98
CNOT 106 99
CNOT 123 116
CNOT 124 117
CNOT 125 118
CNOT 126 119
CNOT 127 120
CNOT 128 121
CNOT 129 122
CNOT 138 131
CNOT 139 132
CNOT 140 133
CNOT 141 134
CNOT 142 135
CNOT 143 136
CNOT 144 137
CNOT 153 146
CNOT 154 147
CNOT 155 148
CNOT 156 149
CNOT 157 150
CNOT 158 151
CNOT 159 152
CNOT 168 161
CNOT 169 162
CNOT 170 163
CNOT 171 164
CNOT 172 165
CNOT 173 166
CNOT 174 167
CNOT 183 176
CNOT 184 177
CNOT 185 178
CNOT 186 179
CNOT 187 180
CNOT 188 181
CNOT 189 182
CNOT 198 191
CNOT 199 192
CNOT 200 193
CNOT 201 194
CNOT 202 195
CNOT 203 196
CNOT 204 197
CNOT 213 206
CNOT 214 207
CNOT 215 208
CNOT 216 209
CNOT 217 210
CNOT 218 211
CNOT 219 212
CNOT 236 229
CNOT 237 230
CNOT 238 231
CNOT 239 232
CNOT 240 233
CNOT 241 234
CNOT 242 235
CNOT 251 244
CNOT 252 245
CNOT 253 246
CNOT 254 247
CNOT 255 248
CNOT 256 249
CNOT 257 250
CNOT 266 259
CNOT 267 260
CNOT 268 261
CNOT 269 262
CNOT 270 263
CNOT 271 264
CNOT 272 265
CNOT 281 274
CNOT 282 275
CNOT 283 276
CNOT 284 277
CNOT 285 278
CNOT 286 279
CNOT 287 280
CNOT 296 289
CNOT 297 290
CNOT 298 291
CNOT 299 292
CNOT 300 293
CNOT 301 294
CNOT 302 295
CNOT 311 304
CNOT 312 305
CNOT 313 306
CNOT 314 307
CNOT 315 308
CNOT 316 309
CNOT 317 310
CNOT 326 319
CNOT 327 320
CNOT 328 321
CNOT 329 322
CNOT 330 323
CNOT 331 324
CNOT 332 325
CNOT 349 342
CNOT 350 343
CNOT 351 344
CNOT 352 345
CNOT 353 346
CNOT 354 347
CNOT 355 348
CNOT 364 357
CNOT 365 358
CNOT 366 359
CNOT 367 360
CNOT 368 361
CNOT 369 362
CNOT 370 363
CNOT 379 372
CNOT 380 373
CNOT 381 374
CNOT 382 375
CNOT 383 376
CNOT 384 377
CNOT 385 378
CNOT 394 387
CNOT 395 388
CNOT 396 389
CNOT 397 390
CNOT 398 391
CNOT 399 392
CNOT 400 393
CNOT 409 402
CNOT 410 403
CNOT 411 404
CNOT 412 405
CNOT 413 406
CNOT 414 407
CNOT 415 408
CNOT 424 417
CNOT 425 418
CNOT 426 419
CNOT 427 420
CNOT 428 421
CNOT 429 422
CNOT 430 423
CNOT 439 432
CNOT 440 433
CNOT 441 434
CNOT 442 435
CNOT 443 436
CNOT 444 437
CNOT 445 438
CNOT 462 455
CNOT 463 456
CNOT 464 457
CNOT 465 458
CNOT 466 459
CNOT 467 460
CNOT 468 461
CNOT 477 470
CNOT 478 471
CNOT 479 472
CNOT 480 473
CNOT 481 474
CNOT 482 475
CNOT 483 476
CNOT 492 485
CNOT 493 486
CNOT 494 487
CNOT 495 488
CNOT 496 489
CNOT 497 490
CNOT 498 491
CNOT 507 500
CNOT 508 501
CNOT 509 502
CNOT 510 503
CNOT 511 504
CNOT 512 505
CNOT 513 506
CNOT 522 515
CNOT 523 516
CNOT 524 517
CNOT 525 518
CNOT 526 519
CNOT 527 520
CNOT 528 521
CNOT 537 530
CNOT 538 531
CNOT 539 532
CNOT 540 533
CNOT 541 534
CNOT 542 535
CNOT 543 536
CNOT 552 545
CNOT 553 546
CNOT 554 547
CNOT 555 548
CNOT 556 549
CNOT 557 550
CNOT 558 551
CNOT 575 568
CNOT 576 569
CNOT 577 570
CNOT 578 571
CNOT 579 572
CNOT 580 573
CNOT 581 574
CNOT 590 583
CNOT 591 584
CNOT 592 585
CNOT 593 586
CNOT 594 587
CNOT 595 588
CNOT 596 589
CNOT 605 598
CNOT 606 599
CNOT 607 600
CNOT 608 601
CNOT 609 602
CNOT 610 603
CNOT 611 604
CNOT 620 613
CNOT 621 614
CNOT 622 615
CNOT 623 616
CNOT 624 617
CNOT 625 618
CNOT 626 619
CNOT 635 628
CNOT 636 629
CNOT 637 630
CNOT 638 631
CNOT 639 632
CNOT 640 633
CNOT 641 634
CNOT 650 643
CNOT 651 644
CNOT 652 645
CNOT 653 646
CNOT 654 647
CNOT 655 648
CNOT 656 649
CNOT 665 658
CNOT 666 659
CNOT 667 660
CNOT 668 661
CNOT 669 662
CNOT 670 663
CNOT 671 664
CNOT 688 681
CNOT 689 682
CNOT 690 683
CNOT 691 684
CNOT 692 685
CNOT 693 686
CNOT 694 687
CNOT 703 696
CNOT 704 697
CNOT 705 698
CNOT 706 699
CNOT 707 700
CNOT 708 701
CNOT 709 702
CNOT 718 711
CNOT 719 712
CNOT 720 713
CNOT 721 714
CNOT 722 715
CNOT 723 716
CNOT 724 717
CNOT 733 726
CNOT 734 727
CNOT 735 728
CNOT 736 729
CNOT 737 730
CNOT 738 731
CNOT 739 732
CNOT 748 741
CNOT 749 742
CNOT 750 743
CNOT 751 744
CNOT 752 745
CNOT 753 746
CNOT 754 747
CNOT 763 756
CNOT 764 757
CNOT 765 758
CNOT 766 759
CNOT 767 760
CNOT 768 761
CNOT 769 762
CNOT 778 771
CNOT 779 772
CNOT 780 773
CNOT 781 774
CNOT 782 775
CNOT 783 776
CNOT 784 777
tick
H 10
H 11
H 12
H 13
H 14
H 15
H 16
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 40
H 41
H 42
H 43
H 44
H 45
H 46
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 70
H 71
H 72
H 73
H 74
H 75
H 76
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 100
H 101
H 102
H 103
H 104
H 105
H 106
H 123
H 124
H 125
H 126
H 127
H 128
H 129
H 138
H 139
H 140
H 141
H 142
H 143
H 144
H 153
H 154
H 155
H 156
H 157
H 158
H 159
H 168
H 169
H 170
H 171
H 172
H 173
H 174
H 183
H 184
H 185
H 186
H 187
H 188
H 189
H 198
H 199
H 200
H 201
H 202
H 203
H 204
H 213
H 214
H 215
H 216
H 217
H 218
H 219
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 251
H 252
H 253
H 254
H 255
H 256
H 257
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 281
H 282
H 283
H 284
H 285
H 286
H 287
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 311
H 312
H 313
H 314
H 315
H 316
H 317
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 349
H 350
H 351
H 352
H 353
H 354
H 355
H 364
H 365
H 366
H 367
H 368
H 369
H 370
H 379
H 380
H 381
H 382
H 383
H 384
H 385
H 394
H 395
H 396
H 397
H 398
H 399
H 400
H 409
H 410
H 411
H 412
H 413
H 414
H 415
H 424
H 425
H 426
H 427
H 428
H 429
H 430
H 439
H 440
H 441
H 442
H 443
H 444
H 445
H 462
H 463
H 464
H 465
H 466
H 467
H 468
H 477
H 478
H 479
H 480
H 481
H 482
H 483
H 492
H 493
H 494
H 495
H 496
H 497
H 498
H 507
H 508
H 509
H 510
H 511
H 512
H 513
H 522
H 523
H 524
H 525
H 526
H 527
H 528
H 537
H 538
H 539
H 540
H 541
H 542
H 543
H 552
H 553
H 554
H 555
H 556
H 557
H 558
H 575
H 576
H 577
H 578
H 579
H 580
H 581
H 590
H 591
H 592
H 593
H 594
H 595
H 596
H 605
H 606
H 607
H 608
H 609
H 610
H 611
H 620
H 621
H 622
H 623
H 624
H 625
H 626
H 635
H 636
H 637
H 638
H 639
H 640
H 641
H 650
H 651
H 652
H 653
H 654
H 655
H 656
H 665
H 666
H 667
H 668
H 669
H 670
H 671
H 688
H 689
H 690
H 691
H 692
H 693
H 694
H 703
H 704
H 705
H 706
H 707
H 708
H 709
H 718
H 719
H 720
H 721
H 722
H 723
H 724
H 733
H 734
H 735
H 736
H 737
H 738
H 739
H 748
H 749
H 750
H 751
H 752
H 753
H 754
H 763
H 764
H 765
H 766
H 767
H 768
H 769
H 778
H 779
H 780
H 781
H 782
H 783
H 784
tick
M 3
M 4
M 5
M 6
M 7
M 8
M 9
M 10
M 11
M 12
M 13
M 14
M 15
M 16
M 18
M 19
M 20
M 21
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 44
M 45
M 46
M 48
M 49
M 50
M 51
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 63
M 64
M 65
M 66
M 67
M 68
M 69
M 70
M 71
M 72
M 73
M 74
M 75
M 76
M 78
M 79
M 80
M 81
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 93
M 94
M 95
M 96
M 97
M 98
M 99
M 100
M 101
M 102
M 103
M 104
M 105
M 106
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 127
M 128
M 129
M 131
M 132
M 133
M 134
M 135
M 136
M 137
M 138
M 139
M 140
M 141
M 142
M 143
M 144
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 157
M 158
M 159
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 172
M 173
M 174
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 187
M 188
M 189
M 191
M 192
M 193
M 194
M 195
M 196
M 197
M 198
M 199
M 200
M 201
M 202
M 203
M 204
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 217
M 218
M 219
M 229
M 230
M 231
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 244
M 245
M 246
M 247
M 248
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 259
M 260
M 261
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 274
M 275
M 276
M 277
M 278
M 279
M 280
M 281
M 282
M 283
M 284
M 285
M 286
M 287
M 289
M 290
M 291
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 304
M 305
M 306
M 307
M 308
M 309
M 310
M 311
M 312
M 313
M 314
M 315
M 316
M 317
M 319
M 320
M 321
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 352
M 353
M 354
M 355
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 367
M 368
M 369
M 370
M 372
M 373
M 374
M 375
M 376
M 377
M 378
M 379
M 380
M 381
M 382
M 383
M 384
M 385
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 397
M 398
M 399
M 400
M 402
M 403
M 404
M 405
M 406
M 407
M 408
M 409
M 410
M 411
M 412
M 413
M 414
M 415
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 427
M 428
M 429
M 430
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 440
M 441
M 442
M 443
M 444
M 445
M 455
M 456
M 457
M 458
M 459
M 460
M 461
M 462
M 463
M 464
M 465
M 466
M 467
M 468
M 470
M 471
M 472
M 473
M 474
M 475
M 476
M 477
M 478
M 479
M 480
M 481
M 482
M 483
M 485
M 486
M 487
M 488
M 489
M 490
M 491
M 492
M 493
M 494
M 495
M 496
M 497
M 498
M 500
M 501
M 502
M 503
M 504
M 505
M 506
M 507
M 508
M 509
M 510
M 511
M 512
M 513
M 515
M 516
M 517
M 518
M 519
M 520
M 521
M 522
M 523
M 524
M 525
M 526
M 527
M 528
M 530
M 531
M 532
M 533
M 534
M 535
M 536
M 537
M 538
M 539
M 540
M 541
M 542
M 543
M 545
M 546
M 547
M 548
M 549
M 550
M 551
M 552
M 553
M 554
M 555
M 556
M 557
M 558
M 568
M 569
M 570
M 571
M 572
M 573
M 574
M 575
M 576
M 577
M 578
M 579
M 580
M 581
M 583
M 584
M 585
M 586
M 587
M 588
M 589
M 590
M 591
M 592
M 593
M 594
M 595
M 596
M 598
M 599
M 600
M 601
M 602
M 603
M 604
M 605
M 606
M 607
M 608
M 609
M 610
M 611
M 613
M 614
M 615
M 616
M 617
M 618
M 619
M 620
M 621
M 622
M 623
M 624
M 625
M 626
M 628
M 629
M 630
M 631
M 632
M 633
M 634
M 635
M 636
M 637
M 638
M 639
M 640
M 641
M 643
M 644
M 645
M 646
M 647
M 648
M 649
M 650
M 651
M 652
M 653
M 654
M 655
M 656
M 658
M 659
M 660
M 661
M 662
M 663
M 664
M 665
M 666
M 667
M 668
M 669
M 670
M 671
M 681
M 682
M 683
M 684
M 685
M 686
M 687
M 688
M 689
M 690
M 691
M 692
M 693
M 694
M 696
M 697
M 698
M 699
M 700
M 701
M 702
M 703
M 704
M 705
M 706
M 707
M 708
M 709
M 711
M 712
M 713
M 714
M 715
M 716
M 717
M 718
M 719
M 720
M 721
M 722
M 723
M 724
M 726
M 727
M 728
M 729
M 730
M 731
M 732
M 733
M 734
M 735
M 736
M 737
M 738
M 739
M 741
M 742
M 743
M 744
M 745
M 746
M 747
M 748
M 749
M 750
M 751
M 752
M 753
M 754
M 756
M 757
M 758
M 759
M 760
M 761
M 762
M 763
M 764
M 765
M 766
M 767
M 768
M 769
M 771
M 772
M 773
M 774
M 775
M 776
M 777
M 778
M 779
M 780
M 781
M 782
M 783
M 784
tick
CNOT 3 10
CNOT 4 11
CNOT 5 12
CNOT 6 13
CNOT 7 14
CNOT 8 15
CNOT 9 16
CNOT 18 25
CNOT 19 26
CNOT 20 27
CNOT 21 28
CNOT 22 29
CNOT 23 30
CNOT 24 31
CNOT 33 40
CNOT 34 41
CNOT 35 42
CNOT 36 43
CNOT 37 44
CNOT 38 45
CNOT 39 46
CNOT 48 55
CNOT 49 56
CNOT 50 57
CNOT 51 58
CNOT 52 59
CNOT 53 60
CNOT 54 61
CNOT 63 70
CNOT 64 71
CNOT 65 72
CNOT 66 73
CNOT 67 74
CNOT 68 75
CNOT 69 76
CNOT 78 85
CNOT 79 86
CNOT 80 87
CNOT 81 88
CNOT 82 89
CNOT 83 90
CNOT 84 91
CNOT 93 100
CNOT 94 101
CNOT 95 102
CNOT 96 103
CNOT 97 104
CNOT 98 105
CNOT 99 106
CNOT 116 123
CNOT 117 124
CNOT 118 125
CNOT 119 126
CNOT 120 127
CNOT 121 128
CNOT 122 129
CNOT 131 138
CNOT 132 139
CNOT 133 140
CNOT 134 141
CNOT 135 142
CNOT 136 143
CNOT 137 144
CNOT 146 153
CNOT 147 154
CNOT 148 155
CNOT 149 156
CNOT 150 157
CNOT 151 158
CNOT 152 159
CNOT 161 168
CNOT 162 169
CNOT 163 170
CNOT 164 171
CNOT 165 172
CNOT 166 173
CNOT 167 174
CNOT 176 183
CNOT 177 184
CNOT 178 185
CNOT 179 186
CNOT 180 187
CNOT 181 188
CNOT 182 189
CNOT 191 198
CNOT 192 199
CNOT 193 200
CNOT 194 201
CNOT 195 202
CNOT 196 203
CNOT 197 204
CNOT 206 213
CNOT 207 214
CNOT 208 215
CNOT 209 216
CNOT 210 217
CNOT 211 218
CNOT 212 219
CNOT 229 236
CNOT 230 237
CNOT 231 238
CNOT 232 239
CNOT 233 240
CNOT 234 241
CNOT 235 242
CNOT 244 251
CNOT 245 252
CNOT 246 253
CNOT 247 254
CNOT 248 255
CNOT 249 256
CNOT 250 257
CNOT 259 266
CNOT 260 267
CNOT 261 268
CNOT 262 269
CNOT 263 270
CNOT 264 271
CNOT 265 272
CNOT 274 281
CNOT 275 282
CNOT 276 283
CNOT 277 284
CNOT 278 285
CNOT 279 286
CNOT 280 287
CNOT 289 296
CNOT 290 297
CNOT 291 298
CNOT 292 299
CNOT 293 300
CNOT 294 301
CNOT 295 302
CNOT 304 311
CNOT 305 312
CNOT 306 313
CNOT 307 314
CNOT 308 315
CNOT 309 316
CNOT 310 317
CNOT 319 326
CNOT 320 327
CNOT 321 328
CNOT 322 329
CNOT 323 330
CNOT 324 331
CNOT 325 332
CNOT 342 349
CNOT 343 350
CNOT 344 351
CNOT 345 352
CNOT 346 353
CNOT 347 354
CNOT 348 355
CNOT 357 364
CNOT 358 365
CNOT 359 366
CNOT 360 367
CNOT 361 368
CNOT 362 369
CNOT 363 370
CNOT 372 379
CNOT 373 380
CNOT 374 381
CNOT 375 382
CNOT 376 383
CNOT 377 384
CNOT 378 385
CNOT 387 394
CNOT 388 395
CNOT 389 396
CNOT 390 397
CNOT 391 398
CNOT 392 399
CNOT 393 400
CNOT 402 409
CNOT 403 410
CNOT 404 411
CNOT 405 412
CNOT 406 413
CNOT 407 414
CNOT 408 415
CNOT 417 424
CNOT 418 425
CNOT 419 426
CNOT 420 427
CNOT 421 428
CNOT 422 429
CNOT 423 430
CNOT 432 439
CNOT 433 440
CNOT 434 441
CNOT 435 442
CNOT 436 443
CNOT 437 444
CNOT 438 445
CNOT 455 462
CNOT 456 463
CNOT 457 464
CNOT 458 465
CNOT 459 466
CNOT 460 467
CNOT 461 468
CNOT 470 477
CNOT 471 478
CNOT 472 479
CNOT 473 480
CNOT 474 481
CNOT 475 482
CNOT 476 483
CNOT 485 492
CNOT 486 493
CNOT 487 494
CNOT 488 495
CNOT 489 496
CNOT 490 497
CNOT 491 498
CNOT 500 507
CNOT 501 508
CNOT 502 509
CNOT 503 510
CNOT 504 511
CNOT 505 512
CNOT 506 513
CNOT 515 522
CNOT 516 523
CNOT 517 524
CNOT 518 525
CNOT 519 526
CNOT 520 527
CNOT 521 528
CNOT 530 537
CNOT 531 538
CNOT 532 539
CNOT 533 540
CNOT 534 541
CNOT 535 542
CNOT 536 543
CNOT 545 552
CNOT 546 553
CNOT 547 554
CNOT 548 555
CNOT 549 556
CNOT 550 557
CNOT 551 558
CNOT 568 575
CNOT 569 576
CNOT 570 577
CNOT 571 578
CNOT 572 579
CNOT 573 580
CNOT 574 581
CNOT 583 590
CNOT 584 591
CNOT 585 592
CNOT 586 593
CNOT 587 594
CNOT 588 595
CNOT 589 596
CNOT 598 605
CNOT 599 606
CNOT 600 607
CNOT 601 608
CNOT 602 609
CNOT 603 610
CNOT 604 611
CNOT 613 620
CNOT 614 621
CNOT 615 622
CNOT 616 623
CNOT 617 624
CNOT 618 625
CNOT 619 626
CNOT 628 635
CNOT 629 636
CNOT 630 637
CNOT 631 638
CNOT 632 639
CNOT 633 640
CNOT 634 641
CNOT 643 650
CNOT 644 651
CNOT 645 652
CNOT 646 653
CNOT 647 654
CNOT 648 655
CNOT 649 656
CNOT 658 665
CNOT 659 666
CNOT 660 667
CNOT 661 668
CNOT 662 669
CNOT 663 670
CNOT 664 671
CNOT 681 688
CNOT 682 689
CNOT 683 690
CNOT 684 691
CNOT 685 692
CNOT 686 693
CNOT 687 694
CNOT 696 703
CNOT 697 704
CNOT 698 705
CNOT 699 706
CNOT 700 707
CNOT 701 708
CNOT 702 709
CNOT 711 718
CNOT 712 719
CNOT 713 720
CNOT 714 721
CNOT 715 722
CNOT 716 723
CNOT 717 724
CNOT 726 733
CNOT 727 734
CNOT 728 735
CNOT 729 736
CNOT 730 737
CNOT 731 738
CNOT 732 739
CNOT 741 748
CNOT 742 749
CNOT 743 750
CNOT 744 751
CNOT 745 752
CNOT 746 753
CNOT 747 754
CNOT 756 763
CNOT 757 764
CNOT 758 765
CNOT 759 766
CNOT 760 767
CNOT 761 768
CNOT 762 769
CNOT 771 778
CNOT 772 779
CNOT 773 780
CNOT 774 781
CNOT 775 782
CNOT 776 783
CNOT 777 784
tick
CNOT 13 10
CNOT 28 25
CNOT 43 40
CNOT 58 55
CNOT 73 70
CNOT 88 85
CNOT 103 100
CNOT 126 123
CNOT 141 138
CNOT 156 153
CNOT 171 168
CNOT 186 183
CNOT 201 198
CNOT 216 213
CNOT 239 236
CNOT 254 251
CNOT 269 266
CNOT 284 281
CNOT 299 296
CNOT 314 311
CNOT 329 326
CNOT 352 349
CNOT 367 364
CNOT 382 379
CNOT 397 394
CNOT 412 409
CNOT 427 424
CNOT 442 439
CNOT 465 462
CNOT 480 477
CNOT 495 492
CNOT 510 507
CNOT 525 522
CNOT 540 537
CNOT 555 552
CNOT 578 575
CNOT 593 590
CNOT 608 605
CNOT 623 620
CNOT 638 635
CNOT 653 650
CNOT 668 665
CNOT 691 688
CNOT 706 703
CNOT 721 718
CNOT 736 733
CNOT 751 748
CNOT 766 763
CNOT 781 778
tick
CNOT 14 10
CNOT 13 11
CNOT 29 25
CNOT 28 26
CNOT 44 40
CNOT 43 41
CNOT 59 55
CNOT 58 56
CNOT 74 70
CNOT 73 71
CNOT 89 85
CNOT 88 86
CNOT 104 100
CNOT 103 101
CNOT 127 123
CNOT 126 124
CNOT 142 138
CNOT 141 139
CNOT 157 153
CNOT 156 154
CNOT 172 168
CNOT 171 169
CNOT 187 183
CNOT 186 184
CNOT 202 198
CNOT 201 199
CNOT 217 213
CNOT 216 214
CNOT 240 236
CNOT 239 237
CNOT 255 251
CNOT 254 252
CNOT 270 266
CNOT 269 267
CNOT 285 281
CNOT 284 282
CNOT 300 296
CNOT 299 297
CNOT 315 311
CNOT 314 312
CNOT 330 326
CNOT 329 327
CNOT 353 349
CNOT 352 350
CNOT 368 364
CNOT 367 365
CNOT 383 379
CNOT 382 380
CNOT 398 394
CNOT 397 395
CNOT 413 409
CNOT 412 410
CNOT 428 424
CNOT 427 425
CNOT 443 439
CNOT 442 440
CNOT 466 462
CNOT 465 463
CNOT 481 477
CNOT 480 478
CNOT 496 492
CNOT 495 493
CNOT 511 507
CNOT 510 508
CNOT 526 522
CNOT 525 523
CNOT 541 537
CNOT 540 538
CNOT 556 552
CNOT 555 553
CNOT 579 575
CNOT 578 576
CNOT 594 590
CNOT 593 591
CNOT 609 605
CNOT 608 606
CNOT 624 620
CNOT 623 621
CNOT 639 635
CNOT 638 636
CNOT 654 650
CNOT 653 651
CNOT 669 665
CNOT 668 666
CNOT 692 688
CNOT 691 689
CNOT 707 703
CNOT 706 704
CNOT 722 718
CNOT 721 719
CNOT 737 733
CNOT 736 734
CNOT 752 748
CNOT 751 749
CNOT 767 763
CNOT 766 764
CNOT 782 778
CNOT 781 779
tick
CNOT 16 10
CNOT 15 11
CNOT 13 12
CNOT 31 25
CNOT 30 26
CNOT 28 27
CNOT 46 40
CNOT 45 41
CNOT 43 42
CNOT 61 55
CNOT 60 56
CNOT 58 57
CNOT 76 70
CNOT 75 71
CNOT 73 72
CNOT 91 85
CNOT 90 86
CNOT 88 87
CNOT 106 100
CNOT 105 101
CNOT 103 102
CNOT 129 123
CNOT 128 124
CNOT 126 125
CNOT 144 138
CNOT 143 139
CNOT 141 140
CNOT 159 153
CNOT 158 154
CNOT 156 155
CNOT 174 168
CNOT 173 169
CNOT 171 170
CNOT 189 183
CNOT 188 184
CNOT 186 185
CNOT 204 198
CNOT 203 199
CNOT 201 200
CNOT 219 213
CNOT 218 214
CNOT 216 215
CNOT 242 236
CNOT 241 237
CNOT 239 238
CNOT 257 251
CNOT 256 252
CNOT 254 253
CNOT 272 266
CNOT 271 267
CNOT 269 268
CNOT 287 281
CNOT 286 282
CNOT 284 283
CNOT 302 296
CNOT 301 297
CNOT 299 298
CNOT 317 311
CNOT 316 312
CNOT 314 313
CNOT 332 326
CNOT 331 327
CNOT 329 328
CNOT 355 349
CNOT 354 350
CNOT 352 351
CNOT 370 364
CNOT 369 365
CNOT 367 366
CNOT 385 379
CNOT 384 380
CNOT 382 381
CNOT 400 394
CNOT 399 395
CNOT 397 396
CNOT 415 409
CNOT 414 410
CNOT 412 411
CNOT 430 424
CNOT 429 425
CNOT 427 426
CNOT 445 439
CNOT 444 440
CNOT 442 441
CNOT 468 462
CNOT 467 463
CNOT 465 464
CNOT 483 477
CNOT 482 478
CNOT 480 479
CNOT 498 492
CNOT 497 493
CNOT 495 494
CNOT 513 507
CNOT 512 508
CNOT 510 509
CNOT 528 522
CNOT 527 523
CNOT 525 524
CNOT 543 537
CNOT 542 538
CNOT 540 539
CNOT 558 552
CNOT 557 553
CNOT 555 554
CNOT 581 575
CNOT 580 576
CNOT 578 577
CNOT 596 590
CNOT 595 591
CNOT 593 592
CNOT 611 605
CNOT 610 606
CNOT 608 607
CNOT 626 620
CNOT 625 621
CNOT 623 622
CNOT 641 635
CNOT 640 636
CNOT 638 637
CNOT 656 650
CNOT 655 651
CNOT 653 652
CNOT 671 665
CNOT 670 666
CNOT 668 667
CNOT 694 688
CNOT 693 689
CNOT 691 690
CNOT 709 703
CNOT 708 704
CNOT 706 705
CNOT 724 718
CNOT 723 719
CNOT 721 720
CNOT 739 733
CNOT 738 734
CNOT 736 735
CNOT 754 748
CNOT 753 749
CNOT 751 750
CNOT 769 763
CNOT 768 764
CNOT 766 765
CNOT 784 778
CNOT 783 779
CNOT 781 780
tick
CNOT 16 11
CNOT 14 12
CNOT 31 26
CNOT 29 27
CNOT 46 41
CNOT 44 42
CNOT 61 56
CNOT 59 57
CNOT 76 71
CNOT 74 72
CNOT 91 86
CNOT 89 87
CNOT 106 101
CNOT 104 102
CNOT 129 124
CNOT 127 125
CNOT 144 139
CNOT 142 140
CNOT 159 154
CNOT 157 155
CNOT 174 169
CNOT 172 170
CNOT 189 184
CNOT 187 185
CNOT 204 199
CNOT 202 200
CNOT 219 214
CNOT 217 215
CNOT 242 237
CNOT 240 238
CNOT 257 252
CNOT 255 253
CNOT 272 267
CNOT 270 268
CNOT 287 282
CNOT 285 283
CNOT 302 297
CNOT 300 298
CNOT 317 312
CNOT 315 313
CNOT 332 327
CNOT 330 328
CNOT 355 350
CNOT 353 351
CNOT 370 365
CNOT 368 366
CNOT 385 380
CNOT 383 381
CNOT 400 395
CNOT 398 396
CNOT 415 410
CNOT 413 411
CNOT 430 425
CNOT 428 426
CNOT 445 440
CNOT 443 441
CNOT 468 463
CNOT 466 464
CNOT 483 478
CNOT 481 479
CNOT 498 493
CNOT 496 494
CNOT 513 508
CNOT 511 509
CNOT 528 523
CNOT 526 524
CNOT 543 538
CNOT 541 539
CNOT 558 553
CNOT 556 554
CNOT 581 576
CNOT 579 577
CNOT 596 591
CNOT 594 592
CNOT 611 606
CNOT 609 607
CNOT 626 621
CNOT 624 622
CNOT 641 636
CNOT 639 637
CNOT 656 651
CNOT 654 652
CNOT 671 666
CNOT 669 667
CNOT 694 689
CNOT 692 690
CNOT 709 704
CNOT 707 705
CNOT 724 719
CNOT 722 720
CNOT 739 734
CNOT 737 735
CNOT 754 749
CNOT 752 750
CNOT 769 764
CNOT 767 765
CNOT 784 779
CNOT 782 780
tick
CZ 2 14
CNOT 15 12
CZ 17 29
CNOT 30 27
CZ 32 44
CNOT 45 42
CZ 47 59
CNOT 60 57
CZ 62 74
CNOT 75 72
CZ 77 89
CNOT 90 87
CZ 92 104
CNOT 105 102
CZ 115 127
CNOT 128 125
CZ 130 142
CNOT 143 140
CZ 145 157
CNOT 158 155
CZ 160 172
CNOT 173 170
CZ 175 187
CNOT 188 185
CZ 190 202
CNOT 203 200
CZ 205 217
CNOT 218 215
CZ 228 240
CNOT 241 238
CZ 243 255
CNOT 256 253
CZ 258 270
CNOT 271 268
CZ 273 285
CNOT 286 283
CZ 288 300
CNOT 301 298
CZ 303 315
CNOT 316 313
CZ 318 330
CNOT 331 328
CZ 341 353
CNOT 354 351
CZ 356 368
CNOT 369 366
CZ 371 383
CNOT 384 381
CZ 386 398
CNOT 399 396
CZ 401 413
CNOT 414 411
CZ 416 428
CNOT 429 426
CZ 431 443
CNOT 444 441
CZ 454 466
CNOT 467 464
CZ 469 481
CNOT 482 479
CZ 484 496
CNOT 497 494
CZ 499 511
CNOT 512 509
CZ 514 526
CNOT 527 524
CZ 529 541
CNOT 542 539
CZ 544 556
CNOT 557 554
CZ 567 579
CNOT 580 577
CZ 582 594
CNOT 595 592
CZ 597 609
CNOT 610 607
CZ 612 624
CNOT 625 622
CZ 627 639
CNOT 640 637
CZ 642 654
CNOT 655 652
CZ 657 669
CNOT 670 667
CZ 680 692
CNOT 693 690
CZ 695 707
CNOT 708 705
CZ 710 722
CNOT 723 720
CZ 725 737
CNOT 738 735
CZ 740 752
CNOT 753 750
CZ 755 767
CNOT 768 765
CZ 770 782
CNOT 783 780
tick
CZ 2 15
CZ 17 30
CZ 32 45
CZ 47 60
CZ 62 75
CZ 77 90
CZ 92 105
CZ 115 128
CZ 130 143
CZ 145 158
CZ 160 173
CZ 175 188
CZ 190 203
CZ 205 218
CZ 228 241
CZ 243 256
CZ 258 271
CZ 273 286
CZ 288 301
CZ 303 316
CZ 318 331
CZ 341 354
CZ 356 369
CZ 371 384
CZ 386 399
CZ 401 414
CZ 416 429
CZ 431 444
CZ 454 467
CZ 469 482
CZ 484 497
CZ 499 512
CZ 514 527
CZ 529 542
CZ 544 557
CZ 567 580
CZ 582 595
CZ 597 610
CZ 612 625
CZ 627 640
CZ 642 655
CZ 657 670
CZ 680 693
CZ 695 708
CZ 710 723
CZ 725 738
CZ 740 753
CZ 755 768
CZ 770 783
tick
CZ 2 16
CZ 17 31
CZ 32 46
CZ 47 61
CZ 62 76
CZ 77 91
CZ 92 106
CZ 115 129
CZ 130 144
CZ 145 159
CZ 160 174
CZ 175 189
CZ 190 204
CZ 205 219
CZ 228 242
CZ 243 257
CZ 258 272
CZ 273 287
CZ 288 302
CZ 303 317
CZ 318 332
CZ 341 355
CZ 356 370
CZ 371 385
CZ 386 400
CZ 401 415
CZ 416 430
CZ 431 445
CZ 454 468
CZ 469 483
CZ 484 498
CZ 499 513
CZ 514 528
CZ 529 543
CZ 544 558
CZ 567 581
CZ 582 596
CZ 597 611
CZ 612 626
CZ 627 641
CZ 642 656
CZ 657 671
CZ 680 694
CZ 695 709
CZ 710 724
CZ 725 739
CZ 740 754
CZ 755 769
CZ 770 784
tick
R 1
R 107
R 108
R 109
R 110
R 111
R 112
R 113
R 114
R 220
R 221
R 222
R 223
R 224
R 225
R 226
R 227
R 333
R 334
R 335
R 336
R 337
R 338
R 339
R 340
R 446
R 447
R 448
R 449
R 450
R 451
R 452
R 453
R 559
R 560
R 561
R 562
R 563
R 564
R 565
R 566
R 672
R 673
R 674
R 675
R 676
R 677
R 678
R 679
R 785
R 786
R 787
R 788
R 789
R 790
R 791
tick
H 1
H 107
H 108
H 109
H 114
H 220
H 221
H 222
H 227
H 333
H 334
H 335
H 340
H 446
H 447
H 448
H 453
H 559
H 560
H 561
H 566
H 672
H 673
H 674
H 679
H 785
H 786
H 787
tick
Z 1
CNOT 107 110
Z 114
CNOT 220 223
Z 227
CNOT 333 336
Z 340
CNOT 446 449
Z 453
CNOT 559 562
Z 566
CNOT 672 675
Z 679
CNOT 785 788
tick
CNOT 1 111
CNOT 108 110
CNOT 114 224
CNOT 221 223
CNOT 227 337
CNOT 334 336
CNOT 340 450
CNOT 447 449
CNOT 453 563
CNOT 560 562
CNOT 566 676
CNOT 673 675
CNOT 679 789
CNOT 786 788
tick
CNOT 1 112
CNOT 107 111
CNOT 109 110
CNOT 114 225
CNOT 220 224
CNOT 222 223
CNOT 227 338
CNOT 333 337
CNOT 335 336
CNOT 340 451
CNOT 446 450
CNOT 448 449
CNOT 453 564
CNOT 559 563
CNOT 561 562
CNOT 566 677
CNOT 672 676
CNOT 674 675
CNOT 679 790
CNOT 785 789
CNOT 787 788
tick
CNOT 1 113
CNOT 108 112
CNOT 109 111
CNOT 114 226
CNOT 221 225
CNOT 222 224
CNOT 227 339
CNOT 334 338
CNOT 335 337
CNOT 340 452
CNOT 447 451
CNOT 448 450
CNOT 453 565
CNOT 560 564
CNOT 561 563
CNOT 566 678
CNOT 673 677
CNOT 674 676
CNOT 679 791
CNOT 786 790
CNOT 787 789
tick
CNOT 107 113
CNOT 109 112
CNOT 220 226
CNOT 222 225
CNOT 333 339
CNOT 335 338
CNOT 446 452
CNOT 448 451
CNOT 559 565
CNOT 561 564
CNOT 672 678
CNOT 674 677
CNOT 785 791
CNOT 787 790
tick
CNOT 108 113
CNOT 221 226
CNOT 334 339
CNOT 447 452
CNOT 560 565
CNOT 673 678
CNOT 786 791
tick
CNOT 107 2
CNOT 108 17
CNOT 109 32
CNOT 110 47
CNOT 111 62
CNOT 112 77
CNOT 113 92
CNOT 220 115
CNOT 221 130
CNOT 222 145
CNOT 223 160
CNOT 224 175
CNOT 225 190
CNOT 226 205
CNOT 333 228
CNOT 334 243
CNOT 335 258
CNOT 336 273
CNOT 337 288
CNOT 338 303
CNOT 339 318
CNOT 446 341
CNOT 447 356
CNOT 448 371
CNOT 449 386
CNOT 450 401
CNOT 451 416
CNOT 452 431
CNOT 559 454
CNOT 560 469
CNOT 561 484
CNOT 562 499
CNOT 563 514
CNOT 564 529
CNOT 565 544
CNOT 672 567
CNOT 673 582
CNOT 674 597
CNOT 675 612
CNOT 676 627
CNOT 677 642
CNOT 678 657
CNOT 785 680
CNOT 786 695
CNOT 787 710
CNOT 788 725
CNOT 789 740
CNOT 790 755
CNOT 791 770
tick
H 107
H 108
H 109
H 110
H 111
H 112
H 113
H 220
H 221
H 222
H 223
H 224
H 225
H 226
H 333
H 334
H 335
H 336
H 337
H 338
H 339
H 446
H 447
H 448
H 449
H 450
H 451
H 452
H 559
H 560
H 561
H 562
H 563
H 564
H 565
H 672
H 673
H 674
H 675
H 676
H 677
H 678
H 785
H 786
H 787
H 788
H 789
H 790
H 791
tick
M 2
M 17
M 32
M 47
M 62
M 77
M 92
M 107
M 108
M 109
M 110
M 111
M 112
M 113
M 115
M 130
M 145
M 160
M 175
M 190
M 205
M 220
M 221
M 222
M 223
M 224
M 225
M 226
M 228
M 243
M 258
M 273
M 288
M 303
M 318
M 333
M 334
M 335
M 336
M 337
M 338
M 339
M 341
M 356
M 371
M 386
M 401
M 416
M 431
M 446
M 447
M 448
M 449
M 450
M 451
M 452
M 454
M 469
M 484
M 499
M 514
M 529
M 544
M 559
M 560
M 561
M 562
M 563
M 564
M 565
M 567
M 582
M 597
M 612
M 627
M 642
M 657
M 672
M 673
M 674
M 675
M 676
M 677
M 678
M 680
M 695
M 710
M 725
M 740
M 755
M 770
M 785
M 786
M 787
M 788
M 789
M 790
M 791
tick
CNOT 2 107
CNOT 17 108
CNOT 32 109
CNOT 47 110
CNOT 62 111
CNOT 77 112
CNOT 92 113
CNOT 115 220
CNOT 130 221
CNOT 145 222
CNOT 160 223
CNOT 175 224
CNOT 190 225
CNOT 205 226
CNOT 228 333
CNOT 243 334
CNOT 258 335
CNOT 273 336
CNOT 288 337
CNOT 303 338
CNOT 318 339
CNOT 341 446
CNOT 356 447
CNOT 371 448
CNOT 386 449
CNOT 401 450
CNOT 416 451
CNOT 431 452
CNOT 454 559
CNOT 469 560
CNOT 484 561
CNOT 499 562
CNOT 514 563
CNOT 529 564
CNOT 544 565
CNOT 567 672
CNOT 582 673
CNOT 597 674
CNOT 612 675
CNOT 627 676
CNOT 642 677
CNOT 657 678
CNOT 680 785
CNOT 695 786
CNOT 710 787
CNOT 725 788
CNOT 740 789
CNOT 755 790
CNOT 770 791
tick
CNOT 110 107
CNOT 223 220
CNOT 336 333
CNOT 449 446
CNOT 562 559
CNOT 675 672
CNOT 788 785
tick
CNOT 111 107
CNOT 110 108
CNOT 224 220
CNOT 223 221
CNOT 337 333
CNOT 336 334
CNOT 450 446
CNOT 449 447
CNOT 563 559
CNOT 562 560
CNOT 676 672
CNOT 675 673
CNOT 789 785
CNOT 788 786
tick
CNOT 113 107
CNOT 112 108
CNOT 110 109
CNOT 226 220
CNOT 225 221
CNOT 223 222
CNOT 339 333
CNOT 338 334
CNOT 336 335
CNOT 452 446
CNOT 451 447
CNOT 449 448
CNOT 565 559
CNOT 564 560
CNOT 562 561
CNOT 678 672
CNOT 677 673
CNOT 675 674
CNOT 791 785
CNOT 790 786
CNOT 788 787
tick
CNOT 113 108
CNOT 111 109
CNOT 226 221
CNOT 224 222
CNOT 339 334
CNOT 337 335
CNOT 452 447
CNOT 450 448
CNOT 565 560
CNOT 563 561
CNOT 678 673
CNOT 676 674
CNOT 791 786
CNOT 789 787
tick
CZ 1 111
CNOT 112 109
CZ 114 224
CNOT 225 222
CZ 227 337
CNOT 338 335
CZ 340 450
CNOT 451 448
CZ 453 563
CNOT 564 561
CZ 566 676
CNOT 677 674
CZ 679 789
CNOT 790 787
tick
CZ 1 112
CZ 114 225
CZ 227 338
CZ 340 451
CZ 453 564
CZ 566 677
CZ 679 790
tick
CZ 1 113
CZ 114 226
CZ 227 339
CZ 340 452
CZ 453 565
CZ 566 678
CZ 679 791
tick
R 0
R 792
R 793
R 794
R 795
R 796
R 797
R 798
tick
H 0
H 792
H 793
H 794
tick
Z 0
CNOT 792 795
tick
CNOT 0 796
CNOT 793 795
tick
CNOT 0 797
CNOT 792 796
CNOT 794 795
tick
CNOT 0 798
CNOT 793 797
CNOT 794 796
tick
CNOT 792 798
CNOT 794 797
tick
CNOT 793 798
tick
CNOT 792 1
CNOT 793 114
CNOT 794 227
CNOT 795 340
CNOT 796 453
CNOT 797 566
CNOT 798 679
tick
H 792
H 793
H 794
H 795
H 796
H 797
H 798
tick
M 1
M 114
M 227
M 340
M 453
M 566
M 679
M 792
M 793
M 794
M 795
M 796
M 797
M 798
tick
CNOT 1 792
CNOT 114 793
CNOT 227 794
CNOT 340 795
CNOT 453 796
CNOT 566 797
CNOT 679 798
tick
CNOT 795 792
tick
CNOT 796 792
CNOT 795 793
tick
CNOT 798 792
CNOT 797 793
CNOT 795 794
tick
CNOT 798 793
CNOT 796 794
tick
CZ 0 796
CNOT 797 794
tick
CZ 0 797
tick
CZ 0 798
tick


==> anc/random_circuit_64.stim <==
S 0
H 1
S 2
H 3
S 4
S 5
S 7
S 8
S 9
S 11
S 12
S 13
H 14
S 16
S 17
H 18
S 20
H 21
S 22
H 24
H 25
H 27
S 28
S 29
S 30
S 33
S 34
S 36
S 37
S 41
S 43
S 44
S 45
H 48
S 49
S 50
S 54
H 57
H 58
S 62
tick
CNOT 5 0
CNOT 12 1
CNOT 57 2
CNOT 25 3
CNOT 29 4
CNOT 60 6
CNOT 46 7
CNOT 8 15
CNOT 39 9
CNOT 14 10
CNOT 11 36
CNOT 54 13
CNOT 16 22
CNOT 31 17
CNOT 26 18
CNOT 63 19
CNOT 23 20
CNOT 21 41
CNOT 24 40
CNOT 52 27
CNOT 33 28
CNOT 49 30
CNOT 32 58
CNOT 34 62
CNOT 48 35
CNOT 37 56
CNOT 59 38
CNOT 44 42
CNOT 43 55
CNOT 61 45
CNOT 47 51
CNOT 53 50
tick
H 7
H 8
S 25
tick
M 7
M 8
M 25
M 43
tick
S 0
H 1
S 2
S 3
S 6
H 7
S 11
S 12
S 13
S 16
S 18
H 19
H 20
H 21
S 23
S 27
H 28
S 29
S 30
S 33
S 36
H 39
H 40
H 41
S 42
S 43
S 44
S 45
H 46
H 47
H 50
H 51
S 53
H 54
S 58
H 61
tick
CNOT 0 45
CNOT 1 56
CNOT 4 2
CNOT 3 42
CNOT 36 5
CNOT 12 6
CNOT 54 7
CNOT 8 44
CNOT 25 9
CNOT 21 10
CNOT 32 11
CNOT 49 13
CNOT 14 17
CNOT 15 22
CNOT 16 26
CNOT 37 18
CNOT 19 27
CNOT 20 46
CNOT 50 23
CNOT 53 24
CNOT 62 28
CNOT 29 51
CNOT 30 57
CNOT 31 39
CNOT 33 52
CNOT 59 34
CNOT 35 41
CNOT 38 60
CNOT 40 58
CNOT 43 63
CNOT 47 55
CNOT 48 61
tick
S 4
H 18
H 26
H 45
tick
M 4
M 18
M 26
M 45
tick
S 0
S 3
H 4
H 5
H 7
S 9
H 11
S 12
H 15
S 16
S 20
H 21
H 23
S 25
S 26
S 28
S 29
S 30
H 31
H 32
H 33
S 34
S 35
S 36
S 37
H 38
H 39
S 40
S 42
S 43
H 44
S 45
S 46
H 48
H 49
S 51
H 52
H 54
S 55
S 57
S 59
S 60
S 61
H 63
tick
CNOT 46 0
CNOT 1 20
CNOT 59 2
CNOT 3 23
CNOT 25 4
CNOT 26 5
CNOT 37 6
CNOT 45 7
CNOT 17 8
CNOT 9 35
CNOT 10 16
CNOT 11 55
CNOT 12 39
CNOT 13 57
CNOT 14 50
CNOT 15 38
CNOT 18 34
CNOT 19 42
CNOT 41 21
CNOT 22 49
CNOT 53 24
CNOT 27 61
CNOT 51 28
CNOT 63 29
CNOT 43 30
CNOT 31 56
CNOT 36 32
CNOT 40 33
CNOT 44 58
CNOT 48 47
CNOT 54 52
CNOT 62 60
tick
H 12
H 30
S 48
tick
M 12
M 21
M 30
M 48
tick
S 1
S 2
H 4
S 5
S 8
H 9
H 10
S 11
S 12
S 14
S 18
S 19
H 24
H 25
S 26
S 27
S 28
S 29
H 30
S 31
S 32
H 33
S 36
H 37
S 39
S 40
S 43
H 46
H 47
H 49
H 51
S 52
S 53
H 59
S 60
S 62
H 63
tick
CNOT 58 0
CNOT 1 5
CNOT 2 30
CNOT 60 3
CNOT 11 4
CNOT 6 39
CNOT 7 25
CNOT 8 35
CNOT 29 9
CNOT 23 10
CNOT 12 52
CNOT 13 37
CNOT 18 14
CNOT 31 15
CNOT 16 55
CNOT 17 41
CNOT 19 49
CNOT 46 20
CNOT 22 21
CNOT 24 28
CNOT 26 63
CNOT 27 53
CNOT 32 34
CNOT 54 33
CNOT 36 56
CNOT 42 38
CNOT 40 45
CNOT 51 43
CNOT 44 50
CNOT 59 47
CNOT 62 48
CNOT 57 61
tick
S 16
S 18
tick
M 8
M 16
M 17
M 18
tick
H 0
S 1
S 4
S 5
S 6
H 7
H 8
S 9
S 10
H 13
S 15
S 16
S 17
H 18
S 19
H 21
H 22
S 23
H 24
H 25
H 27
S 28
S 30
S 31
S 33
H 35
H 36
S 37
H 40
H 41
S 43
S 46
H 47
S 48
H 51
H 53
H 56
S 58
H 60
H 61
S 62
tick
CNOT 0 54
CNOT 59 1
CNOT 28 2
CNOT 60 3
CNOT 27 4
CNOT 5 39
CNOT 6 14
CNOT 7 42
CNOT 8 57
CNOT 45 9
CNOT 10 62
CNOT 11 20
CNOT 12 44
CNOT 13 15
CNOT 58 16
CNOT 17 32
CNOT 18 24
CNOT 19 46
CNOT 40 21
CNOT 22 25
CNOT 23 31
CNOT 26 43
CNOT 29 52
CNOT 49 30
CNOT 33 53
CNOT 36 34
CNOT 35 51
CNOT 50 37
CNOT 63 38
CNOT 41 48
CNOT 56 47
CNOT 55 61
tick
S 14
S 63
tick
M 10
M 14
M 15
M 63
tick
H 0
H 1
S 2
H 3
S 4
S 5
S 6
S 7
S 10
H 12
H 13
S 14
H 15
S 16
H 17
H 18
H 19
H 21
H 22
H 23
S 24
S 25
S 26
S 27
S 30
S 31
S 33
H 34
S 35
H 37
S 38
S 39
H 40
S 42
S 43
H 44
H 45
H 46
H 47
S 49
S 50
S 51
H 52
H 53
S 54
S 56
H 60
S 62
H 63
tick
CNOT 12 0
CNOT 1 36
CNOT 22 2
CNOT 3 44
CNOT 27 4
CNOT 5 16
CNOT 48 6
CNOT 55 7
CNOT 8 59
CNOT 29 9
CNOT 10 24
CNOT 33 11
CNOT 13 32
CNOT 61 14
CNOT 15 26
CNOT 18 17
CNOT 19 21
CNOT 20 42
CNOT 23 30
CNOT 25 35
CNOT 57 28
CNOT 41 31
CNOT 50 34
CNOT 37 60
CNOT 52 38
CNOT 39 47
CNOT 40 45
CNOT 43 54
CNOT 46 51
CNOT 49 62
CNOT 56 53
CNOT 58 63
tick
H 18
tick
M 3
M 18
M 36
M 63
tick
S 0
H 1
S 2
H 5
S 6
H 7
S 8
H 9
S 10
H 11
H 12
S 15
S 19
H 20
H 22
H 23
S 24
H 27
H 28
H 29
H 30
S 31
S 32
H 34
H 35
H 36
S 37
S 38
H 39
H 41
H 42
H 44
H 47
H 48
H 49
S 51
H 53
S 54
H 56
S 57
S 58
H 60
H 61
H 62
tick
CNOT 36 0
CNOT 41 1
CNOT 8 2
CNOT 3 54
CNOT 50 4
CNOT 5 44
CNOT 27 6
CNOT 32 7
CNOT 9 63
CNOT 10 17
CNOT 11 13
CNOT 12 42
CNOT 14 29
CNOT 26 15
CNOT 38 16
CNOT 19 18
CNOT 57 20
CNOT 46 21
CNOT 22 40
CNOT 48 23
CNOT 24 59
CNOT 28 25
CNOT 39 30
CNOT 31 61
CNOT 51 33
CNOT 34 62
CNOT 52 35
CNOT 37 49
CNOT 43 55
CNOT 45 60
CNOT 53 47
CNOT 56 58
tick
S 7
S 38
H 55
tick
M 7
M 38
M 55
M 57
tick
H 0
S 1
S 2
S 3
H 4
S 5
H 6
H 7
S 8
H 10
S 12
H 14
H 15
H 16
H 17
S 19
H 20
S 21
S 25
S 28
S 29
H 30
H 31
S 32
H 33
H 34
S 35
S 36
H 37
H 38
S 40
S 41
S 42
S 43
H 44
H 45
H 48
H 50
S 52
H 53
H 54
S 55
H 56
S 57
S 58
S 59
S 60
H 61
S 62
tick
CNOT 0 50
CNOT 18 1
CNOT 55 2
CNOT 59 3
CNOT 22 4
CNOT 5 9
CNOT 6 44
CNOT 23 7
CNOT 41 8
CNOT 10 58
CNOT 25 11
CNOT 14 12
CNOT 13 57
CNOT 15 42
CNOT 16 47
CNOT 17 20
CNOT 19 40
CNOT 62 21
CNOT 24 32
CNOT 37 26
CNOT 35 27
CNOT 28 48
CNOT 30 29
CNOT 31 63
CNOT 33 51
CNOT 34 43
CNOT 39 36
CNOT 38 54
CNOT 45 52
CNOT 46 49
CNOT 60 53
CNOT 56 61
tick
S 26
H 54
H 63
tick
M 26
M 54
M 55
M 63
tick
H 0
H 2
S 3
S 4
H 5
S 7
S 8
S 9
H 10
H 12
S 15
S 16
S 18
S 19
S 21
H 23
S 25
S 26
S 27
S 32
H 34
S 35
S 39
S 42
S 43
S 44
H 46
H 47
S 48
S 49
H 53
S 54
H 56
S 57
H 58
S 60
S 63
tick
CNOT 24 0
CNOT 51 1
CNOT 2 7
CNOT 3 25
CNOT 9 4
CNOT 5 22
CNOT 6 46
CNOT 50 8
CNOT 38 10
CNOT 11 13
CNOT 12 54
CNOT 14 53
CNOT 15 63
CNOT 57 16
CNOT 44 17
CNOT 28 18
CNOT 40 19
CNOT 32 20
CNOT 21 62
CNOT 36 23
CNOT 58 26
CNOT 35 27
CNOT 31 29
CNOT 61 30
CNOT 45 33
CNOT 37 34
CNOT 39 49
CNOT 48 41
CNOT 47 42
CNOT 43 59
CNOT 52 55
CNOT 60 56
tick
S 14
S 36
H 38
H 47
tick
M 14
M 36
M 38
M 47
tick
H 0
H 1
S 3
S 4
S 5
S 6
H 7
S 9
H 10
S 12
S 13
S 14
H 15
H 16
S 17
S 18
S 20
H 23
H 24
H 25
S 26
H 27
H 28
S 30
S 31
S 32
S 34
S 39
S 40
S 41
H 43
S 45
H 46
S 47
S 48
H 50
H 51
S 52
S 53
S 54
H 55
S 56
S 58
S 59
H 60
H 63
tick
CNOT 0 39
CNOT 1 14
CNOT 62 2
CNOT 3 13
CNOT 25 4
CNOT 5 10
CNOT 40 6
CNOT 7 31
CNOT 9 8
CNOT 11 36
CNOT 26 12
CNOT 59 15
CNOT 37 16
CNOT 17 22
CNOT 18 28
CNOT 19 60
CNOT 34 20
CNOT 21 30
CNOT 23 32
CNOT 35 24
CNOT 38 27
CNOT 29 48
CNOT 55 33
CNOT 46 41
CNOT 53 42
CNOT 51 43
CNOT 63 44
CNOT 54 45
CNOT 56 47
CNOT 49 61
CNOT 57 50
CNOT 52 58
tick
H 25
H 48
tick
M 25
M 26
M 27
M 48
tick
H 2
H 4
H 5
S 7
S 8
S 10
H 11
S 16
H 19
H 21
S 22
H 23
H 24
H 25
S 26
H 27
S 28
H 29
S 30
H 34
S 38
H 41
H 42
S 43
S 44
H 45
H 46
H 47
H 49
H 52
H 53
H 54
H 55
H 57
S 58
H 59
H 62
H 63
tick
CNOT 0 11
CNOT 1 40
CNOT 47 2
CNOT 3 42
CNOT 54 4
CNOT 56 5
CNOT 18 6
CNOT 7 12
CNOT 46 8
CNOT 44 9
CNOT 10 63
CNOT 13 35
CNOT 14 33
CNOT 15 17
CNOT 51 16
CNOT 19 62
CNOT 20 25
CNOT 43 21
CNOT 59 22
CNOT 23 57
CNOT 24 38
CNOT 45 26
CNOT 37 27
CNOT 29 28
CNOT 36 30
CNOT 61 31
CNOT 48 32
CNOT 41 34
CNOT 60 39
CNOT 49 50
CNOT 52 58
CNOT 55 53
tick
H 10
S 39
tick
M 10
M 22
M 32
M 39
tick
S 0
H 1
S 4
H 6
H 7
H 9
S 10
S 12
H 13
H 14
S 15
S 17
H 18
H 19
H 22
S 23
S 25
S 27
H 28
S 30
H 31
S 33
S 34
S 36
S 37
S 38
H 40
H 41
S 43
S 44
S 45
S 48
S 52
H 54
S 55
S 57
H 58
S 59
H 61
H 62
H 63
tick
CNOT 0 42
CNOT 33 1
CNOT 2 15
CNOT 3 58
CNOT 4 25
CNOT 5 34
CNOT 48 6
CNOT 8 7
CNOT 9 30
CNOT 52 10
CNOT 28 11
CNOT 12 43
CNOT 13 27
CNOT 32 14
CNOT 26 16
CNOT 29 17
CNOT 35 18
CNOT 20 19
CNOT 31 21
CNOT 59 22
CNOT 23 53
CNOT 61 24
CNOT 51 36
CNOT 39 37
CNOT 47 38
CNOT 40 41
CNOT 55 44
CNOT 54 45
CNOT 46 50
CNOT 49 56
CNOT 62 57
CNOT 63 60
tick
S 22
H 26
S 37
H 55
tick
M 22
M 26
M 37
M 55
tick
S 0
S 1
H 2
S 4
H 5
H 6
H 8
H 9
H 10
H 11
S 12
H 13
H 14
H 15
S 16
H 18
H 19
H 20
S 21
H 23
H 24
H 26
H 27
H 28
H 31
S 33
S 34
S 37
H 39
S 40
S 42
S 46
S 47
H 52
H 53
H 54
H 57
S 58
H 59
H 60
H 61
S 63
tick
CNOT 0 45
CNOT 1 63
CNOT 61 2
CNOT 3 47
CNOT 10 4
CNOT 55 5
CNOT 6 53
CNOT 7 15
CNOT 56 8
CNOT 9 27
CNOT 52 11
CNOT 20 12
CNOT 51 13
CNOT 33 14
CNOT 16 44
CNOT 17 50
CNOT 41 18
CNOT 19 58
CNOT 24 21
CNOT 38 22
CNOT 42 23
CNOT 62 25
CNOT 29 26
CNOT 34 28
CNOT 46 30
CNOT 49 31
CNOT 57 32
CNOT 36 35
CNOT 37 48
CNOT 39 40
CNOT 43 54
CNOT 59 60
tick
S 24
S 52
tick
M 24
M 30
M 49
M 52
tick
H 0
S 2
H 4
S 5
S 6
H 7
S 8
S 10
S 12
H 14
H 16
S 17
H 18
H 19
H 20
S 21
S 22
H 23
S 24
S 26
H 27
H 28
S 29
S 30
H 31
S 33
H 34
S 35
H 36
H 37
H 39
H 41
S 42
H 43
S 44
S 47
H 49
S 50
S 51
S 53
S 54
H 55
H 57
S 58
S 59
S 60
S 63
tick
CNOT 0 46
CNOT 1 6
CNOT 2 21
CNOT 24 3
CNOT 4 10
CNOT 63 5
CNOT 7 57
CNOT 28 8
CNOT 9 16
CNOT 11 30
CNOT 12 38
CNOT 53 13
CNOT 54 14
CNOT 15 25
CNOT 17 27
CNOT 18 41
CNOT 23 19
CNOT 61 20
CNOT 22 33
CNOT 48 26
CNOT 29 34
CNOT 31 45
CNOT 59 32
CNOT 35 47
CNOT 39 36
CNOT 37 58
CNOT 56 40
CNOT 42 49
CNOT 55 43
CNOT 44 62
CNOT 50 52
CNOT 51 60
tick
H 2
S 23
H 29
S 62
tick
M 2
M 23
M 29
M 62
tick
H 1
S 2
H 3
S 4
H 5
H 6
S 7
S 10
S 11
S 13
H 18
S 19
H 20
H 21
S 22
S 25
H 26
H 28
S 29
H 30
S 32
H 33
S 34
H 37
S 38
H 39
S 40
S 41
H 42
H 43
S 46
S 47
H 48
S 50
H 51
H 53
H 58
H 59
S 61
S 62
S 63
tick
CNOT 3 0
CNOT 1 42
CNOT 21 2
CNOT 55 4
CNOT 56 5
CNOT 35 6
CNOT 37 7
CNOT 38 8
CNOT 9 43
CNOT 10 20
CNOT 50 11
CNOT 41 12
CNOT 36 13
CNOT 17 14
CNOT 29 15
CNOT 16 24
CNOT 18 54
CNOT 44 19
CNOT 23 22
CNOT 25 49
CNOT 34 26
CNOT 27 30
CNOT 46 28
CNOT 60 31
CNOT 32 47
CNOT 40 33
CNOT 39 62
CNOT 45 57
CNOT 48 59
CNOT 51 52
CNOT 53 58
CNOT 61 63
tick
H 6
H 21
S 56
tick
M 6
M 21
M 28
M 56
tick
H 0
H 1
S 2
S 4
S 6
H 7
H 8
H 9
H 10
S 11
S 12
H 13
S 15
H 18
H 19
S 20
H 21
S 22
H 23
H 27
S 29
H 30
S 31
S 32
S 34
S 35
H 36
H 38
S 41
H 42
H 43
S 44
S 45
H 46
S 49
S 50
S 51
S 52
H 54
H 55
H 56
H 57
S 58
H 59
H 60
H 61
H 63
tick
CNOT 28 0
CNOT 1 14
CNOT 57 2
CNOT 62 3
CNOT 4 59
CNOT 39 5
CNOT 6 48
CNOT 53 7
CNOT 58 8
CNOT 54 9
CNOT 55 10
CNOT 11 12
CNOT 13 46
CNOT 15 60
CNOT 16 34
CNOT 40 17
CNOT 18 37
CNOT 26 19
CNOT 20 27
CNOT 43 21
CNOT 25 22
CNOT 44 23
CNOT 35 24
CNOT 32 29
CNOT 41 30
CNOT 61 31
CNOT 49 33
CNOT 36 47
CNOT 45 38
CNOT 56 42
CNOT 52 50
CNOT 51 63
tick
S 1
H 35
tick
M 1
M 7
M 9
M 35
tick
H 9
S 10
S 11
S 12
H 14
H 16
S 19
H 20
H 21
H 23
S 24
H 26
H 27
H 28
S 29
H 31
S 32
S 33
S 34
H 35
H 36
S 37
S 38
H 39
S 40
S 41
H 43
S 45
S 46
H 47
H 48
H 50
S 51
S 54
H 55
S 57
S 59
S 61
H 62
H 63
tick
CNOT 9 0
CNOT 51 1
CNOT 2 46
CNOT 3 33
CNOT 11 4
CNOT 16 5
CNOT 6 59
CNOT 7 20
CNOT 8 31
CNOT 28 10
CNOT 42 12
CNOT 13 61
CNOT 14 55
CNOT 35 15
CNOT 17 63
CNOT 47 18
CNOT 19 23
CNOT 53 21
CNOT 22 58
CNOT 44 24
CNOT 38 25
CNOT 50 26
CNOT 32 27
CNOT 29 36
CNOT 43 30
CNOT 62 34
CNOT 57 37
CNOT 45 39
CNOT 54 40
CNOT 49 41
CNOT 56 48
CNOT 60 52
tick
S 4
S 7
H 15
tick
M 4
M 7
M 15
M 36
tick
S 0
H 1
H 2
S 4
H 6
S 7
S 9
S 10
H 12
S 14
S 15
S 16
H 17
S 19
H 20
S 21
H 23
S 24
H 25
H 26
H 27
H 29
H 31
H 32
H 35
H 36
S 37
S 38
S 40
S 41
H 42
H 46
S 48
S 49
H 50
H 52
H 53
S 54
H 55
H 56
S 58
S 60
H 63
tick
CNOT 39 0
CNOT 1 23
CNOT 2 41
CNOT 47 3
CNOT 4 9
CNOT 56 5
CNOT 6 12
CNOT 60 7
CNOT 8 38
CNOT 10 24
CNOT 51 11
CNOT 13 16
CNOT 14 21
CNOT 15 22
CNOT 52 17
CNOT 20 18
CNOT 53 19
CNOT 49 25
CNOT 26 48
CNOT 27 57
CNOT 61 28
CNOT 44 29
CNOT 30 58
CNOT 59 31
CNOT 32 63
CNOT 33 54
CNOT 35 34
CNOT 36 43
CNOT 37 50
CNOT 40 55
CNOT 42 45
CNOT 62 46
tick
S 6
S 62
tick
M 6
M 9
M 20
M 62
tick
S 2
S 6
S 8
H 13
S 14
S 15
S 16
H 18
S 21
H 22
H 23
S 25
H 26
H 27
H 29
H 32
S 33
S 34
S 35
H 38
S 39
H 40
H 41
S 42
H 43
H 44
H 45
H 46
H 48
S 49
H 51
H 52
S 53
S 54
H 56
S 57
H 58
S 59
H 61
S 63
tick
CNOT 30 0
CNOT 61 1
CNOT 15 2
CNOT 3 47
CNOT 6 4
CNOT 5 59
CNOT 7 37
CNOT 41 8
CNOT 9 20
CNOT 32 10
CNOT 11 24
CNOT 12 43
CNOT 50 13
CNOT 36 14
CNOT 29 16
CNOT 17 49
CNOT 18 51
CNOT 19 63
CNOT 45 21
CNOT 53 22
CNOT 60 23
CNOT 25 26
CNOT 27 57
CNOT 28 55
CNOT 31 56
CNOT 33 54
CNOT 34 35
CNOT 38 62
CNOT 40 39
CNOT 46 42
CNOT 58 44
CNOT 48 52
tick
S 35
H 45
H 61
tick
M 11
M 35
M 45
M 61
tick
H 0
S 1
H 2
S 3
H 4
S 7
S 8
S 10
S 11
S 14
H 15
S 16
H 17
H 19
S 20
S 22
S 23
S 24
H 25
S 26
S 28
S 29
H 30
S 32
H 33
S 35
S 37
S 38
S 41
S 42
H 43
H 44
H 46
H 48
H 49
H 50
H 51
S 52
H 53
S 54
H 55
H 57
S 58
H 59
H 61
H 62
tick
CNOT 59 0
CNOT 1 22
CNOT 2 48
CNOT 3 52
CNOT 4 60
CNOT 5 15
CNOT 41 6
CNOT 7 62
CNOT 57 8
CNOT 9 33
CNOT 10 31
CNOT 11 30
CNOT 25 12
CNOT 13 35
CNOT 14 18
CNOT 16 38
CNOT 17 51
CNOT 44 19
CNOT 63 20
CNOT 43 21
CNOT 23 50
CNOT 24 28
CNOT 26 55
CNOT 27 58
CNOT 29 32
CNOT 49 34
CNOT 36 56
CNOT 37 47
CNOT 39 53
CNOT 40 46
CNOT 54 42
CNOT 45 61
tick
H 8
S 9
S 20
H 47
tick
M 8
M 9
M 20
M 47
tick
H 1
S 3
S 4
S 5
H 6
H 8
S 9
S 10
H 11
S 12
S 13
H 16
H 19
H 21
H 22
S 23
S 24
H 25
H 27
S 28
H 30
S 32
H 33
S 35
S 36
H 38
S 39
S 40
S 42
H 44
H 45
S 50
H 51
S 57
H 61
S 62
S 63
tick
CNOT 0 58
CNOT 24 1
CNOT 2 52
CNOT 26 3
CNOT 4 53
CNOT 5 55
CNOT 9 6
CNOT 12 7
CNOT 8 21
CNOT 62 10
CNOT 11 54
CNOT 48 13
CNOT 14 36
CNOT 15 18
CNOT 39 16
CNOT 33 17
CNOT 23 19
CNOT 20 46
CNOT 42 22
CNOT 25 34
CNOT 27 43
CNOT 28 30
CNOT 32 29
CNOT 31 37
CNOT 63 35
CNOT 38 51
CNOT 50 40
CNOT 59 41
CNOT 60 44
CNOT 45 57
CNOT 56 47
CNOT 49 61
tick
S 25
S 31
tick
M 25
M 31
M 43
M 55
tick
S 0
S 3
H 4
S 6
S 8
S 10
S 12
S 18
S 19
H 20
S 23
S 24
S 25
S 27
H 29
H 30
S 31
S 34
H 35
S 37
H 40
S 41
H 42
H 43
S 44
H 45
H 46
H 47
H 48
S 49
H 51
S 52
S 55
S 57
H 59
H 62
S 63
tick
CNOT 40 0
CNOT 1 17
CNOT 51 2
CNOT 3 5
CNOT 48 4
CNOT 49 6
CNOT 19 7
CNOT 31 8
CNOT 10 9
CNOT 29 11
CNOT 37 12
CNOT 13 59
CNOT 60 14
CNOT 15 36
CNOT 16 57
CNOT 30 18
CNOT 62 20
CNOT 21 50
CNOT 35 22
CNOT 23 42
CNOT 63 24
CNOT 55 25
CNOT 26 52
CNOT 46 27
CNOT 28 32
CNOT 39 33
CNOT 58 34
CNOT 38 53
CNOT 56 41
CNOT 43 44
CNOT 45 54
CNOT 47 61
tick
S 21
S 42
H 59
tick
M 21
M 27
M 42
M 59
tick
S 0
H 1
S 2
H 4
H 5
S 6
H 8
S 9
H 10
H 11
S 12
S 13
H 14
S 18
H 19
S 20
H 22
H 24
S 25
H 26
H 27
H 29
S 30
S 31
S 35
S 36
H 38
S 40
H 41
S 42
S 43
S 44
S 45
H 46
S 47
H 48
S 50
H 51
S 52
S 53
H 56
H 58
S 60
S 61
S 62
S 63
tick
CNOT 26 0
CNOT 57 1
CNOT 15 2
CNOT 42 3
CNOT 4 43
CNOT 10 5
CNOT 49 6
CNOT 7 51
CNOT 8 20
CNOT 18 9
CNOT 31 11
CNOT 13 12
CNOT 14 17
CNOT 44 16
CNOT 19 27
CNOT 21 39
CNOT 22 25
CNOT 35 23
CNOT 60 24
CNOT 28 36
CNOT 30 29
CNOT 62 32
CNOT 33 37
CNOT 34 59
CNOT 38 48
CNOT 40 63
CNOT 58 41
CNOT 45 50
CNOT 46 47
CNOT 61 52
CNOT 54 53
CNOT 55 56
tick
H 2
S 18
tick
M 2
M 18
M 23
M 48
tick
S 0
S 1
H 5
H 6
H 7
H 8
H 9
S 10
H 11
S 13
S 14
H 15
S 16
H 17
H 19
H 20
S 21
H 22
H 23
H 25
H 26
H 28
S 29
H 30
H 31
H 32
S 35
H 36
S 37
H 38
H 39
S 44
H 45
S 46
S 50
S 52
S 54
S 55
S 57
H 59
S 60
H 61
H 62
S 63
tick
CNOT 11 0
CNOT 26 1
CNOT 18 2
CNOT 3 17
CNOT 4 29
CNOT 5 61
CNOT 6 38
CNOT 7 25
CNOT 33 8
CNOT 31 9
CNOT 10 52
CNOT 44 12
CNOT 13 55
CNOT 62 14
CNOT 15 59
CNOT 49 16
CNOT 19 56
CNOT 60 20
CNOT 35 21
CNOT 22 41
CNOT 23 54
CNOT 24 27
CNOT 37 28
CNOT 47 30
CNOT 43 32
CNOT 53 34
CNOT 36 42
CNOT 58 39
CNOT 40 50
CNOT 63 45
CNOT 46 51
CNOT 57 48
tick
H 14
H 27
S 36
H 47
tick
M 14
M 27
M 36
M 47
tick
S 0
H 1
S 2
S 3
H 4
S 6
S 8
H 9
S 11
S 13
H 14
S 16
S 17
H 18
S 19
H 20
H 21
S 24
H 26
S 27
S 29
S 30
S 31
H 34
H 35
S 37
S 38
S 41
S 46
H 47
S 49
S 50
S 51
H 53
S 54
H 56
H 57
H 58
S 59
H 60
H 61
S 63
tick
CNOT 35 0
CNOT 1 53
CNOT 2 49
CNOT 19 3
CNOT 18 4
CNOT 5 15
CNOT 6 25
CNOT 7 43
CNOT 8 10
CNOT 9 22
CNOT 11 23
CNOT 30 12
CNOT 13 58
CNOT 14 26
CNOT 16 54
CNOT 17 57
CNOT 24 20
CNOT 38 21
CNOT 27 56
CNOT 28 39
CNOT 29 51
CNOT 31 46
CNOT 40 32
CNOT 33 60
CNOT 34 47
CNOT 41 36
CNOT 59 37
CNOT 42 50
CNOT 44 61
CNOT 45 62
CNOT 63 48
CNOT 55 52
tick
S 28
tick
M 7
M 12
M 28
M 58
tick
H 0
H 1
H 2
H 3
S 4
S 5
H 6
S 7
S 8
S 9
H 12
S 17
S 21
S 22
S 23
S 24
S 29
H 30
S 32
S 33
S 34
S 35
S 36
S 38
H 41
H 43
S 44
S 46
S 47
S 48
S 52
H 55
S 57
H 58
H 59
S 60
H 62
S 63
tick
CNOT 0 31
CNOT 1 32
CNOT 21 2
CNOT 3 40
CNOT 4 22
CNOT 33 5
CNOT 14 6
CNOT 38 7
CNOT 8 50
CNOT 35 9
CNOT 10 63
CNOT 57 11
CNOT 13 12
CNOT 15 58
CNOT 54 16
CNOT 61 17
CNOT 26 18
CNOT 19 23
CNOT 55 20
CNOT 42 24
CNOT 25 43
CNOT 30 27
CNOT 28 34
CNOT 29 49
CNOT 52 36
CNOT 37 56
CNOT 53 39
CNOT 44 41
CNOT 45 59
CNOT 51 46
CNOT 60 47
CNOT 62 48
tick
H 46
tick
M 14
M 32
M 46
M 49
tick
S 0
S 2
S 3
H 4
S 8
S 10
S 11
H 12
S 16
S 17
H 18
S 19
S 20
H 21
H 22
S 23
S 24
S 25
H 26
S 28
S 29
S 30
S 31
H 32
S 33
S 35
H 36
S 37
H 38
S 39
S 40
S 44
S 46
S 48
S 49
S 55
S 56
S 58
H 59
H 61
H 63
tick
CNOT 0 14
CNOT 1 38
CNOT 28 2
CNOT 3 42
CNOT 4 59
CNOT 5 54
CNOT 6 23
CNOT 7 31
CNOT 8 12
CNOT 9 17
CNOT 34 10
CNOT 11 52
CNOT 53 13
CNOT 15 16
CNOT 60 18
CNOT 19 27
CNOT 20 30
CNOT 33 21
CNOT 22 47
CNOT 24 51
CNOT 35 25
CNOT 29 26
CNOT 63 32
CNOT 36 43
CNOT 39 37
CNOT 40 61
CNOT 41 44
CNOT 55 45
CNOT 46 49
CNOT 56 48
CNOT 50 57
CNOT 62 58
tick
S 19
H 29
S 51
tick
M 19
M 29
M 31
M 51
tick
H 0
H 1
S 2
S 3
H 4
S 5
S 6
H 7
S 9
H 11
H 12
S 14
S 15
S 17
S 19
H 22
H 23
S 24
S 25
H 27
H 28
S 30
H 33
S 35
H 37
H 39
S 40
H 41
H 43
S 45
S 47
S 48
S 49
H 51
S 52
H 53
S 54
S 55
S 56
H 57
S 58
S 59
H 60
H 61
tick
CNOT 0 22
CNOT 1 8
CNOT 2 49
CNOT 62 3
CNOT 18 4
CNOT 53 5
CNOT 11 6
CNOT 7 63
CNOT 9 58
CNOT 10 23
CNOT 12 34
CNOT 13 21
CNOT 36 14
CNOT 40 15
CNOT 16 44
CNOT 61 17
CNOT 47 19
CNOT 46 20
CNOT 24 56
CNOT 25 54
CNOT 26 33
CNOT 51 27
CNOT 28 43
CNOT 50 29
CNOT 30 45
CNOT 31 57
CNOT 48 32
CNOT 59 35
CNOT 42 37
CNOT 41 38
CNOT 39 60
CNOT 55 52
tick
H 8
S 26
S 49
tick
M 8
M 26
M 43
M 49
tick
H 0
H 1
S 6
S 9
H 10
S 11
S 12
S 13
H 15
S 18
S 20
S 22
H 25
H 27
S 28
H 29
H 30
H 33
H 34
H 37
S 40
S 42
S 43
H 44
S 45
H 46
H 48
S 49
S 50
S 51
H 53
H 54
H 55
H 56
S 57
H 58
H 59
S 60
S 61
S 62
H 63
tick
CNOT 0 50
CNOT 1 27
CNOT 2 6
CNOT 3 45
CNOT 4 48
CNOT 5 7
CNOT 24 8
CNOT 43 9
CNOT 10 42
CNOT 47 11
CNOT 28 12
CNOT 13 14
CNOT 15 56
CNOT 16 32
CNOT 17 23
CNOT 49 18
CNOT 61 19
CNOT 44 20
CNOT 21 25
CNOT 22 29
CNOT 57 26
CNOT 40 30
CNOT 39 31
CNOT 51 33
CNOT 34 38
CNOT 62 35
CNOT 36 59
CNOT 37 60
CNOT 52 41
CNOT 46 63
CNOT 53 54
CNOT 58 55
tick
H 15
H 40
S 58
H 63
tick
M 15
M 40
M 58
M 63
tick
S 2
H 4
H 5
H 6
S 7
S 8
H 9
S 10
H 11
S 13
H 16
S 17
S 18
S 19
H 21
H 22
S 23
S 24
H 25
H 26
H 28
H 29
H 32
H 33
H 35
H 37
H 39
H 40
H 42
H 43
H 44
S 47
S 48
S 49
H 50
H 51
S 52
H 53
H 56
H 57
S 58
H 59
S 60
H 61
S 62
H 63
tick
CNOT 60 0
CNOT 32 1
CNOT 58 2
CNOT 47 3
CNOT 4 49
CNOT 5 7
CNOT 6 53
CNOT 18 8
CNOT 35 9
CNOT 10 11
CNOT 20 12
CNOT 26 13
CNOT 39 14
CNOT 15 16
CNOT 17 37
CNOT 34 19
CNOT 21 22
CNOT 44 23
CNOT 24 59
CNOT 25 50
CNOT 28 27
CNOT 38 29
CNOT 30 33
CNOT 43 31
CNOT 36 52
CNOT 46 40
CNOT 41 61
CNOT 42 56
CNOT 45 63
CNOT 57 48
CNOT 54 51
CNOT 55 62
tick
S 3
H 42
H 55
tick
M 3
M 14
M 42
M 55
tick
S 0
H 1
S 2
S 3
H 4
S 7
H 8
H 11
H 13
H 16
S 17
S 19
H 20
H 22
H 24
H 25
S 26
S 28
S 29
S 31
H 32
H 33
S 34
S 35
S 36
H 37
S 38
S 39
H 40
H 42
H 43
S 44
H 47
H 48
S 49
H 50
S 53
H 54
S 55
S 57
H 59
H 60
S 61
H 63
tick
CNOT 0 32
CNOT 57 1
CNOT 2 59
CNOT 3 48
CNOT 55 4
CNOT 5 6
CNOT 7 35
CNOT 28 8
CNOT 9 27
CNOT 10 16
CNOT 26 11
CNOT 12 63
CNOT 18 13
CNOT 14 21
CNOT 39 15
CNOT 22 17
CNOT 46 19
CNOT 62 20
CNOT 23 43
CNOT 24 61
CNOT 25 50
CNOT 58 29
CNOT 30 56
CNOT 31 45
CNOT 37 33
CNOT 49 34
CNOT 36 51
CNOT 53 38
CNOT 60 40
CNOT 54 41
CNOT 44 42
CNOT 47 52
tick
S 24
S 45
S 62
tick
M 21
M 24
M 45
M 62
tick
S 3
H 6
S 7
H 8
H 9
H 10
H 11
H 13
S 14
S 16
H 17
S 18
H 19
S 20
H 21
H 23
H 24
H 25
S 26
S 27
S 30
H 31
H 32
H 33
H 34
S 35
S 37
S 38
S 39
H 41
H 44
S 46
S 47
S 48
H 49
H 50
S 51
S 52
H 53
H 55
S 56
S 57
S 58
S 61
H 62
tick
CNOT 0 19
CNOT 1 35
CNOT 2 41
CNOT 3 45
CNOT 13 4
CNOT 5 23
CNOT 6 62
CNOT 7 21
CNOT 55 8
CNOT 60 9
CNOT 10 22
CNOT 29 11
CNOT 33 12
CNOT 30 14
CNOT 15 54
CNOT 61 16
CNOT 50 17
CNOT 18 34
CNOT 52 20
CNOT 24 40
CNOT 25 39
CNOT 42 26
CNOT 27 49
CNOT 32 28
CNOT 31 37
CNOT 43 36
CNOT 38 56
CNOT 44 57
CNOT 48 46
CNOT 47 51
CNOT 59 53
CNOT 58 63
tick
S 35
S 37
H 47
H 59
tick
M 35
M 37
M 47
M 59
tick
S 0
H 1
S 2
H 4
S 5
S 7
S 8
S 9
S 10
H 11
S 13
S 14
S 15
H 16
S 17
H 19
S 21
H 22
S 23
S 24
S 29
S 30
S 32
H 36
S 38
H 40
S 41
H 42
H 43
H 44
H 45
S 46
H 49
H 50
S 51
H 52
S 54
H 57
H 59
H 61
S 62
S 63
tick
CNOT 49 0
CNOT 6 1
CNOT 38 2
CNOT 31 3
CNOT 4 43
CNOT 5 50
CNOT 57 7
CNOT 8 12
CNOT 28 9
CNOT 10 37
CNOT 11 59
CNOT 39 13
CNOT 63 14
CNOT 15 30
CNOT 24 16
CNOT 27 17
CNOT 22 18
CNOT 19 58
CNOT 41 20
CNOT 21 47
CNOT 23 33
CNOT 25 34
CNOT 61 26
CNOT 29 60
CNOT 45 32
CNOT 44 35
CNOT 36 56
CNOT 52 40
CNOT 42 55
CNOT 46 62
CNOT 48 53
CNOT 54 51
tick
S 15
H 29
H 32
H 61
tick
M 15
M 29
M 32
M 61
tick
H 0
S 1
S 3
H 4
H 6
H 9
S 10
S 11
S 13
H 14
S 15
H 16
H 19
S 20
S 22
H 23
H 24
S 25
S 26
H 27
H 28
S 30
H 31
H 32
S 33
H 35
H 36
S 37
S 38
S 40
H 41
S 42
H 43
H 44
S 45
S 48
S 49
H 50
H 52
S 54
S 55
S 57
S 58
H 59
H 60
H 61
S 62
H 63
tick
CNOT 11 0
CNOT 42 1
CNOT 9 2
CNOT 3 50
CNOT 62 4
CNOT 26 5
CNOT 6 29
CNOT 7 38
CNOT 8 44
CNOT 10 12
CNOT 13 53
CNOT 20 14
CNOT 32 15
CNOT 16 43
CNOT 55 17
CNOT 47 18
CNOT 19 60
CNOT 24 21
CNOT 40 22
CNOT 37 23
CNOT 25 35
CNOT 27 49
CNOT 28 54
CNOT 30 48
CNOT 31 36
CNOT 41 33
CNOT 34 46
CNOT 39 58
CNOT 45 52
CNOT 59 51
CNOT 63 56
CNOT 57 61
tick
S 23
H 24
H 25
tick
M 10
M 23
M 24
M 25
tick
H 0
S 1
H 2
H 3
S 5
H 7
S 9
H 10
S 11
S 12
S 14
H 15
S 20
S 21
H 22
S 23
H 24
H 25
S 26
S 27
H 28
S 31
S 33
H 34
S 35
H 36
S 37
H 38
H 39
H 40
H 41
S 42
S 43
H 44
H 45
H 46
H 47
H 49
S 50
H 51
S 52
S 54
H 55
H 56
H 58
H 59
H 62
S 63
tick
CNOT 0 38
CNOT 51 1
CNOT 55 2
CNOT 47 3
CNOT 4 49
CNOT 5 9
CNOT 50 6
CNOT 7 39
CNOT 8 44
CNOT 10 58
CNOT 59 11
CNOT 54 12
CNOT 13 28
CNOT 14 21
CNOT 30 15
CNOT 41 16
CNOT 48 17
CNOT 25 18
CNOT 60 19
CNOT 20 61
CNOT 22 40
CNOT 53 23
CNOT 24 35
CNOT 26 37
CNOT 27 33
CNOT 29 31
CNOT 32 62
CNOT 34 52
CNOT 36 42
CNOT 56 43
CNOT 46 45
CNOT 57 63
tick
S 14
S 46
H 55
S 61
tick
M 14
M 46
M 55
M 61
tick
H 3
H 4
H 6
S 7
S 8
S 9
S 10
H 11
S 13
H 17
S 19
H 21
S 22
H 24
S 25
S 26
S 28
S 29
S 30
S 33
H 34
S 35
H 36
S 37
H 38
S 39
S 40
H 41
H 42
S 43
S 44
S 45
S 47
S 48
H 50
S 51
S 52
S 53
S 54
S 55
H 56
H 57
H 59
S 60
H 61
H 62
S 63
tick
CNOT 0 16
CNOT 1 59
CNOT 47 2
CNOT 3 40
CNOT 4 5
CNOT 55 6
CNOT 7 32
CNOT 51 8
CNOT 9 41
CNOT 48 10
CNOT 11 31
CNOT 58 12
CNOT 13 49
CNOT 42 14
CNOT 15 36
CNOT 17 39
CNOT 38 18
CNOT 19 63
CNOT 52 20
CNOT 21 57
CNOT 22 43
CNOT 26 23
CNOT 24 35
CNOT 25 44
CNOT 62 27
CNOT 28 30
CNOT 29 61
CNOT 50 33
CNOT 53 34
CNOT 37 46
CNOT 45 54
CNOT 60 56
tick
S 15
S 18
S 38
H 44
tick
M 15
M 18
M 38
M 44
tick
S 0
H 1
S 3
S 4
H 5
H 6
S 7
H 8
S 9
S 11
H 12
S 14
S 16
H 18
H 20
H 21
S 22
S 23
H 24
S 25
H 26
S 29
S 31
S 32
H 33
H 34
H 35
H 36
H 37
H 38
H 39
H 41
S 42
S 45
S 47
S 48
H 50
S 51
H 53
S 54
S 55
H 59
H 62
H 63
tick
CNOT 22 0
CNOT 1 11
CNOT 2 43
CNOT 16 3
CNOT 32 4
CNOT 5 7
CNOT 54 6
CNOT 25 8
CNOT 9 17
CNOT 42 10
CNOT 47 12
CNOT 18 13
CNOT 14 46
CNOT 15 36
CNOT 51 19
CNOT 48 20
CNOT 21 52
CNOT 63 23
CNOT 28 24
CNOT 27 26
CNOT 40 29
CNOT 61 30
CNOT 31 60
CNOT 33 35
CNOT 56 34
CNOT 44 37
CNOT 58 38
CNOT 57 39
CNOT 45 41
CNOT 49 53
CNOT 50 59
CNOT 55 62
tick
H 11
H 32
tick
M 1
M 11
M 30
M 32
tick
H 1
H 3
S 4
S 5
S 6
S 9
H 10
H 12
H 13
H 14
S 17
S 18
H 19
S 20
H 21
S 22
S 23
H 24
H 25
S 26
H 28
H 29
H 30
S 32
S 35
H 36
H 38
H 39
H 41
S 42
H 43
S 44
S 45
S 47
S 49
S 52
H 56
S 58
S 59
H 60
S 62
tick
CNOT 16 0
CNOT 4 1
CNOT 2 60
CNOT 57 3
CNOT 62 5
CNOT 6 50
CNOT 19 7
CNOT 8 25
CNOT 9 23
CNOT 10 18
CNOT 11 55
CNOT 12 35
CNOT 13 30
CNOT 14 53
CNOT 20 15
CNOT 17 45
CNOT 26 21
CNOT 47 22
CNOT 58 24
CNOT 27 43
CNOT 46 28
CNOT 44 29
CNOT 63 31
CNOT 36 32
CNOT 52 33
CNOT 49 34
CNOT 37 48
CNOT 59 38
CNOT 39 51
CNOT 41 40
CNOT 42 56
CNOT 61 54
tick
S 33
H 47
H 52
tick
M 27
M 33
M 47
M 52
tick
H 0
H 1
S 2
S 4
H 6
S 7
H 8
H 10
S 11
H 12
H 13
H 15
H 16
S 17
S 18
S 19
S 20
S 21
H 22
S 23
H 24
H 25
S 26
H 28
S 30
S 32
S 33
S 35
S 36
H 39
S 40
S 41
S 42
H 43
S 44
S 45
S 46
H 47
H 48
H 49
H 51
H 52
S 53
S 55
H 56
H 57
S 58
S 59
S 60
H 61
H 62
tick
CNOT 30 0
CNOT 31 1
CNOT 2 41
CNOT 3 49
CNOT 37 4
CNOT 5 62
CNOT 6 21
CNOT 7 56
CNOT 28 8
CNOT 46 9
CNOT 18 10
CNOT 11 53
CNOT 23 12
CNOT 38 13
CNOT 14 29
CNOT 19 15
CNOT 16 22
CNOT 59 17
CNOT 27 20
CNOT 24 47
CNOT 25 45
CNOT 26 60
CNOT 35 32
CNOT 39 33
CNOT 63 34
CNOT 36 54
CNOT 40 58
CNOT 42 51
CNOT 48 43
CNOT 44 50
CNOT 52 55
CNOT 61 57
tick
H 35
S 59
tick
M 8
M 26
M 35
M 59
tick
H 0
S 2
H 3
H 4
H 5
H 6
S 7
H 9
S 10
S 11
H 12
S 13
S 16
S 20
H 24
H 29
H 30
H 35
S 36
S 37
H 38
S 41
H 42
H 43
S 44
S 46
S 48
H 49
S 51
H 52
H 54
H 55
S 56
H 57
H 58
S 59
S 61
S 62
tick
CNOT 0 15
CNOT 46 1
CNOT 2 54
CNOT 3 63
CNOT 4 44
CNOT 16 5
CNOT 49 6
CNOT 7 57
CNOT 8 13
CNOT 12 9
CNOT 10 45
CNOT 31 11
CNOT 14 24
CNOT 17 51
CNOT 18 29
CNOT 21 19
CNOT 58 20
CNOT 59 22
CNOT 47 23
CNOT 25 61
CNOT 26 30
CNOT 27 60
CNOT 28 52
CNOT 42 32
CNOT 33 48
CNOT 53 34
CNOT 35 39
CNOT 41 36
CNOT 37 55
CNOT 38 56
CNOT 50 40
CNOT 62 43
tick
H 13
H 42
H 53
tick
M 13
M 27
M 42
M 53
tick
H 0
H 1
S 3
H 5
S 6
S 9
H 10
H 11
S 12
S 13
H 16
S 17
S 18
S 20
S 24
S 25
H 26
S 27
H 28
H 29
H 30
H 31
H 32
S 33
S 35
S 37
S 40
H 41
S 42
H 43
S 46
H 48
S 49
S 50
H 51
S 52
S 53
S 56
H 58
H 60
H 61
S 62
H 63
tick
CNOT 48 0
CNOT 35 1
CNOT 2 8
CNOT 3 36
CNOT 4 40
CNOT 5 6
CNOT 7 19
CNOT 9 12
CNOT 10 42
CNOT 11 49
CNOT 13 26
CNOT 14 51
CNOT 22 15
CNOT 16 57
CNOT 50 17
CNOT 18 28
CNOT 53 20
CNOT 21 62
CNOT 23 61
CNOT 24 63
CNOT 25 55
CNOT 27 34
CNOT 60 29
CNOT 59 30
CNOT 31 33
CNOT 56 32
CNOT 46 37
CNOT 38 39
CNOT 41 52
CNOT 54 43
CNOT 44 47
CNOT 58 45
tick
H 15
H 26
H 45
H 53
tick
M 15
M 26
M 45
M 53
tick
S 0
S 2
S 3
H 4
H 5
S 6
S 7
S 9
H 11
H 13
S 14
H 15
S 16
S 18
H 19
H 20
H 23
S 24
H 26
S 28
H 29
S 30
H 31
S 32
S 33
S 34
S 37
H 38
S 39
H 40
H 41
S 43
S 45
S 46
H 48
S 49
S 51
H 52
H 54
S 56
S 58
S 59
S 60
H 61
S 62
S 63
tick
CNOT 0 5
CNOT 52 1
CNOT 11 2
CNOT 3 56
CNOT 37 4
CNOT 6 55
CNOT 34 7
CNOT 8 61
CNOT 9 49
CNOT 12 10
CNOT 25 13
CNOT 14 16
CNOT 20 15
CNOT 17 30
CNOT 54 18
CNOT 19 23
CNOT 59 21
CNOT 22 43
CNOT 33 24
CNOT 26 35
CNOT 29 27
CNOT 28 38
CNOT 45 31
CNOT 32 40
CNOT 36 57
CNOT 39 44
CNOT 50 41
CNOT 42 51
CNOT 58 46
CNOT 63 47
CNOT 53 48
CNOT 62 60
tick
S 1
H 4
S 41
tick
M 1
M 4
M 15
M 41
tick
S 0
S 1
H 2
S 3
H 5
S 8
H 9
H 10
S 12
H 13
S 14
H 15
H 16
H 17
S 18
H 19
H 20
H 21
S 22
H 24
S 26
S 27
S 28
S 29
H 30
S 31
H 33
S 34
H 35
H 36
H 38
H 39
S 40
H 43
S 44
H 45
S 46
S 47
H 49
H 50
H 53
S 54
H 55
S 56
H 57
S 58
tick
CNOT 2 0
CNOT 1 61
CNOT 3 4
CNOT 5 51
CNOT 6 35
CNOT 42 7
CNOT 28 8
CNOT 49 9
CNOT 41 10
CNOT 11 39
CNOT 12 56
CNOT 43 13
CNOT 14 62
CNOT 25 15
CNOT 48 16
CNOT 17 32
CNOT 18 53
CNOT 19 36
CNOT 38 20
CNOT 44 21
CNOT 47 22
CNOT 23 63
CNOT 45 24
CNOT 37 26
CNOT 50 27
CNOT 29 46
CNOT 30 31
CNOT 33 60
CNOT 54 34
CNOT 58 40
CNOT 57 52
CNOT 55 59
tick
tick
M 2
M 31
M 46
M 62
tick
S 2
S 4
S 5
S 6
S 8
S 9
S 10
H 11
S 12
H 13
S 14
H 15
H 16
H 17
S 19
H 23
S 24
S 25
H 26
S 28
H 29
H 30
H 31
S 32
H 33
H 34
H 35
S 36
H 37
S 38
H 40
H 43
H 44
H 46
H 47
H 48
S 49
H 50
S 51
S 52
S 53
S 54
S 55
S 57
S 58
S 59
H 62
tick
CNOT 0 57
CNOT 49 1
CNOT 21 2
CNOT 17 3
CNOT 4 20
CNOT 5 52
CNOT 58 6
CNOT 43 7
CNOT 12 8
CNOT 37 9
CNOT 10 39
CNOT 11 47
CNOT 13 51
CNOT 15 14
CNOT 16 42
CNOT 50 18
CNOT 32 19
CNOT 31 22
CNOT 23 63
CNOT 56 24
CNOT 25 29
CNOT 61 26
CNOT 48 27
CNOT 28 34
CNOT 30 38
CNOT 45 33
CNOT 40 35
CNOT 55 36
CNOT 60 41
CNOT 54 44
CNOT 46 59
CNOT 53 62
tick
S 18
S 38
tick
M 3
M 18
M 38
M 40
tick
H 0
H 2
H 3
H 6
H 7
S 9
H 10
H 11
H 12
S 13
H 14
S 18
S 19
S 21
H 26
S 28
S 29
H 31
S 32
S 33
H 34
H 35
S 36
H 37
H 38
H 39
H 41
H 42
H 44
H 49
S 50
S 51
S 53
S 55
H 57
H 58
H 59
H 60
H 61
S 63
tick
CNOT 52 0
CNOT 1 40
CNOT 60 2
CNOT 43 3
CNOT 56 4
CNOT 27 5
CNOT 49 6
CNOT 7 22
CNOT 58 8
CNOT 21 9
CNOT 55 10
CNOT 11 36
CNOT 44 12
CNOT 38 13
CNOT 59 14
CNOT 45 15
CNOT 61 16
CNOT 57 17
CNOT 42 18
CNOT 33 19
CNOT 25 20
CNOT 23 37
CNOT 24 50
CNOT 32 26
CNOT 47 28
CNOT 63 29
CNOT 53 30
CNOT 62 31
CNOT 54 34
CNOT 35 46
CNOT 51 39
CNOT 48 41
tick
H 27
S 31
H 32
H 51
tick
M 27
M 31
M 32
M 51
tick
S 0
H 1
H 3
H 4
H 7
H 8
S 9
S 10
H 13
S 14
S 15
S 16
H 17
S 19
H 20
S 21
H 22
S 24
H 25
S 26
H 27
S 28
H 29
H 30
H 31
H 32
H 33
S 34
H 37
S 38
S 39
S 41
H 42
H 43
S 45
H 46
H 47
S 51
H 54
S 57
S 59
H 61
H 63
tick
CNOT 0 12
CNOT 1 43
CNOT 10 2
CNOT 3 20
CNOT 4 60
CNOT 5 59
CNOT 62 6
CNOT 7 47
CNOT 8 57
CNOT 42 9
CNOT 24 11
CNOT 56 13
CNOT 14 23
CNOT 17 15
CNOT 27 16
CNOT 18 61
CNOT 19 53
CNOT 21 30
CNOT 22 31
CNOT 39 25
CNOT 26 38
CNOT 35 28
CNOT 63 29
CNOT 32 34
CNOT 41 33
CNOT 36 37
CNOT 46 40
CNOT 44 48
CNOT 50 45
CNOT 49 55
CNOT 51 58
CNOT 52 54
tick
H 25
S 27
S 38
tick
M 23
M 25
M 27
M 38
tick
S 1
S 2
S 4
H 6
S 7
S 10
H 11
S 12
S 15
S 16
H 17
H 18
H 19
H 20
H 25
H 27
S 30
S 32
H 33
H 34
H 35
H 36
H 37
S 38
H 39
H 40
S 42
H 43
H 44
S 50
S 51
H 52
S 53
S 54
H 55
S 56
S 61
S 62
tick
CNOT 0 26
CNOT 1 30
CNOT 23 2
CNOT 3 18
CNOT 4 44
CNOT 52 5
CNOT 36 6
CNOT 39 7
CNOT 8 59
CNOT 58 9
CNOT 10 19
CNOT 15 11
CNOT 63 12
CNOT 37 13
CNOT 14 32
CNOT 16 28
CNOT 17 49
CNOT 20 62
CNOT 21 56
CNOT 22 48
CNOT 24 35
CNOT 53 25
CNOT 31 27
CNOT 61 29
CNOT 33 57
CNOT 43 34
CNOT 55 38
CNOT 47 40
CNOT 41 42
CNOT 45 46
CNOT 50 54
CNOT 51 60
tick
H 35
S 49
S 59
tick
M 35
M 40
M 49
M 59
tick
S 0
S 1
H 2
S 3
H 4
H 5
S 6
H 7
S 9
H 12
S 14
S 15
H 16
H 17
S 18
H 21
S 22
S 24
H 25
S 26
H 27
H 29
S 30
H 32
S 34
H 35
H 36
S 38
H 39
S 41
H 43
H 44
S 45
H 46
S 49
H 51
H 52
S 54
S 56
S 57
H 58
S 59
H 60
H 62
H 63
tick
CNOT 57 0
CNOT 16 1
CNOT 2 38
CNOT 43 3
CNOT 4 54
CNOT 5 47
CNOT 23 6
CNOT 37 7
CNOT 11 8
CNOT 9 45
CNOT 10 56
CNOT 12 33
CNOT 13 35
CNOT 58 14
CNOT 53 15
CNOT 17 46
CNOT 55 18
CNOT 44 19
CNOT 20 30
CNOT 31 21
CNOT 22 50
CNOT 36 24
CNOT 42 25
CNOT 51 26
CNOT 48 27
CNOT 28 62
CNOT 52 29
CNOT 61 32
CNOT 34 59
CNOT 63 39
CNOT 40 60
CNOT 49 41
tick
H 8
H 21
H 39
tick
M 8
M 18
M 21
M 39
tick
H 0
S 1
H 2
H 3
H 5
H 6
S 7
H 8
S 9
H 10
S 11
S 12
S 15
H 17
H 18
S 20
H 21
H 23
S 24
S 29
S 31
H 32
H 37
H 39
S 41
H 42
S 43
H 44
H 45
H 46
S 47
H 49
H 50
S 53
S 54
H 55
H 59
H 60
S 61
S 62
H 63
tick
CNOT 28 0
CNOT 1 12
CNOT 3 2
CNOT 18 4
CNOT 5 19
CNOT 6 38
CNOT 21 7
CNOT 43 8
CNOT 9 40
CNOT 10 25
CNOT 51 11
CNOT 13 36
CNOT 14 24
CNOT 15 17
CNOT 16 30
CNOT 20 34
CNOT 29 22
CNOT 23 35
CNOT 58 26
CNOT 49 27
CNOT 61 31
CNOT 32 52
CNOT 33 53
CNOT 37 63
CNOT 55 39
CNOT 56 41
CNOT 48 42
CNOT 44 62
CNOT 45 59
CNOT 46 47
CNOT 60 50
CNOT 57 54
tick
H 28
S 35
H 63
tick
M 28
M 35
M 56
M 63
tick
H 0
H 1
H 2
S 3
H 5
S 6
S 7
H 8
H 9
H 10
S 11
S 12
H 13
H 14
H 19
H 20
S 21
S 22
H 23
H 26
S 29
S 30
S 32
S 33
S 34
H 35
H 36
S 37
H 38
S 39
S 40
S 42
S 43
H 44
H 45
S 48
S 50
S 53
S 54
S 56
S 57
H 61
S 62
tick
CNOT 55 0
CNOT 28 1
CNOT 40 2
CNOT 3 44
CNOT 4 15
CNOT 9 5
CNOT 20 6
CNOT 7 24
CNOT 8 26
CNOT 22 10
CNOT 11 32
CNOT 12 48
CNOT 13 38
CNOT 14 39
CNOT 16 51
CNOT 17 19
CNOT 18 50
CNOT 21 27
CNOT 23 45
CNOT 25 34
CNOT 56 29
CNOT 46 30
CNOT 57 31
CNOT 35 33
CNOT 36 54
CNOT 37 47
CNOT 41 61
CNOT 58 42
CNOT 43 63
CNOT 49 59
CNOT 53 52
CNOT 62 60
tick
H 31
S 33
H 49
tick
M 1
M 31
M 33
M 49
tick
H 0
H 2
S 5
S 6
H 8
S 9
S 10
H 11
S 12
S 13
H 14
H 15
S 17
H 18
H 19
S 20
H 21
H 24
H 27
S 28
H 30
H 31
S 32
S 34
H 35
S 36
S 39
H 40
H 42
S 44
S 46
S 48
H 50
H 52
H 54
S 55
H 56
S 58
H 59
H 61
S 62
tick
CNOT 0 33
CNOT 1 13
CNOT 61 2
CNOT 3 51
CNOT 4 56
CNOT 5 53
CNOT 6 38
CNOT 22 7
CNOT 62 8
CNOT 58 9
CNOT 47 10
CNOT 11 59
CNOT 24 12
CNOT 14 27
CNOT 15 40
CNOT 41 16
CNOT 45 17
CNOT 35 18
CNOT 32 19
CNOT 28 20
CNOT 43 21
CNOT 23 44
CNOT 25 37
CNOT 26 30
CNOT 34 29
CNOT 55 31
CNOT 36 63
CNOT 39 46
CNOT 54 42
CNOT 48 60
CNOT 57 49
CNOT 50 52
tick
S 20
H 45
tick
M 15
M 20
M 33
M 45
tick
H 1
H 2
S 3
S 8
H 10
S 11
H 14
H 18
H 23
H 25
S 26
S 27
S 28
S 30
H 31
S 32
H 33
H 34
S 37
S 38
S 39
S 41
S 42
S 45
S 46
S 49
H 50
S 52
S 53
S 54
H 56
S 57
S 59
H 60
H 62
S 63
tick
CNOT 0 31
CNOT 1 49
CNOT 53 2
CNOT 3 55
CNOT 58 4
CNOT 5 12
CNOT 6 34
CNOT 41 7
CNOT 8 51
CNOT 9 59
CNOT 50 10
CNOT 11 18
CNOT 46 13
CNOT 47 14
CNOT 15 36
CNOT 33 16
CNOT 17 19
CNOT 44 20
CNOT 21 39
CNOT 22 27
CNOT 28 23
CNOT 45 24
CNOT 25 30
CNOT 38 26
CNOT 56 29
CNOT 61 32
CNOT 35 54
CNOT 43 37
CNOT 40 52
CNOT 42 60
CNOT 48 63
CNOT 62 57
tick
S 24
H 44
H 55
tick
M 24
M 28
M 44
M 55
tick
S 2
S 3
S 4
H 5
H 6
H 7
H 8
H 10
H 13
S 14
S 15
H 19
H 20
S 21
H 23
S 24
S 26
S 30
H 31
H 33
S 34
S 35
S 36
S 38
H 39
S 41
H 43
H 44
S 48
S 49
H 50
S 51
S 52
S 55
S 56
S 57
S 59
H 60
S 61
tick
CNOT 0 10
CNOT 1 62
CNOT 2 36
CNOT 24 3
CNOT 16 4
CNOT 54 5
CNOT 11 6
CNOT 42 7
CNOT 46 8
CNOT 9 61
CNOT 12 21
CNOT 13 45
CNOT 14 48
CNOT 15 38
CNOT 17 43
CNOT 20 18
CNOT 56 19
CNOT 27 22
CNOT 44 23
CNOT 25 49
CNOT 28 26
CNOT 29 33
CNOT 37 30
CNOT 51 31
CNOT 63 32
CNOT 52 34
CNOT 35 41
CNOT 60 39
CNOT 40 55
CNOT 47 58
CNOT 50 59
CNOT 53 57
tick
H 35
H 47
H 58
tick
M 35
M 47
M 50
M 58
tick
S 0
S 2
H 3
S 4
S 5
H 7
H 10
H 11
H 12
S 13
H 16
H 17
S 18
S 19
S 22
S 26
S 27
S 30
S 31
H 32
S 34
S 35
S 37
H 40
H 41
S 42
H 45
H 47
H 48
S 50
H 51
H 53
S 54
S 56
S 57
H 58
S 60
S 61
S 62
S 63
tick
CNOT 46 0
CNOT 50 1
CNOT 51 2
CNOT 3 8
CNOT 4 57
CNOT 18 5
CNOT 42 6
CNOT 7 33
CNOT 10 9
CNOT 53 11
CNOT 12 60
CNOT 13 38
CNOT 27 14
CNOT 20 15
CNOT 16 30
CNOT 44 17
CNOT 19 34
CNOT 40 21
CNOT 22 58
CNOT 23 59
CNOT 32 24
CNOT 25 52
CNOT 28 26
CNOT 63 29
CNOT 48 31
CNOT 35 36
CNOT 47 37
CNOT 39 41
CNOT 45 43
CNOT 49 56
CNOT 61 54
CNOT 55 62
tick
H 14
H 45
S 53
tick
M 14
M 45
M 53
M 54
tick
S 0
S 1
S 2
S 3
S 6
H 8
S 9
S 10
H 11
H 12
H 17
H 18
S 19
H 20
S 21
H 23
H 24
H 25
S 26
S 28
H 29
S 30
H 31
H 33
H 34
H 36
H 37
S 38
S 41
H 42
H 43
H 44
H 45
S 46
H 48
S 49
H 50
S 55
H 58
S 59
H 60
H 63
tick
CNOT 0 25
CNOT 37 1
CNOT 2 53
CNOT 3 60
CNOT 4 39
CNOT 5 19
CNOT 6 58
CNOT 17 7
CNOT 8 12
CNOT 29 9
CNOT 10 34
CNOT 11 16
CNOT 13 45
CNOT 14 52
CNOT 49 15
CNOT 18 26
CNOT 59 20
CNOT 42 21
CNOT 54 22
CNOT 23 38
CNOT 24 61
CNOT 46 27
CNOT 28 35
CNOT 30 33
CNOT 62 31
CNOT 50 32
CNOT 36 48
CNOT 55 40
CNOT 51 41
CNOT 57 43
CNOT 56 44
CNOT 47 63
tick
H 1
H 12
tick
M 1
M 12
M 18
M 19
tick
S 1
S 2
S 3
H 4
H 5
H 6
H 7
S 8
S 9
S 10
S 14
S 16
H 17
S 18
S 19
S 20
H 21
H 22
H 23
S 24
S 27
H 29
S 30
H 31
H 32
S 34
H 35
H 36
H 37
H 38
S 39
H 40
H 41
H 42
H 43
H 44
H 45
H 47
H 49
H 51
S 52
S 54
H 55
S 56
S 57
S 58
H 59
H 60
S 61
S 62
S 63
tick
CNOT 13 0
CNOT 34 1
CNOT 2 22
CNOT 3 49
CNOT 52 4
CNOT 5 63
CNOT 19 6
CNOT 7 58
CNOT 36 8
CNOT 18 9
CNOT 32 10
CNOT 11 59
CNOT 44 12
CNOT 14 51
CNOT 15 29
CNOT 41 16
CNOT 17 37
CNOT 20 50
CNOT 21 28
CNOT 23 46
CNOT 24 56
CNOT 26 25
CNOT 57 27
CNOT 61 30
CNOT 31 47
CNOT 33 35
CNOT 45 38
CNOT 54 39
CNOT 40 55
CNOT 43 42
CNOT 48 62
CNOT 60 53
tick
H 9
H 62
tick
M 9
M 12
M 49
M 62
tick
S 0
S 1
H 4
H 5
S 7
S 8
H 9
S 10
H 11
S 12
S 14
H 15
H 16
H 18
S 19
S 21
H 25
H 26
H 28
H 30
H 31
H 32
H 33
S 34
S 35
H 37
H 39
H 40
S 41
H 42
H 44
H 45
H 46
S 47
S 51
H 53
H 54
S 55
S 56
S 58
S 61
S 62
tick
CNOT 0 42
CNOT 1 43
CNOT 36 2
CNOT 51 3
CNOT 4 17
CNOT 16 5
CNOT 6 19
CNOT 7 31
CNOT 8 56
CNOT 58 9
CNOT 10 59
CNOT 32 11
CNOT 57 12
CNOT 33 13
CNOT 14 21
CNOT 15 62
CNOT 18 40
CNOT 20 53
CNOT 24 22
CNOT 30 23
CNOT 39 25
CNOT 38 26
CNOT 37 27
CNOT 63 28
CNOT 29 45
CNOT 55 34
CNOT 46 35
CNOT 50 41
CNOT 44 48
CNOT 52 47
CNOT 49 54
CNOT 61 60
tick
H 1
H 4
S 12
S 39
tick
M 1
M 4
M 12
M 39
tick
H 0
H 1
S 3
H 5
H 6
H 7
H 10
H 11
H 12
H 13
S 15
S 17
H 18
S 19
H 23
H 27
H 30
H 31
S 32
H 33
S 34
H 35
S 36
H 37
H 39
S 41
H 42
S 43
S 46
S 48
H 49
H 52
H 53
S 54
H 55
S 57
H 59
H 60
H 62
H 63
tick
CNOT 0 27
CNOT 53 1
CNOT 2 40
CNOT 3 10
CNOT 4 58
CNOT 5 34
CNOT 6 31
CNOT 7 11
CNOT 8 17
CNOT 9 55
CNOT 12 24
CNOT 13 42
CNOT 14 19
CNOT 15 25
CNOT 16 51
CNOT 18 54
CNOT 60 20
CNOT 21 59
CNOT 22 45
CNOT 30 23
CNOT 26 48
CNOT 28 61
CNOT 52 29
CNOT 57 32
CNOT 33 62
CNOT 56 35
CNOT 44 36
CNOT 37 39
CNOT 38 46
CNOT 41 50
CNOT 43 49
CNOT 47 63
tick
H 29
H 38
H 62
tick
M 7
M 29
M 38
M 62
tick
S 0
S 1
H 2
S 4
H 5
H 7
S 9
H 10
H 15
H 16
H 17
H 18
H 19
S 20
S 21
H 22
H 24
S 25
H 26
S 27
S 28
S 32
S 33
H 35
H 37
H 38
H 39
S 42
H 45
S 46
H 48
S 49
S 50
H 51
S 52
S 53
S 55
S 56
S 58
H 60
S 61
S 62
S 63
tick
CNOT 0 14
CNOT 33 1
CNOT 2 30
CNOT 21 3
CNOT 4 58
CNOT 53 5
CNOT 7 6
CNOT 8 31
CNOT 9 25
CNOT 10 38
CNOT 11 54
CNOT 40 12
CNOT 13 24
CNOT 15 36
CNOT 16 63
CNOT 17 55
CNOT 48 18
CNOT 52 19
CNOT 20 39
CNOT 22 46
CNOT 23 35
CNOT 60 26
CNOT 27 59
CNOT 28 29
CNOT 32 50
CNOT 34 44
CNOT 37 49
CNOT 41 51
CNOT 47 42
CNOT 43 45
CNOT 56 62
CNOT 57 61
tick
S 4
S 26
H 30
tick
M 4
M 21
M 26
M 30
tick
S 0
H 1
S 2
H 3
S 4
H 5
H 6
S 8
S 9
S 10
S 13
S 14
S 15
H 16
H 17
S 18
S 19
H 21
S 22
H 23
H 25
S 27
H 29
H 30
H 31
S 32
S 33
H 36
H 39
H 40
H 41
H 43
H 44
H 45
H 47
S 49
S 55
S 56
H 57
S 59
H 61
H 62
tick
CNOT 53 0
CNOT 1 56
CNOT 2 37
CNOT 3 31
CNOT 4 51
CNOT 5 42
CNOT 6 29
CNOT 25 7
CNOT 8 58
CNOT 30 9
CNOT 10 39
CNOT 13 11
CNOT 12 47
CNOT 57 14
CNOT 15 43
CNOT 22 16
CNOT 17 26
CNOT 18 20
CNOT 19 52
CNOT 21 24
CNOT 44 23
CNOT 27 34
CNOT 28 49
CNOT 55 32
CNOT 59 33
CNOT 45 35
CNOT 36 61
CNOT 38 40
CNOT 48 41
CNOT 54 46
CNOT 60 50
CNOT 63 62
tick
H 14
S 36
tick
M 14
M 31
M 34
M 36
tick
S 0
H 1
H 3
H 4
S 7
S 9
S 11
S 12
S 15
S 16
H 17
S 18
H 19
S 20
S 22
H 24
H 26
S 27
S 28
S 31
H 32
S 33
H 34
H 35
S 37
H 38
H 40
S 41
H 42
S 43
H 44
H 45
S 46
S 47
S 48
H 49
H 50
H 51
S 52
S 54
S 55
S 56
S 60
S 61
S 62
H 63
tick
CNOT 0 31
CNOT 1 56
CNOT 18 2
CNOT 3 63
CNOT 4 44
CNOT 5 60
CNOT 6 7
CNOT 23 8
CNOT 47 9
CNOT 10 12
CNOT 16 11
CNOT 55 13
CNOT 30 14
CNOT 15 40
CNOT 17 21
CNOT 52 19
CNOT 20 39
CNOT 22 32
CNOT 24 27
CNOT 38 25
CNOT 26 57
CNOT 28 48
CNOT 29 33
CNOT 49 34
CNOT 35 43
CNOT 58 36
CNOT 53 37
CNOT 51 41
CNOT 61 42
CNOT 54 45
CNOT 62 46
CNOT 59 50
tick
H 25
S 36
S 44
tick
M 25
M 29
M 36
M 44
tick
S 0
H 1
S 2
S 3
S 6
S 8
S 9
S 11
S 12
S 13
S 14
H 15
H 16
H 17
H 19
S 21
H 22
S 24
H 25
H 26
H 29
H 31
S 32
S 34
H 35
S 36
H 38
H 39
H 40
S 41
S 42
S 43
S 44
S 45
H 46
H 47
S 48
H 49
S 50
S 51
S 52
H 53
H 54
S 55
H 56
S 58
H 59
S 60
S 62
S 63
tick
CNOT 0 26
CNOT 29 1
CNOT 2 46
CNOT 33 3
CNOT 6 4
CNOT 5 15
CNOT 31 7
CNOT 8 39
CNOT 9 27
CNOT 10 16
CNOT 11 62
CNOT 12 51
CNOT 55 13
CNOT 14 61
CNOT 25 17
CNOT 18 41
CNOT 63 19
CNOT 20 45
CNOT 21 24
CNOT 22 40
CNOT 59 23
CNOT 44 28
CNOT 30 43
CNOT 32 37
CNOT 42 34
CNOT 53 35
CNOT 58 36
CNOT 54 38
CNOT 52 47
CNOT 48 60
CNOT 49 57
CNOT 50 56
tick
S 1
tick
M 1
M 45
M 55
M 62
tick
S 0
H 1
H 2
S 3
H 6
H 7
S 9
S 11
S 12
S 13
S 17
S 18
S 21
S 23
S 29
S 30
S 31
S 32
H 34
H 37
H 38
S 39
H 40
H 45
S 46
S 48
S 49
H 50
H 53
S 55
S 57
H 58
S 59
H 62
tick
CNOT 0 29
CNOT 1 14
CNOT 12 2
CNOT 3 53
CNOT 11 4
CNOT 24 5
CNOT 32 6
CNOT 16 7
CNOT 26 8
CNOT 9 55
CNOT 37 10
CNOT 13 45
CNOT 25 15
CNOT 17 48
CNOT 18 30
CNOT 19 36
CNOT 20 52
CNOT 21 62
CNOT 61 22
CNOT 23 54
CNOT 31 27
CNOT 58 28
CNOT 33 39
CNOT 40 34
CNOT 35 38
CNOT 47 41
CNOT 42 49
CNOT 43 50
CNOT 44 56
CNOT 60 46
CNOT 51 57
CNOT 63 59
tick
H 3
H 32
tick
M 3
M 5
M 27
M 32
tick
S 1
S 3
S 5
S 6
H 7
S 9
H 10
H 13
S 14
S 15
S 16
H 21
H 22
S 23
S 24
S 25
H 29
S 30
H 35
S 37
H 39
S 40
H 41
S 43
S 44
S 45
H 46
S 50
S 51
S 56
S 57
S 60
H 62
S 63
tick
CNOT 15 0
CNOT 1 24
CNOT 2 43
CNOT 22 3
CNOT 4 10
CNOT 5 57
CNOT 16 6
CNOT 7 63
CNOT 49 8
CNOT 9 50
CNOT 11 52
CNOT 62 12
CNOT 21 13
CNOT 26 14
CNOT 17 56
CNOT 54 18
CNOT 19 36
CNOT 51 20
CNOT 23 33
CNOT 39 25
CNOT 27 38
CNOT 28 59
CNOT 60 29
CNOT 30 44
CNOT 32 31
CNOT 47 34
CNOT 53 35
CNOT 37 61
CNOT 40 45
CNOT 55 41
CNOT 42 46
CNOT 48 58
tick
H 4
S 17
tick
M 4
M 5
M 17
M 44
tick
H 0
H 1
S 2
S 3
H 6
H 9
S 10
H 11
S 13
H 14
H 15
S 16
H 17
S 19
H 21
H 22
S 23
H 24
S 25
H 27
S 29
H 30
H 31
H 34
H 35
S 36
S 37
S 38
H 39
H 40
S 41
H 43
H 45
S 46
S 47
H 48
H 49
H 50
H 53
S 54
S 55
H 60
H 63
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 7
M 8
M 9
M 10
M 11
M 12
M 13
M 14
M 15
M 16
M 17
M 18
M 19
M 20
M 21
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 44
M 45
M 46
M 47
M 48
M 49
M 50
M 51
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
tick


==> anc/rotated_surface_code_memory_d15.stim <==
R 7
R 8
R 9
R 10
R 11
R 12
R 13
R 14
R 15
R 16
R 17
R 18
R 19
R 20
R 21
R 37
R 38
R 39
R 40
R 41
R 42
R 43
R 44
R 45
R 46
R 47
R 48
R 49
R 50
R 51
R 67
R 68
R 69
R 70
R 71
R 72
R 73
R 74
R 75
R 76
R 77
R 78
R 79
R 80
R 81
R 97
R 98
R 99
R 100
R 101
R 102
R 103
R 104
R 105
R 106
R 107
R 108
R 109
R 110
R 111
R 127
R 128
R 129
R 130
R 131
R 132
R 133
R 134
R 135
R 136
R 137
R 138
R 139
R 140
R 141
R 157
R 158
R 159
R 160
R 161
R 162
R 163
R 164
R 165
R 166
R 167
R 168
R 169
R 170
R 171
R 187
R 188
R 189
R 190
R 191
R 192
R 193
R 194
R 195
R 196
R 197
R 198
R 199
R 200
R 201
R 217
R 218
R 219
R 220
R 221
R 222
R 223
R 224
R 225
R 226
R 227
R 228
R 229
R 230
R 231
R 247
R 248
R 249
R 250
R 251
R 252
R 253
R 254
R 255
R 256
R 257
R 258
R 259
R 260
R 261
R 277
R 278
R 279
R 280
R 281
R 282
R 283
R 284
R 285
R 286
R 287
R 288
R 289
R 290
R 291
R 307
R 308
R 309
R 310
R 311
R 312
R 313
R 314
R 315
R 316
R 317
R 318
R 319
R 320
R 321
R 337
R 338
R 339
R 340
R 341
R 342
R 343
R 344
R 345
R 346
R 347
R 348
R 349
R 350
R 351
R 367
R 368
R 369
R 370
R 371
R 372
R 373
R 374
R 375
R 376
R 377
R 378
R 379
R 380
R 381
R 397
R 398
R 399
R 400
R 401
R 402
R 403
R 404
R 405
R 406
R 407
R 408
R 409
R 410
R 411
R 427
R 428
R 429
R 430
R 431
R 432
R 433
R 434
R 435
R 436
R 437
R 438
R 439
R 440
R 441
tick
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
R 0
R 1
R 2
R 3
R 4
R 5
R 6
R 22
R 23
R 24
R 25
R 26
R 27
R 28
R 29
R 30
R 31
R 32
R 33
R 34
R 35
R 36
R 52
R 53
R 54
R 55
R 56
R 57
R 58
R 59
R 60
R 61
R 62
R 63
R 64
R 65
R 66
R 82
R 83
R 84
R 85
R 86
R 87
R 88
R 89
R 90
R 91
R 92
R 93
R 94
R 95
R 96
R 112
R 113
R 114
R 115
R 116
R 117
R 118
R 119
R 120
R 121
R 122
R 123
R 124
R 125
R 126
R 142
R 143
R 144
R 145
R 146
R 147
R 148
R 149
R 150
R 151
R 152
R 153
R 154
R 155
R 156
R 172
R 173
R 174
R 175
R 176
R 177
R 178
R 179
R 180
R 181
R 182
R 183
R 184
R 185
R 186
R 202
R 203
R 204
R 205
R 206
R 207
R 208
R 209
R 210
R 211
R 212
R 213
R 214
R 215
R 216
R 232
R 233
R 234
R 235
R 236
R 237
R 238
R 239
R 240
R 241
R 242
R 243
R 244
R 245
R 246
R 262
R 263
R 264
R 265
R 266
R 267
R 268
R 269
R 270
R 271
R 272
R 273
R 274
R 275
R 276
R 292
R 293
R 294
R 295
R 296
R 297
R 298
R 299
R 300
R 301
R 302
R 303
R 304
R 305
R 306
R 322
R 323
R 324
R 325
R 326
R 327
R 328
R 329
R 330
R 331
R 332
R 333
R 334
R 335
R 336
R 352
R 353
R 354
R 355
R 356
R 357
R 358
R 359
R 360
R 361
R 362
R 363
R 364
R 365
R 366
R 382
R 383
R 384
R 385
R 386
R 387
R 388
R 389
R 390
R 391
R 392
R 393
R 394
R 395
R 396
R 412
R 413
R 414
R 415
R 416
R 417
R 418
R 419
R 420
R 421
R 422
R 423
R 424
R 425
R 426
R 442
R 443
R 444
R 445
R 446
R 447
R 448
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
CZ 23 7
CNOT 24 8
CZ 25 9
CNOT 26 10
CZ 27 11
CNOT 28 12
CZ 29 13
CNOT 30 14
CZ 31 15
CNOT 32 16
CZ 33 17
CNOT 34 18
CZ 35 19
CNOT 36 20
CNOT 52 37
CZ 53 38
CNOT 54 39
CZ 55 40
CNOT 56 41
CZ 57 42
CNOT 58 43
CZ 59 44
CNOT 60 45
CZ 61 46
CNOT 62 47
CZ 63 48
CNOT 64 49
CZ 65 50
CNOT 66 51
CZ 83 67
CNOT 84 68
CZ 85 69
CNOT 86 70
CZ 87 71
CNOT 88 72
CZ 89 73
CNOT 90 74
CZ 91 75
CNOT 92 76
CZ 93 77
CNOT 94 78
CZ 95 79
CNOT 96 80
CNOT 112 97
CZ 113 98
CNOT 114 99
CZ 115 100
CNOT 116 101
CZ 117 102
CNOT 118 103
CZ 119 104
CNOT 120 105
CZ 121 106
CNOT 122 107
CZ 123 108
CNOT 124 109
CZ 125 110
CNOT 126 111
CZ 143 127
CNOT 144 128
CZ 145 129
CNOT 146 130
CZ 147 131
CNOT 148 132
CZ 149 133
CNOT 150 134
CZ 151 135
CNOT 152 136
CZ 153 137
CNOT 154 138
CZ 155 139
CNOT 156 140
CNOT 172 157
CZ 173 158
CNOT 174 159
CZ 175 160
CNOT 176 161
CZ 177 162
CNOT 178 163
CZ 179 164
CNOT 180 165
CZ 181 166
CNOT 182 167
CZ 183 168
CNOT 184 169
CZ 185 170
CNOT 186 171
CZ 203 187
CNOT 204 188
CZ 205 189
CNOT 206 190
CZ 207 191
CNOT 208 192
CZ 209 193
CNOT 210 194
CZ 211 195
CNOT 212 196
CZ 213 197
CNOT 214 198
CZ 215 199
CNOT 216 200
CNOT 232 217
CZ 233 218
CNOT 234 219
CZ 235 220
CNOT 236 221
CZ 237 222
CNOT 238 223
CZ 239 224
CNOT 240 225
CZ 241 226
CNOT 242 227
CZ 243 228
CNOT 244 229
CZ 245 230
CNOT 246 231
CZ 263 247
CNOT 264 248
CZ 265 249
CNOT 266 250
CZ 267 251
CNOT 268 252
CZ 269 253
CNOT 270 254
CZ 271 255
CNOT 272 256
CZ 273 257
CNOT 274 258
CZ 275 259
CNOT 276 260
CNOT 292 277
CZ 293 278
CNOT 294 279
CZ 295 280
CNOT 296 281
CZ 297 282
CNOT 298 283
CZ 299 284
CNOT 300 285
CZ 301 286
CNOT 302 287
CZ 303 288
CNOT 304 289
CZ 305 290
CNOT 306 291
CZ 323 307
CNOT 324 308
CZ 325 309
CNOT 326 310
CZ 327 311
CNOT 328 312
CZ 329 313
CNOT 330 314
CZ 331 315
CNOT 332 316
CZ 333 317
CNOT 334 318
CZ 335 319
CNOT 336 320
CNOT 352 337
CZ 353 338
CNOT 354 339
CZ 355 340
CNOT 356 341
CZ 357 342
CNOT 358 343
CZ 359 344
CNOT 360 345
CZ 361 346
CNOT 362 347
CZ 363 348
CNOT 364 349
CZ 365 350
CNOT 366 351
CZ 383 367
CNOT 384 368
CZ 385 369
CNOT 386 370
CZ 387 371
CNOT 388 372
CZ 389 373
CNOT 390 374
CZ 391 375
CNOT 392 376
CZ 393 377
CNOT 394 378
CZ 395 379
CNOT 396 380
CNOT 412 397
CZ 413 398
CNOT 414 399
CZ 415 400
CNOT 416 401
CZ 417 402
CNOT 418 403
CZ 419 404
CNOT 420 405
CZ 421 406
CNOT 422 407
CZ 423 408
CNOT 424 409
CZ 425 410
CNOT 426 411
CZ 442 427
CZ 443 429
CZ 444 431
CZ 445 433
CZ 446 435
CZ 447 437
CZ 448 439
tick
CZ 23 8
CZ 25 10
CZ 27 12
CZ 29 14
CZ 31 16
CZ 33 18
CZ 35 20
CNOT 24 38
CNOT 26 40
CNOT 28 42
CNOT 30 44
CNOT 32 46
CNOT 34 48
CNOT 36 50
CZ 53 39
CZ 55 41
CZ 57 43
CZ 59 45
CZ 61 47
CZ 63 49
CZ 65 51
CNOT 52 67
CNOT 54 69
CNOT 56 71
CNOT 58 73
CNOT 60 75
CNOT 62 77
CNOT 64 79
CNOT 66 81
CZ 83 68
CZ 85 70
CZ 87 72
CZ 89 74
CZ 91 76
CZ 93 78
CZ 95 80
CNOT 84 98
CNOT 86 100
CNOT 88 102
CNOT 90 104
CNOT 92 106
CNOT 94 108
CNOT 96 110
CZ 113 99
CZ 115 101
CZ 117 103
CZ 119 105
CZ 121 107
CZ 123 109
CZ 125 111
CNOT 112 127
CNOT 114 129
CNOT 116 131
CNOT 118 133
CNOT 120 135
CNOT 122 137
CNOT 124 139
CNOT 126 141
CZ 143 128
CZ 145 130
CZ 147 132
CZ 149 134
CZ 151 136
CZ 153 138
CZ 155 140
CNOT 144 158
CNOT 146 160
CNOT 148 162
CNOT 150 164
CNOT 152 166
CNOT 154 168
CNOT 156 170
CZ 173 159
CZ 175 161
CZ 177 163
CZ 179 165
CZ 181 167
CZ 183 169
CZ 185 171
CNOT 172 187
CNOT 174 189
CNOT 176 191
CNOT 178 193
CNOT 180 195
CNOT 182 197
CNOT 184 199
CNOT 186 201
CZ 203 188
CZ 205 190
CZ 207 192
CZ 209 194
CZ 211 196
CZ 213 198
CZ 215 200
CNOT 204 218
CNOT 206 220
CNOT 208 222
CNOT 210 224
CNOT 212 226
CNOT 214 228
CNOT 216 230
CZ 233 219
CZ 235 221
CZ 237 223
CZ 239 225
CZ 241 227
CZ 243 229
CZ 245 231
CNOT 232 247
CNOT 234 249
CNOT 236 251
CNOT 238 253
CNOT 240 255
CNOT 242 257
CNOT 244 259
CNOT 246 261
CZ 263 248
CZ 265 250
CZ 267 252
CZ 269 254
CZ 271 256
CZ 273 258
CZ 275 260
CNOT 264 278
CNOT 266 280
CNOT 268 282
CNOT 270 284
CNOT 272 286
CNOT 274 288
CNOT 276 290
CZ 293 279
CZ 295 281
CZ 297 283
CZ 299 285
CZ 301 287
CZ 303 289
CZ 305 291
CNOT 292 307
CNOT 294 309
CNOT 296 311
CNOT 298 313
CNOT 300 315
CNOT 302 317
CNOT 304 319
CNOT 306 321
CZ 323 308
CZ 325 310
CZ 327 312
CZ 329 314
CZ 331 316
CZ 333 318
CZ 335 320
CNOT 324 338
CNOT 326 340
CNOT 328 342
CNOT 330 344
CNOT 332 346
CNOT 334 348
CNOT 336 350
CZ 353 339
CZ 355 341
CZ 357 343
CZ 359 345
CZ 361 347
CZ 363 349
CZ 365 351
CNOT 352 367
CNOT 354 369
CNOT 356 371
CNOT 358 373
CNOT 360 375
CNOT 362 377
CNOT 364 379
CNOT 366 381
CZ 383 368
CZ 385 370
CZ 387 372
CZ 389 374
CZ 391 376
CZ 393 378
CZ 395 380
CNOT 384 398
CNOT 386 400
CNOT 388 402
CNOT 390 404
CNOT 392 406
CNOT 394 408
CNOT 396 410
CZ 413 399
CZ 415 401
CZ 417 403
CZ 419 405
CZ 421 407
CZ 423 409
CZ 425 411
CNOT 412 427
CNOT 414 429
CNOT 416 431
CNOT 418 433
CNOT 420 435
CNOT 422 437
CNOT 424 439
CNOT 426 441
CZ 442 428
CZ 443 430
CZ 444 432
CZ 445 434
CZ 446 436
CZ 447 438
CZ 448 440
tick
CZ 0 8
CZ 1 10
CZ 2 12
CZ 3 14
CZ 4 16
CZ 5 18
CZ 6 20
CNOT 22 7
CNOT 24 9
CNOT 26 11
CNOT 28 13
CNOT 30 15
CNOT 32 17
CNOT 34 19
CNOT 36 21
CZ 23 37
CZ 25 39
CZ 27 41
CZ 29 43
CZ 31 45
CZ 33 47
CZ 35 49
CNOT 52 38
CNOT 54 40
CNOT 56 42
CNOT 58 44
CNOT 60 46
CNOT 62 48
CNOT 64 50
CZ 53 68
CZ 55 70
CZ 57 72
CZ 59 74
CZ 61 76
CZ 63 78
CZ 65 80
CNOT 82 67
CNOT 84 69
CNOT 86 71
CNOT 88 73
CNOT 90 75
CNOT 92 77
CNOT 94 79
CNOT 96 81
CZ 83 97
CZ 85 99
CZ 87 101
CZ 89 103
CZ 91 105
CZ 93 107
CZ 95 109
CNOT 112 98
CNOT 114 100
CNOT 116 102
CNOT 118 104
CNOT 120 106
CNOT 122 108
CNOT 124 110
CZ 113 128
CZ 115 130
CZ 117 132
CZ 119 134
CZ 121 136
CZ 123 138
CZ 125 140
CNOT 142 127
CNOT 144 129
CNOT 146 131
CNOT 148 133
CNOT 150 135
CNOT 152 137
CNOT 154 139
CNOT 156 141
CZ 143 157
CZ 145 159
CZ 147 161
CZ 149 163
CZ 151 165
CZ 153 167
CZ 155 169
CNOT 172 158
CNOT 174 160
CNOT 176 162
CNOT 178 164
CNOT 180 166
CNOT 182 168
CNOT 184 170
CZ 173 188
CZ 175 190
CZ 177 192
CZ 179 194
CZ 181 196
CZ 183 198
CZ 185 200
CNOT 202 187
CNOT 204 189
CNOT 206 191
CNOT 208 193
CNOT 210 195
CNOT 212 197
CNOT 214 199
CNOT 216 201
CZ 203 217
CZ 205 219
CZ 207 221
CZ 209 223
CZ 211 225
CZ 213 227
CZ 215 229
CNOT 232 218
CNOT 234 220
CNOT 236 222
CNOT 238 224
CNOT 240 226
CNOT 242 228
CNOT 244 230
CZ 233 248
CZ 235 250
CZ 237 252
CZ 239 254
CZ 241 256
CZ 243 258
CZ 245 260
CNOT 262 247
CNOT 264 249
CNOT 266 251
CNOT 268 253
CNOT 270 255
CNOT 272 257
CNOT 274 259
CNOT 276 261
CZ 263 277
CZ 265 279
CZ 267 281
CZ 269 283
CZ 271 285
CZ 273 287
CZ 275 289
CNOT 292 278
CNOT 294 280
CNOT 296 282
CNOT 298 284
CNOT 300 286
CNOT 302 288
CNOT 304 290
CZ 293 308
CZ 295 310
CZ 297 312
CZ 299 314
CZ 301 316
CZ 303 318
CZ 305 320
CNOT 322 307
CNOT 324 309
CNOT 326 311
CNOT 328 313
CNOT 330 315
CNOT 332 317
CNOT 334 319
CNOT 336 321
CZ 323 337
CZ 325 339
CZ 327 341
CZ 329 343
CZ 331 345
CZ 333 347
CZ 335 349
CNOT 352 338
CNOT 354 340
CNOT 356 342
CNOT 358 344
CNOT 360 346
CNOT 362 348
CNOT 364 350
CZ 353 368
CZ 355 370
CZ 357 372
CZ 359 374
CZ 361 376
CZ 363 378
CZ 365 380
CNOT 382 367
CNOT 384 369
CNOT 386 371
CNOT 388 373
CNOT 390 375
CNOT 392 377
CNOT 394 379
CNOT 396 381
CZ 383 397
CZ 385 399
CZ 387 401
CZ 389 403
CZ 391 405
CZ 393 407
CZ 395 409
CNOT 412 398
CNOT 414 400
CNOT 416 402
CNOT 418 404
CNOT 420 406
CNOT 422 408
CNOT 424 410
CZ 413 428
CZ 415 430
CZ 417 432
CZ 419 434
CZ 421 436
CZ 423 438
CZ 425 440
tick
CZ 0 9
CZ 1 11
CZ 2 13
CZ 3 15
CZ 4 17
CZ 5 19
CZ 6 21
CNOT 22 37
CZ 23 38
CNOT 24 39
CZ 25 40
CNOT 26 41
CZ 27 42
CNOT 28 43
CZ 29 44
CNOT 30 45
CZ 31 46
CNOT 32 47
CZ 33 48
CNOT 34 49
CZ 35 50
CNOT 36 51
CNOT 52 68
CZ 53 69
CNOT 54 70
CZ 55 71
CNOT 56 72
CZ 57 73
CNOT 58 74
CZ 59 75
CNOT 60 76
CZ 61 77
CNOT 62 78
CZ 63 79
CNOT 64 80
CZ 65 81
CNOT 82 97
CZ 83 98
CNOT 84 99
CZ 85 100
CNOT 86 101
CZ 87 102
CNOT 88 103
CZ 89 104
CNOT 90 105
CZ 91 106
CNOT 92 107
CZ 93 108
CNOT 94 109
CZ 95 110
CNOT 96 111
CNOT 112 128
CZ 113 129
CNOT 114 130
CZ 115 131
CNOT 116 132
CZ 117 133
CNOT 118 134
CZ 119 135
CNOT 120 136
CZ 121 137
CNOT 122 138
CZ 123 139
CNOT 124 140
CZ 125 141
CNOT 142 157
CZ 143 158
CNOT 144 159
CZ 145 160
CNOT 146 161
CZ 147 162
CNOT 148 163
CZ 149 164
CNOT 150 165
CZ 151 166
CNOT 152 167
CZ 153 168
CNOT 154 169
CZ 155 170
CNOT 156 171
CNOT 172 188
CZ 173 189
CNOT 174 190
CZ 175 191
CNOT 176 192
CZ 177 193
CNOT 178 194
CZ 179 195
CNOT 180 196
CZ 181 197
CNOT 182 198
CZ 183 199
CNOT 184 200
CZ 185 201
CNOT 202 217
CZ 203 218
CNOT 204 219
CZ 205 220
CNOT 206 221
CZ 207 222
CNOT 208 223
CZ 209 224
CNOT 210 225
CZ 211 226
CNOT 212 227
CZ 213 228
CNOT 214 229
CZ 215 230
CNOT 216 231
CNOT 232 248
CZ 233 249
CNOT 234 250
CZ 235 251
CNOT 236 252
CZ 237 253
CNOT 238 254
CZ 239 255
CNOT 240 256
CZ 241 257
CNOT 242 258
CZ 243 259
CNOT 244 260
CZ 245 261
CNOT 262 277
CZ 263 278
CNOT 264 279
CZ 265 280
CNOT 266 281
CZ 267 282
CNOT 268 283
CZ 269 284
CNOT 270 285
CZ 271 286
CNOT 272 287
CZ 273 288
CNOT 274 289
CZ 275 290
CNOT 276 291
CNOT 292 308
CZ 293 309
CNOT 294 310
CZ 295 311
CNOT 296 312
CZ 297 313
CNOT 298 314
CZ 299 315
CNOT 300 316
CZ 301 317
CNOT 302 318
CZ 303 319
CNOT 304 320
CZ 305 321
CNOT 322 337
CZ 323 338
CNOT 324 339
CZ 325 340
CNOT 326 341
CZ 327 342
CNOT 328 343
CZ 329 344
CNOT 330 345
CZ 331 346
CNOT 332 347
CZ 333 348
CNOT 334 349
CZ 335 350
CNOT 336 351
CNOT 352 368
CZ 353 369
CNOT 354 370
CZ 355 371
CNOT 356 372
CZ 357 373
CNOT 358 374
CZ 359 375
CNOT 360 376
CZ 361 377
CNOT 362 378
CZ 363 379
CNOT 364 380
CZ 365 381
CNOT 382 397
CZ 383 398
CNOT 384 399
CZ 385 400
CNOT 386 401
CZ 387 402
CNOT 388 403
CZ 389 404
CNOT 390 405
CZ 391 406
CNOT 392 407
CZ 393 408
CNOT 394 409
CZ 395 410
CNOT 396 411
CNOT 412 428
CZ 413 429
CNOT 414 430
CZ 415 431
CNOT 416 432
CZ 417 433
CNOT 418 434
CZ 419 435
CNOT 420 436
CZ 421 437
CNOT 422 438
CZ 423 439
CNOT 424 440
CZ 425 441
tick
H 0
H 1
H 2
H 3
H 4
H 5
H 6
H 22
H 23
H 24
H 25
H 26
H 27
H 28
H 29
H 30
H 31
H 32
H 33
H 34
H 35
H 36
H 52
H 53
H 54
H 55
H 56
H 57
H 58
H 59
H 60
H 61
H 62
H 63
H 64
H 65
H 66
H 82
H 83
H 84
H 85
H 86
H 87
H 88
H 89
H 90
H 91
H 92
H 93
H 94
H 95
H 96
H 112
H 113
H 114
H 115
H 116
H 117
H 118
H 119
H 120
H 121
H 122
H 123
H 124
H 125
H 126
H 142
H 143
H 144
H 145
H 146
H 147
H 148
H 149
H 150
H 151
H 152
H 153
H 154
H 155
H 156
H 172
H 173
H 174
H 175
H 176
H 177
H 178
H 179
H 180
H 181
H 182
H 183
H 184
H 185
H 186
H 202
H 203
H 204
H 205
H 206
H 207
H 208
H 209
H 210
H 211
H 212
H 213
H 214
H 215
H 216
H 232
H 233
H 234
H 235
H 236
H 237
H 238
H 239
H 240
H 241
H 242
H 243
H 244
H 245
H 246
H 262
H 263
H 264
H 265
H 266
H 267
H 268
H 269
H 270
H 271
H 272
H 273
H 274
H 275
H 276
H 292
H 293
H 294
H 295
H 296
H 297
H 298
H 299
H 300
H 301
H 302
H 303
H 304
H 305
H 306
H 322
H 323
H 324
H 325
H 326
H 327
H 328
H 329
H 330
H 331
H 332
H 333
H 334
H 335
H 336
H 352
H 353
H 354
H 355
H 356
H 357
H 358
H 359
H 360
H 361
H 362
H 363
H 364
H 365
H 366
H 382
H 383
H 384
H 385
H 386
H 387
H 388
H 389
H 390
H 391
H 392
H 393
H 394
H 395
H 396
H 412
H 413
H 414
H 415
H 416
H 417
H 418
H 419
H 420
H 421
H 422
H 423
H 424
H 425
H 426
H 442
H 443
H 444
H 445
H 446
H 447
H 448
tick
M 0
M 1
M 2
M 3
M 4
M 5
M 6
M 22
M 23
M 24
M 25
M 26
M 27
M 28
M 29
M 30
M 31
M 32
M 33
M 34
M 35
M 36
M 52
M 53
M 54
M 55
M 56
M 57
M 58
M 59
M 60
M 61
M 62
M 63
M 64
M 65
M 66
M 82
M 83
M 84
M 85
M 86
M 87
M 88
M 89
M 90
M 91
M 92
M 93
M 94
M 95
M 96
M 112
M 113
M 114
M 115
M 116
M 117
M 118
M 119
M 120
M 121
M 122
M 123
M 124
M 125
M 126
M 142
M 143
M 144
M 145
M 146
M 147
M 148
M 149
M 150
M 151
M 152
M 153
M 154
M 155
M 156
M 172
M 173
M 174
M 175
M 176
M 177
M 178
M 179
M 180
M 181
M 182
M 183
M 184
M 185
M 186
M 202
M 203
M 204
M 205
M 206
M 207
M 208
M 209
M 210
M 211
M 212
M 213
M 214
M 215
M 216
M 232
M 233
M 234
M 235
M 236
M 237
M 238
M 239
M 240
M 241
M 242
M 243
M 244
M 245
M 246
M 262
M 263
M 264
M 265
M 266
M 267
M 268
M 269
M 270
M 271
M 272
M 273
M 274
M 275
M 276
M 292
M 293
M 294
M 295
M 296
M 297
M 298
M 299
M 300
M 301
M 302
M 303
M 304
M 305
M 306
M 322
M 323
M 324
M 325
M 326
M 327
M 328
M 329
M 330
M 331
M 332
M 333
M 334
M 335
M 336
M 352
M 353
M 354
M 355
M 356
M 357
M 358
M 359
M 360
M 361
M 362
M 363
M 364
M 365
M 366
M 382
M 383
M 384
M 385
M 386
M 387
M 388
M 389
M 390
M 391
M 392
M 393
M 394
M 395
M 396
M 412
M 413
M 414
M 415
M 416
M 417
M 418
M 419
M 420
M 421
M 422
M 423
M 424
M 425
M 426
M 442
M 443
M 444
M 445
M 446
M 447
M 448
tick
tick
M 7
M 8
M 9
M 10
M 11
M 12
M 13
M 14
M 15
M 16
M 17
M 18
M 19
M 20
M 21
M 37
M 38
M 39
M 40
M 41
M 42
M 43
M 44
M 45
M 46
M 47
M 48
M 49
M 50
M 51
M 67
M 68
M 69
M 70
M 71
M 72
M 73
M 74
M 75
M 76
M 77
M 78
M 79
M 80
M 81
M 97
M 98
M 99
M 100
M 101
M 102
M 103
M 104
M 105
M 106
M 107
M 108
M 109
M 110
M 111
M 127
M 128
M 129
M 130
M 131
M 132
M 133
M 134
M 135
M 136
M 137
M 138
M 139
M 140
M 141
M 157
M 158
M 159
M 160
M 161
M 162
M 163
M 164
M 165
M 166
M 167
M 168
M 169
M 170
M 171
M 187
M 188
M 189
M 190
M 191
M 192
M 193
M 194
M 195
M 196
M 197
M 198
M 199
M 200
M 201
M 217
M 218
M 219
M 220
M 221
M 222
M 223
M 224
M 225
M 226
M 227
M 228
M 229
M 230
M 231
M 247
M 248
M 249
M 250
M 251
M 252
M 253
M 254
M 255
M 256
M 257
M 258
M 259
M 260
M 261
M 277
M 278
M 279
M 280
M 281
M 282
M 283
M 284
M 285
M 286
M 287
M 288
M 289
M 290
M 291
M 307
M 308
M 309
M 310
M 311
M 312
M 313
M 314
M 315
M 316
M 317
M 318
M 319
M 320
M 321
M 337
M 338
M 339
M 340
M 341
M 342
M 343
M 344
M 345
M 346
M 347
M 348
M 349
M 350
M 351
M 367
M 368
M 369
M 370
M 371
M 372
M 373
M 374
M 375
M 376
M 377
M 378
M 379
M 380
M 381
M 397
M 398
M 399
M 400
M 401
M 402
M 403
M 404
M 405
M 406
M 407
M 408
M 409
M 410
M 411
M 427
M 428
M 429
M 430
M 431
M 432
M 433
M 434
M 435
M 436
M 437
M 438
M 439
M 440
M 441
tick


==> anc/rotated_surface_code_memory_d2.stim <==
R 0
R 1
R 5
R 6
tick
tick
R 2
R 3
R 4
tick
H 2
H 3
H 4
tick
CZ 3 0
CNOT 4 1
tick
CZ 3 1
CNOT 4 6
tick
CNOT 2 0
CZ 3 5
tick
CNOT 2 5
CZ 3 6
tick
H 2
H 3
H 4
tick
M 2
M 3
M 4
tick
R 2
R 3
R 4
tick
H 2
H 3
H 4
tick
CZ 3 0
CNOT 4 1
tick
CZ 3 1
CNOT 4 6
tick
CNOT 2 0
CZ 3 5
tick
CNOT 2 5
CZ 3 6
tick
H 2
H 3
H 4
tick
M 2
M 3
M 4
tick
tick
M 0
M 1
M 5
M 6
tick


==> anc/stim_src_v1.3/.github/workflows/ci.yml <==
# Copyright 2021 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#      http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

name: ci
on:
  push:
    branches:
      - main
  pull_request:
    branches:
      - main
jobs:
  build_wheels:
    name: Build wheels on ${{ matrix.os }}
    runs-on: ${{ matrix.os }}
    strategy:
      matrix:
        os: [ubuntu-20.04, windows-2019, macOS-10.15]
    steps:
      - uses: actions/checkout@v2
      - uses: actions/setup-python@v2
        name: Install Python
      - name: Install cibuildwheel
        run: python -m pip install cibuildwheel==1.8.0
      - name: Build wheels
        run: python -m cibuildwheel --output-dir wheelhouse
        env:
          CIBW_SKIP: "cp27-* cp35-* pp*"
          CIBW_TEST_REQUIRES: stimcirq pytest
          CIBW_TEST_COMMAND: pytest {project}/src {project}/glue/cirq
      - uses: actions/upload-artifact@v2
        with:
          path: ./wheelhouse/*.whl
  run_main:
    runs-on: ubuntu-20.04
    steps:
    - uses: actions/checkout@v1
    - run: cmake .
    - run: make stim
    - run: echo -e "H 0 \n CNOT 0 1 \n M 0 1" | out/stim --sample
  benchmark_windows:
    runs-on: windows-latest
    steps:
      - uses: actions/checkout@v1
      - uses: microsoft/setup-msbuild@v1.0.2
      - run: cmake .
      - run: MSBuild.exe stim_benchmark.vcxproj /p:Configuration=Release /p:OutDir=msbuild_out /p:O=2
      - run: msbuild_out/stim_benchmark.exe
  benchmark:
    runs-on: ubuntu-20.04
    strategy:
      matrix:
        simd_width: [64, 128, 256]
    steps:
    - uses: actions/checkout@v1
    - run: cmake . -DSIMD_WIDTH=${{ matrix.simd_width }}
    - run: make stim_benchmark
    - run: out/stim_benchmark
  test:
    runs-on: ubuntu-20.04
    strategy:
      matrix:
        simd_width: [64, 128, 256]
    steps:
    - uses: actions/checkout@v1
    - run: |
        cd ..
        git clone https://github.com/google/googletest.git -b release-1.10.0
        mkdir googletest/build && cd googletest/build
        cmake .. -DBUILD_GMOCK=OFF
        make
        sudo make install
    - run: cmake . -DSIMD_WIDTH=${{ matrix.simd_width }}
    - run: make stim_test
    - run: out/stim_test
  test_o3:
    runs-on: ubuntu-20.04
    steps:
    - uses: actions/checkout@v1
    - run: |
        cd ..
        git clone https://github.com/google/googletest.git -b release-1.10.0
        mkdir googletest/build && cd googletest/build
        cmake .. -DBUILD_GMOCK=OFF
        make
        sudo make install
    - run: cmake . -DSIMD_WIDTH=256
    - run: make stim_test_o3
    - run: out/stim_test_o3
  test_pybind:
    runs-on: ubuntu-16.04
    steps:
      - uses: actions/checkout@v2
      - uses: actions/setup-python@v1
        with:
          python-version: '3.6'
          architecture: 'x64'
      - run: pip install -e .
      - run: pip install pytest
      - run: pytest src
      - run: python -c "import stim; import doctest; assert doctest.testmod(stim).failed == 0"
  test_stimcirq:
    runs-on: ubuntu-16.04
    steps:
      - uses: actions/checkout@v2
      - uses: actions/setup-python@v1
        with:
          python-version: '3.6'
          architecture: 'x64'
      - run: pip install -e .
      - run: pip install -e glue/cirq
      - run: pip install pytest
      - run: pytest glue/cirq
      - run: python -c "import stimcirq; import doctest; assert doctest.testmod(stimcirq).failed == 0"


==> anc/stim_src_v1.3/BUILD <==
package(default_visibility = ["//visibility:public"])

SOURCE_FILES_NO_MAIN = glob(
    [
        "src/**/*.cc",
        "src/**/*.h",
    ],
    exclude = glob([
        "src/**/*.test.cc",
        "src/**/*.test.h",
        "src/**/*.perf.cc",
        "src/**/*.perf.h",
        "src/**/*.pybind.cc",
        "src/**/*.pybind.h",
        "src/**/main.cc",
    ]),
)

TEST_FILES = glob(
    [
        "src/**/*.test.cc",
        "src/**/*.test.h",
    ],
)

PERF_FILES = glob(
    [
        "src/**/*.perf.cc",
        "src/**/*.perf.h",
    ],
)

PYBIND_FILES = glob(
    [
        "src/**/*.pybind.cc",
        "src/**/*.pybind.h",
    ],
)

cc_library(
    name = "stim_lib",
    srcs = SOURCE_FILES_NO_MAIN,
    linkopts = ["-lpthread"],
)

cc_binary(
    name = "stim",
    srcs = SOURCE_FILES_NO_MAIN + glob(["src/**/main.cc"]),
    copts = [
        "-march=native",
        "-O3",
    ],
    linkopts = ["-lpthread"],
)

cc_binary(
    name = "stim_benchmark",
    srcs = SOURCE_FILES_NO_MAIN + PERF_FILES,
    copts = [
        "-march=native",
        "-O3",
    ],
    linkopts = ["-lpthread"],
)

cc_test(
    name = "stim_test",
    srcs = SOURCE_FILES_NO_MAIN + TEST_FILES,
    copts = [
        "-march=native",
    ],
    linkopts = ["-lpthread"],
    deps = [
        "@gtest",
        "@gtest//:gtest_main",
    ],
)

cc_binary(
    name = "stim_pybind.so",
    srcs = SOURCE_FILES_NO_MAIN + PYBIND_FILES,
    copts = [
        "-O3",
        "-fvisibility=hidden",
    ],
    linkopts = ["-lpthread"],
    linkshared = 1,
    deps = [
        "@pybind11",
    ],
)


==> anc/stim_src_v1.3/CMakeLists.txt <==
# Copyright 2021 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#      http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

cmake_minimum_required(VERSION 3.15)
project(stim)
set(CMAKE_CXX_STANDARD 11)
set(CMAKE_RUNTIME_OUTPUT_DIRECTORY out)
set(CMAKE_RUNTIME_OUTPUT_DIRECTORY out)

# Convert desired SIMD_WIDTH into machine architecture flags.
if(NOT(SIMD_WIDTH))
    set(MACHINE_FLAG "-march=native")
elseif(SIMD_WIDTH EQUAL 256)
    set(MACHINE_FLAG "-mavx2")
elseif(SIMD_WIDTH EQUAL 128)
    set(MACHINE_FLAG "-msse2")
elseif(SIMD_WIDTH EQUAL 64)
    set(MACHINE_FLAG "")
endif()

set(SOURCE_FILES_NO_MAIN
        src/arg_parse.cc
        src/circuit/circuit.cc
        src/circuit/gate_data.cc
        src/main_helper.cc
        src/probability_util.cc
        src/simd/bit_ref.cc
        src/simd/simd_bit_table.cc
        src/simd/simd_bits.cc
        src/simd/simd_bits_range_ref.cc
        src/simd/simd_compat.cc
        src/simd/simd_util.cc
        src/simd/sparse_xor_vec.cc
        src/simulators/detection_simulator.cc
        src/simulators/error_fuser.cc
        src/simulators/frame_simulator.cc
        src/simulators/measure_record_batch.cc
        src/simulators/measure_record_batch_writer.cc
        src/simulators/measure_record.cc
        src/simulators/measure_record_writer.cc
        src/simulators/tableau_simulator.cc
        src/simulators/vector_simulator.cc
        src/stabilizers/pauli_string.cc
        src/stabilizers/pauli_string_ref.cc
        src/stabilizers/tableau.cc
        src/stabilizers/tableau_specialized_prepend.cc
        src/stabilizers/tableau_transposed_raii.cc
        )
set(TEST_FILES
        src/arg_parse.test.cc
        src/circuit/circuit.test.cc
        src/circuit/gate_data.test.cc
        src/main_helper.test.cc
        src/probability_util.test.cc
        src/simd/bit_ref.test.cc
        src/simd/monotonic_buffer.test.cc
        src/simd/simd_bit_table.test.cc
        src/simd/simd_bits.test.cc
        src/simd/simd_bits_range_ref.test.cc
        src/simd/simd_compat.test.cc
        src/simd/simd_util.test.cc
        src/simd/sparse_xor_vec.test.cc
        src/simulators/detection_simulator.test.cc
        src/simulators/error_fuser.test.cc
        src/simulators/frame_simulator.test.cc
        src/simulators/measure_record.test.cc
        src/simulators/measure_record_batch.test.cc
        src/simulators/measure_record_batch_writer.test.cc
        src/simulators/measure_record_writer.test.cc
        src/simulators/tableau_simulator.test.cc
        src/simulators/vector_simulator.test.cc
        src/stabilizers/pauli_string.test.cc
        src/stabilizers/tableau.test.cc
        src/test_util.test.cc
        )
set(BENCHMARK_FILES
        src/benchmark_main.perf.cc
        src/benchmark_util.perf.cc
        src/circuit/circuit.perf.cc
        src/circuit/gate_data.perf.cc
        src/main.perf.cc
        src/probability_util.perf.cc
        src/simd/simd_bit_table.perf.cc
        src/simd/simd_bits.perf.cc
        src/simd/simd_compat.perf.cc
        src/simd/sparse_xor_vec.perf.cc
        src/simulators/error_fuser.perf.cc
        src/simulators/frame_simulator.perf.cc
        src/simulators/tableau_simulator.perf.cc
        src/stabilizers/pauli_string.perf.cc
        src/stabilizers/tableau.perf.cc
        )

add_executable(stim src/main.cc ${SOURCE_FILES_NO_MAIN})
if(NOT(MSVC))
    target_compile_options(stim PRIVATE -O3 -Wall -Wpedantic ${MACHINE_FLAG})
    target_link_options(stim PRIVATE -pthread -O3)
else()
    target_compile_options(stim PRIVATE -DSIMD_WIDTH=${SIMD_WIDTH})
endif()

add_executable(stim_benchmark ${SOURCE_FILES_NO_MAIN} ${BENCHMARK_FILES})
if(NOT(MSVC))
    target_compile_options(stim_benchmark PRIVATE -Wall -Wpedantic -O3 ${MACHINE_FLAG})
    target_link_options(stim_benchmark PRIVATE -pthread)
else()
    target_compile_options(stim_benchmark PRIVATE ${MACHINE_FLAG})
endif()

find_package(GTest QUIET)
if(${GTest_FOUND})
    add_executable(stim_test ${SOURCE_FILES_NO_MAIN} ${TEST_FILES})
    add_test(stim_test ${SOURCE_FILES_NO_MAIN} ${TEST_FILES})
    target_link_libraries(stim_test gtest gtest_main)
    target_compile_options(stim_test PRIVATE -Wall -Wpedantic -Werror -fsanitize=undefined -fsanitize=address ${MACHINE_FLAG})
    target_link_options(stim_test PRIVATE -fsanitize=undefined -fsanitize=address -pthread)

    add_executable(stim_test_o3 ${SOURCE_FILES_NO_MAIN} ${TEST_FILES})
    add_test(stim_test_o3 ${SOURCE_FILES_NO_MAIN} ${TEST_FILES})
    target_link_libraries(stim_test_o3 gtest gtest_main)
    target_compile_options(stim_test_o3 PRIVATE -O3 -Wall -Wpedantic -Werror ${MACHINE_FLAG})
    target_link_options(stim_test_o3 PRIVATE -pthread)
else()
    message("WARNING: Skipped stim_test target. `GTest` not found. To fix, follow Standalone CMake Project install instructions at https://github.com/google/googletest/blob/master/googletest/README.md")
endif()


==> anc/stim_src_v1.3/CONTRIBUTING.md <==
# How to Contribute

We'd love to accept your patches and contributions to this project. There are
just a few small guidelines you need to follow.

## Contributor License Agreement

Contributions to this project must be accompanied by a Contributor License
Agreement (CLA). You (or your employer) retain the copyright to your
contribution; this simply gives us permission to use and redistribute your
contributions as part of the project. Head over to
<https://cla.developers.google.com/> to see your current agreements on file or
to sign a new one.

You generally only need to submit a CLA once, so if you've already submitted one
(even if it was for a different project), you probably don't need to do it
again.

## Code Reviews

All submissions, including submissions by project members, require review. We
use GitHub pull requests for this purpose. Consult
[GitHub Help](https://help.github.com/articles/about-pull-requests/) for more
information on using pull requests.

## Community Guidelines

This project follows
[Google's Open Source Community Guidelines](https://opensource.google/conduct/).


==> anc/stim_src_v1.3/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.

==> anc/stim_src_v1.3/README.md <==
# Stim

Stim is a fast simulator for quantum stabilizer circuits.
Stim is based on the stabilizer tableau representation introduced in
[Scott Aaronson et al's CHP simulator](https://arxiv.org/abs/quant-ph/0406196).
Stim makes three key improvements over CHP.

First, the stabilizer tableau that is being tracked is inverted.
The tableau tracked by Stim indexes how each qubit's X and Z observables at the current time map to compound observables
at the start of time (instead of mapping from the start of time to the current time).
This is done so that the sign of the tracked observables directly store the measurement result to return
when a measurement is deterministic.
As a result, deterministic measurements can be completed in linear time instead of quadratic time.

Second, when producing multiple samples, the initial stabilizer simulation is executed without noise in order
to create a reference sample.
Once a reference sample from the circuit is available, all that is needed is to track a Pauli frame through the circuit,
using the original sample as a template whose results are flipped or not flipped by the passing Pauli frame.
As long as all errors are probabilistic Pauli operations, and as long as 50/50 probability Z errors are placed after
every reset and every measurement, the Pauli frame can track these errors and the resulting samples will come from the
same distribution as a full stabilizer simulation.
This ensures every gate has a worst case complexity of O(1), instead of O(n) or O(n^2).

Third, data is laid out in a cache friendly way and operated on using vectorized 256-bit-wide SIMD instructions.
This makes key operations fast.
For example, Stim can multiply a Pauli string with a *hundred billion terms* into another in *under a second*.
Pauli string multiplication is a key bottleneck operation when updating a stabilizer tableau.
Tracking Pauli frames can also benefit from vectorization, by combining them into batches and computing thousands of
samples at a time.

# Building

See the [developer documentation](dev/README.md).

# Usage (python)

See the [python documentation](glue/python/README.md).

# Usage (command line)

Stim reads a quantum circuit from `stdin` and writes measurement results to `stdout`.
The input format is a series of lines, each starting with an optional gate (e.g. `CNOT 0 1`)
and ending with an optional comment prefixed by `#`.
See below for a list of supported gates.
The default output format is a string of "0" and "1" characters, indicating measurement results.
The order of the results is the same as the order of the measurement commands in the input.

## Examples

Bit flip and measure a qubit:

```bash
echo "
  X 0
  M 0
" | ./stim --sample
```

```
1
```

Create and measure a GHZ state, five times:

```bash
echo "
  H 0
  CNOT 0 1 0 2
  M 0 1 2
" | ./stim --sample=5
```

```
111
111
000
111
000
```

Sample several runs of a small noisy surface code with phenomenological type noise:

```bash
echo "
  REPEAT 20 {
    DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8
    H 3 5
    CNOT 4 1 3 6 5 8
    CNOT 2 1 8 7 3 4
    CNOT 0 1 6 7 5 4
    CNOT 4 7 3 0 5 2
    H 3 5
    M 1 7 3 5
    R 1 7 3 5
  }
  M 0 2 4 6 8
" | ./stim --sample=10
```

```
0010001000100010001000100010001000100010001000100010001000100010011011000101010111010
0000000000000000000000000000000000000000000000000000000000001001100110011001100110011
0010001000100010001000100010001000100010001000100110001000100010001000100010001010110
0001000100010001000100010001000100010001000100010001000100010001000100010001000101101
0010001000100010001000100010001000100010001000100011001100110011001100110011001110110
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0010001000100010001000100010001000100010001000101000100010001000100010001000001000000
0010001000100010101000100010001000110001000100010001000100000001000100010001000100000
0010001000100010001000100010001000100010001100100010101010101010101010101010101010011
0000000000000000000000000000000000000000000001000100010001001000100011001100110000100
```

Sample detection events in a repetition code with circuit level noise,
include two qubit depolarizing noise when performing a CNOT.
Instead of listing all 0s and 1s, print the locations of the 1s in each line:

```bash
echo "
  M 1 3 5 7
  REPEAT 100 {
    DEPOLARIZE2(0.001) 0 1 2 3 4 5 6 7
    DEPOLARIZE1(0.001) 8
    CNOT 0 1 2 3 4 5 6 7
    DEPOLARIZE2(0.001) 8 7 6 5 4 3 2 1
    DEPOLARIZE1(0.001) 0
    CNOT 8 7 6 5 4 3 2 1
    DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8
    MR 1 3 5 7
    # Parity measurements should stay consistent over time.
    DETECTOR rec[-1] rec[-5]
    DETECTOR rec[-2] rec[-6]
    DETECTOR rec[-3] rec[-7]
    DETECTOR rec[-4] rec[-8]
  }
  M 0 2 4 6 8
  # Data measurements should agree with parity measurements.
  DETECTOR rec[-1] rec[-2] rec[-6]
  DETECTOR rec[-2] rec[-3] rec[-7]
  DETECTOR rec[-3] rec[-4] rec[-8]
  DETECTOR rec[-4] rec[-5] rec[-9]
  # Any one of the data qubit measurements can be the logical measurement result.
  OBSERVABLE_INCLUDE(0) rec[-1]
" | ./stim --detect=10 --out_format=hits
```

```
85,89
83


98,103,242,243
125,129,241,245
144,152,153,176,180,238,242
162,166
147
204
```

Compute the circuit's detector hypergraph (the graph whose nodes are detectors/observables and
whose edges are errors grouped into equivalence classes based on which detectors and observables they invert).
Output the graph's hyper edges as a series of lines like `error(probability) D0 D1 L2`:

```bash
echo "
  M 0 1
  H 0
  CNOT 0 1
  DEPOLARIZE1(0.01) 0
  X_ERROR(0.1) 1
  CNOT 0 1
  H 0
  M 0 1
  DETECTOR rec[-1] rec[-3]
  DETECTOR rec[-2] rec[-4]
" | ./stim --detector_hypergraph
```

```
error(0.1026756153132975941) D0
error(0.003344519141621982161) D0 D1
error(0.003344519141621982161) D1
```


## Command line flags

- `--help`:
    Prints usage examples and exits.

### Modes

Only one mode can be specified.

- `--repl`:
    Interactive mode.
    Print measurement results interactively as a circuit is typed into stdin.
    Note that this mode, unlike the other modes, prints output before operations
    that mutate the measurement record (e.g. `CNOT rec[-1] rec[-2]`) are applied.
- `--sample` or `--sample=#`:
    Measurement sampling mode.
    Output measurement results from the given circuit.
    If an integer argument is specified, run that many shots of the circuit.
- `--detect` or `--detect=#`:
    Detection event sampling mode.
    Outputs whether or not measurement sets specified by `DETECTOR` instructions have been flipped by noise.
    Assumes (does not verify) that all `DETECTOR` instructions corresponding to measurement sets with deterministic parity.
    See also `--append_observables`.
    If an integer argument is specified, run that many shots of the circuit.
- `--detector_hypergraph`:
    Detector graph creation mode.
    Computes equivalence classes of errors based on the detectors and observables that the error inverts.
    Each equivalence class is a hyper edge in the graph, and is weighted with a probability such that independently sampling
    each edge and inverting the associated detectors is equivalent to sampling from the original circuit.
    The output is given as series of lines like `error(probability) D1 D2 L3` where `D#` is a detector and `L#` is
    a logical observable.

### Modifiers

Modifiers tweak how a mode runs.
Not all modifiers apply to all modes.

- `--frame0`:
    Significantly improve the performance of measurement sampling mode by asserting that it is possible to take a sample
    from the given circuit where all measurement results are 0.
    Allows the frame simulator to start immediately, without waiting for a reference sample from the tableau simulator.
    If this assertion is wrong, the output samples can be corrected by xoring them against a valid sample from the circuit.
    Requires measurement sampling mode.
- `--append_observables`:
    Requires detection event sampling mode.
    In addition to outputting the values of detectors, output the values of logical observables
    built up using `OBSERVABLE_INCLUDE` instructions.
    Put these observables' values into the detection event output as if they were additional detectors at the end of the circuit.
- `--in=FILEPATH`:
    Specifies a file to read a circuit from.
    If not specified, the `stdin` pipe is used.
    Incompatible with interactive mode.
- `--out=FILEPATH`:
    Specifies a file to create or overwrite with results.
    If not specified, the `stdout` pipe is used.
    Incompatible with interactive mode.
- `--out_format=[name]`: Output format to use.
    Incompatible with interactive mode.
    Definition: a "sample" is one measurement result in measurement sampling mode or one detector/observable result in detection event sampling mode.
    Definition: a "shot" is composed of all of the samples from a circuit.
    Definition: a "sample location" is a measurement gate in measurement sampling mode, or a detector/observable in detection event sampling mode.
    - `01` (default):
        Human readable ASCII format.
        Prints all the samples from one shot before moving on to the next.
        Prints '0' or '1' for each sample.
        Prints '\n' at the end of each shot.
        Example all-true ASCII data (for 10 measurements, 4 shots):
        ```
        1111111111
        1111111111
        1111111111
        1111111111
        ```
    - `hits`:
        Human readable ASCII format.
        Writes the decimal indices of samples equal to 1, separated by a comma.
        Shots are separated by a newline.
        This format is more useful in `--detect` mode, where `1`s are rarer.
        Example all-true output data (for 10 measurements, 4 shots):
        ```
        0,1,2,3,4,5,6,7,8,9
        0,1,2,3,4,5,6,7,8,9
        0,1,2,3,4,5,6,7,8,9
        0,1,2,3,4,5,6,7,8,9
        ```
    - `dets`:
        Human readable ASCII format.
        Similar to `hits`, except each line is prefixed by `shot `, hits are separated by spaces, and each hit is
        prefixed by a character indicating its type (`M` for measurement, `D` for detector, `L` for logical observable).
        Example output data (for 3 detectors, 2 observables):
        ```
        shot
        shot L0 L1 D0 D1 D2
        shot L0 D0
        ```
    - `b8`:
        Binary format.
        Writes all the samples from one shot before moving on to the next.
        The number of samples is padded up to a multiple of 8 using fake samples set to 0.
        Samples are combined into groups of 8.
        The sample results for a group are bit packed into a byte, ordered from least significant bit to most significant bit.
        The byte for the first sample group is printed, then the second, and so forth for all groups in order.
        There is no separator between shots (other than the fake zero sample padding).
        Example all-true output hex data (for 10 measurements, 4 shots):
        ```
        FF 30 FF 30 FF 30 FF 30
        ```
    - `ptb64`:
        Partially transposed binary format.
        The number of shots is padded up to a multiple of 64 using fake shots where all samples are 0.
        Shots are combined into groups of 64.
        All the samples from one shot group are written before moving on to the next group.
        Within a shot group, each of the circuit sample locations has 64 results (one from each shot).
        These 64 bits of information are packed into 8 bytes, ordered from first file byte to last file byte and then least significant bit to most significant bit.
        The 8 bytes for the first sample location are output, then the 8 bytes for the next, and so forth for all sample locations.
        There is no separator between shot groups (the reader must know how many measurements are expected).
        Example all-true output hex data (for 3 measurements, 81 shots):
        ```
        FF FF FF FF FF FF FF FF
        FF FF FF FF FF FF FF FF
        FF FF FF FF FF FF FF FF
        FF FF F1 00 00 00 00 00
        FF FF F1 00 00 00 00 00
        FF FF F1 00 00 00 00 00
        ```
    - `r8`:
        Binary run-length format.
        Each byte is the length of a run of samples that were all False.
        If the run length is non-maximal (less than 255), the next measurement result is a 1.
        For example, `0x00` means `[1]`, `0x03` means `[0, 0, 0, 1]`,
        `0xFE` means `[0] * 254 + [1]`,
        and `0xFF`   means `[0] * 255`.
        A fake "True" sample is appended to the end of each shot, and the data for a shot ends on the byte that decodes
        to produce this fake appended True.
        Note that this means the reader must know how many measurement results are expected,
        and that the data will never end with a `0xFF`.
        There is no separator between shots, other than padding implicit in appending the fake "True" samples.
        Example data for an all-false shot then an all-true shot then an all-false shot (with 5 measurements per shot):
        ```
        0x05 0x00 0x00 0x00 0x00 0x00 0x00 0x05
        ```
      Note the extra `0x00` due to the fake appended True.
- `--distance=#`:
    Distance to use in circuit generation mode.
    Defaults to 3.
- `--rounds=#`:
    Number of rounds to use in circuit generation mode.
    Defaults to the same as distance.
- `--noise_level=%f`:
    Strength of depolarizing noise, from 0 to 1, to insert into generated circuits.
    Defaults to 0 (none).

## Supported Gates

### General facts about all gates.

- **Qubit Targets**:
    Qubits are referred to by non-negative integers.
    There is a qubit `0`, a qubit `1`, and so forth (up to an implemented-defined maximum of `16777215`).
    For example, the line `X 2` says to apply an `X` gate to qubit `2`.
    Beware that touching qubit `999999` implicitly tells simulators to resize their internal state to accommodate a million qubits.

- **Measurement Record Targets**:
    Measurement results are referred to by `rec[-#]` arguments, where the index within
    the square brackets uses python-style negative indices to refer to the end of the
    growing measurement record.
    For example, `CNOT rec[-1] 3` says "toggle qubit `3` if the most recent measurement returned `True`
    and `CZ 1 rec[-2]` means "phase flip qubit `1` if the second most recent measurement returned `True`.
    There is implementation-defined maximum lookback of `-16777215` when accessing the measurement record.
    Non-negative indices are not permitted.

- **Broadcasting**:
    Most gates support broadcasting over multiple targets.
    For example, `H 0 1 2` will broadcast a Hadamard gate over qubits `0`, `1`, and `2`.
    Two qubit gates can also broadcast, and do so over aligned pair of targets.
    For example, `CNOT 0 1 2 3` will apply `CNOT 0 1` and then `CNOT 2 3`.
    Broadcasting is always evaluated in left-to-right order.

### Single qubit gates

- `Z`: Pauli Z gate. Phase flip.
- `Y`: Pauli Y gate.
- `X`: Pauli X gate. Bit flip.
- `H` (alternate name `H_XZ`): Hadamard gate. Swaps the X and Z axes. Unitary equals (X + Z) / sqrt(2).
- `H_XY`: Variant of the Hadamard gate that swaps the X and Y axes (instead of X and Z). Unitary equals (X + Y) / sqrt(2).
- `H_YZ`: Variant of the Hadamard gate that swaps the Y and Z axes (instead of X and Z). Unitary equals (Y + Z) / sqrt(2).
- `S` (alternate name `SQRT_Z`): Principle square root of Z gate. Equal to `diag(1, i)`.
- `S_DAG` (alternate name `SQRT_Z_DAG`): Adjoint square root of Z gate. Equal to `diag(1, -i)`.
- `SQRT_Y`: Principle square root of Y gate. Equal to `H_YZ*S*H_YZ`.
- `SQRT_Y_DAG`: Adjoint square root of Y gate. Equal to `H_YZ*S_DAG*H_YZ`.
- `SQRT_X`: Principle square root of X gate. Equal to `H*S*H`.
- `SQRT_X_DAG`: Adjoint square root of X gate. Equal to `H*S_DAG*H`.
- `I`: Identity gate. Does nothing. Why is this even here? Probably out of a misguided desire for closure.

### Two qubit gates

- `SWAP`: Swaps two qubits.
- `ISWAP`: Swaps two qubits while phasing the ZZ observable by i. Equal to `SWAP * CZ * (S tensor S)`.
- `ISWAP_DAG`: Swaps two qubits while phasing the ZZ observable by -i. Equal to `SWAP * CZ * (S_DAG tensor S_DAG)`.
- `CNOT` (alternate names `CX`, `ZCX`):
    Controlled NOT operation.
    Qubit pairs are in name order (first qubit is the control, second is the target).
    This gate can be controlled by on the measurement record.
    Examples: unitary `CNOT 1 2`, feedback `CNOT rec[-1] 4`.
- `CY` (alternate name `ZCY`):
    Controlled Y operation.
    Qubit pairs are in name order (first qubit is the control, second is the target).
    This gate can be controlled by on the measurement record.
    Examples: unitary `CY 1 2`, feedback `CY rec[-1] 4`.
- `CZ` (alternate name `ZCZ`):
    Controlled Z operation.
    This gate can be controlled by on the measurement record.
    Examples: unitary `CZ 1 2`, feedback `CZ rec[-1] 4` or `CZ 4 rec[-1]`.
- `YCZ`:
    Y-basis-controlled Z operation (i.e. the reversed-argument-order controlled-Y).
    Qubit pairs are in name order.
    This gate can be controlled by on the measurement record.
    Examples: unitary `YCZ 1 2`, feedback `YCZ 4 rec[-1]`.
- `YCY`: Y-basis-controlled Y operation.
- `YCX`: Y-basis-controlled X operation. Qubit pairs are in name order.
- `XCZ`:
    X-basis-controlled Z operation (i.e. the reversed-argument-order controlled-not).
    Qubit pairs are in name order.
    This gate can be controlled by on the measurement record.
    Examples: unitary `XCZ 1 2`, feedback `XCZ 4 rec[-1]`.
- `XCY`: X-basis-controlled Y operation. Qubit pairs are in name order.
- `XCX`: X-basis-controlled X operation.

### Collapsing gates

- `M`:
    Z-basis measurement.
    Examples: `M 0`, `M 2 1`, `M 0 !3 1 2`.
    Collapses the target qubits and reports their values (optionally flipped).
    Prefixing a target with a `!` indicates that the measurement result should be inverted when reported.
    In the tableau simulator, this operation may require a transpose and so is more efficient when grouped
    (e.g. prefer `M 0 1 \n H 0` over `M 0 \n H 0 \n M 1`).
- `R`:
    Reset to |0>.
    Examples: `R 0`, `R 2 1`, `R 0 3 1 2`.
    Silently measures the target qubits and bit flips them if they're in the |1> state.
    Equivalently, discards the target qubits for zero'd qubits.
    In the tableau simulator, this operation may require a transpose and so is more efficient when grouped
    (e.g. prefer `R 0 1 \n X 0` over `R 0 \n X 0 \ nR 1`).
- `MR`:
    Z-basis measurement and reset.
    Examples: `MR 0`, `MR 2 1`, `MR 0 !3 1 2`.
    Collapses the target qubits, reports their values (optionally flipped), then resets them to the |0> state.
    Prefixing a target with a `!` indicates that the measurement result should be inverted when reported.
    (The ! does not change that the qubit is reset to |0>.)
    In the tableau simulator, this operation may require a transpose and so is more efficient when grouped
    (e.g. prefer `MR 0 1 \n H 0` over `MR 0 \n H 0 \n MR 1`).

### Noise Gates

- `DEPOLARIZE1(p)`:
    Single qubit depolarizing error.
    Examples: `DEPOLARIZE1(0.001) 1`, `DEPOLARIZE1(0.0003) 0 2 4 6`.
    With probability `p`, applies independent single-qubit depolarizing kicks to the given qubits.
    A single-qubit depolarizing kick is `X`, `Y`, or `Z` chosen uniformly at random.
- `DEPOLARIZE2(p)`:
    Two qubit depolarizing error.
    Examples: `DEPOLARIZE2(0.001) 0 1`, `DEPOLARIZE2(0.0003) 0 2 4 6`.
    With probability `p`, applies independent two-qubit depolarizing kicks to the given qubit pairs.
    A two-qubit depolarizing kick is
    `IX`, `IY`, `IZ`, `XI`, `XX`, `XY`, `XZ`, `YI`, `YX`, `YY`, `YZ`, `ZI`, `ZX`, `ZY`, `ZZ`
    chosen uniformly at random.
- `X_ERROR(p)`:
    Single-qubit probabilistic X error.
    Examples: `X_ERROR(0.001) 0 1`.
    For each target qubit, independently applies an X gate With probability `p`.
- `Y_ERROR(p)`:
    Single-qubit probabilistic Y error.
    Examples: `Y_ERROR(0.001) 0 1`.
    For each target qubit, independently applies a Y gate With probability `p`.
- `Z_ERROR(p)`:
    Single-qubit probabilistic Z error.
    Examples: `Z_ERROR(0.001) 0 1`.
    For each target qubit, independently applies a Z gate With probability `p`.
- `CORRELATED_ERROR(p)` (alternate name `E`) and `ELSE_CORRELATED_ERROR(p)`:
    Pauli product error cases.
    Probabilistically applies a Pauli product error with probability `p`,
    unless the "correlated error occurred" flag is already set.
    `CORRELATED_ERROR` is equivalent to `ELSE_CORRELATED_ERROR` except that
    `CORRELATED_ERROR` starts by clearing the "correlated error occurred" flag.
    Both operations set the "correlated error occurred" flag if they apply their error.
    Example:

        # With 40% probability, uniformly pick X1*Y2 or Z2*Z3 or X1*Y2*Z3.
        CORRELATED_ERROR(0.2) X1 Y2
        ELSE_CORRELATED_ERROR(0.25) Z2 Z3
        ELSE_CORRELATED_ERROR(0.33333333333) X1 Y2 Z3

### Annotations

- `DETECTOR`:
    Asserts that a set of measurements have a deterministic result,
    and that this result changing can be used to detect errors.
    Ignored in measurement sampling mode.
    In detection sampling mode, a detector produces a sample indicating if it was inverted by  noise or not.
    Example: `DETECTOR rec[-1] rec[-2]`.
- `OBSERVABLE_INCLUDE(k)`:
    Adds physical measurement locations to a specified logical observable.
    The logical measurement result is the parity of all physical measurements added to it.
    Behaves similarly to a Detector, except observables can be built up globally over the entire circuit instead of being defined locally.
    Ignored in measurement sampling mode.
    In detection sampling mode, a logical observable can produce a sample indicating if it was inverted by  noise or not.
    These samples are dropped or put before or after detector samples, depending on command line flags.
    Examples: `OBSERVABLE_INCLUDE(0) rec[-1] rec[-2]`, `OBSERVABLE_INCLUDE(3) rec[-7]`.

### Other

- `TICK`: Optional command indicating the end of a layer of gates.
    May be ignored, may force processing of internally queued operations and flushing of queued measurement results.
- `REPEAT N { ... }`: Repeats the instructions in its body N times.


==> anc/stim_src_v1.3/WORKSPACE <==
load("@bazel_tools//tools/build_defs/repo:http.bzl", "http_archive")
load("@bazel_tools//tools/build_defs/repo:git.bzl", "git_repository")

http_archive(
    name = "gtest",
    sha256 = "ff7a82736e158c077e76188232eac77913a15dac0b22508c390ab3f88e6d6d86",
    strip_prefix = "googletest-b6cd405286ed8635ece71c72f118e659f4ade3fb",
    urls = ["https://github.com/google/googletest/archive/b6cd405286ed8635ece71c72f118e659f4ade3fb.zip"],  # 2019-01-07
)

http_archive(
    name = "pybind11",
    build_file = "@pybind11_bazel//:pybind11.BUILD",
    sha256 = "90b705137b69ee3b5fc655eaca66d0dc9862ea1759226f7ccd3098425ae69571",
    strip_prefix = "pybind11-2.6.0",
    urls = ["https://github.com/pybind/pybind11/archive/v2.6.0.tar.gz"],
)

git_repository(
    name = "rules_python",
    commit = "38f86fb55b698c51e8510c807489c9f4e047480e",
    remote = "https://github.com/bazelbuild/rules_python.git",
    shallow_since = "1575517988 -0500",
)

http_archive(
    name = "pybind11_bazel",
    sha256 = "e4a9536f49d4a88e3c5a09954de49c4a18d6b1632c457a62d6ec4878c27f1b5b",
    strip_prefix = "pybind11_bazel-7f397b5d2cc2434bbd651e096548f7b40c128044",
    urls = ["https://github.com/pybind/pybind11_bazel/archive/7f397b5d2cc2434bbd651e096548f7b40c128044.zip"],
)

load("@pybind11_bazel//:python_configure.bzl", "python_configure")

python_configure(name = "local_config_python")


==> anc/stim_src_v1.3/dev/README.md <==
# Stim Developer Documentation

This is documentation for programmers working with stim, e.g. how to build it.
These notes generally assume you are on a Linux system.

## Build stim command line tool

### CMake Build

```bash
cmake .
make stim
# ./out/stim
```

To control the vectorization (e.g. this is done for testing),
use `cmake . -DSIMD_WIDTH=256` (implying `-mavx2`)
or `cmake . -DSIMD_WIDTH=128` (implying `-msse2`)
or `cmake . -DSIMD_WIDTH=64` (implying no machine architecture flag).
If `SIMD_WIDTH` is not specified, `-march=native` is used.

### Bazel Build

```bash
bazel build stim
# bazel run stim
```

### Manual Build

```bash
find src | grep "\\.cc" | grep -v "\\.\(test\|perf\|pybind\)\\.cc" | xargs g++ -pthread -std=c++11 -O3 -march=native
# ./a.out
```

# Profile stim command line tool

```bash
find src | grep "\\.cc" | grep -v "\\.\(test\|perf\|pybind\)\\.cc" | xargs g++ -pthread -std=c++11 -O3 -march=native -g -fno-omit-frame-pointer
sudo perf record -g ./a.out  # [ADD STIM FLAGS FOR THE CASE YOU WANT TO PROFILE]
sudo perf report
```

# Run benchmarks

```bash
cmake .
make stim_benchmark
./out/stim_benchmark
```

This will output results like:

```
[....................*....................] 460 ns (vs 450 ns) ( 21 GBits/s) simd_bits_randomize_10K
[...................*|....................]  24 ns (vs  20 ns) (400 GBits/s) simd_bits_xor_10K
[....................|>>>>*...............] 3.6 ns (vs 4.0 ns) (270 GBits/s) simd_bits_not_zero_100K
[....................*....................] 5.8 ms (vs 6.0 ms) ( 17 GBits/s) simd_bit_table_inplace_square_transpose_diam10K
[...............*<<<<|....................] 8.1 ms (vs 5.0 ms) ( 12 GOpQubits/s) FrameSimulator_depolarize1_100Kqubits_1Ksamples_per1000
[....................*....................] 5.3 ms (vs 5.0 ms) ( 18 GOpQubits/s) FrameSimulator_depolarize2_100Kqubits_1Ksamples_per1000
```

The bars on the left show how fast each task is running compared to baseline expectations (on my dev machine).
Each tick away from the center `|` is 1 decibel slower or faster (i.e. each `<` or `>` represents a factor of `1.26`).

Basically, if you see `[......*<<<<<<<<<<<<<|....................]` then something is *seriously* wrong, because the
code is running 25x slower than expected.

The benchmark binary supports a `--only=BENCHMARK_NAME` filter flag.
Multiple filters can be specified by separating them with commas `--only=A,B`.
Ending a filter with a `*` turns it into a prefix filter `--only=sim_*`.

# Build stim python package

Ensure python environment dependencies are present:

```bash
pip install -y pybind11
```

Create a source distribution:

```bash
python setup.py sdist
```

Output is in the `dist` directory, and can be uploaded using `twine`.

```bash
twine upload --username="${PROD_TWINE_USERNAME}" --password="${PROD_TWINE_PASSWORD}" dist/[CREATED_FILE_GOES_HERE]
```

# Build stimcirq python package

Create a source distribution:

```bash
cd glue/cirq
python setup.py sdist
cd ../..
```

Output is in the `glue/cirq/dist` directory, and can be uploaded using `twine`.

```bash
twine upload --username="${PROD_TWINE_USERNAME}" --password="${PROD_TWINE_PASSWORD}" glue/cirq/dist/[CREATED_FILE_GOES_HERE]
```

# Testing

### Run C++ tests using CMAKE

Unit testing with CMAKE requires GTest to be installed on your system and discoverable by CMake.
Follow the ["Standalone CMake Project" from the GTest README](https://github.com/google/googletest/tree/master/googletest).

Run tests with address and memory sanitization, but without optimizations:

```bash
cmake .
make stim_test
./out/stim_test
```

To force AVX vectorization, SSE vectorization, or no vectorization
pass `-DSIMD_WIDTH=256` or `-DSIMD_WIDTH=128` or `-DSIMD_WIDTH=64` to the `cmake` command.

Run tests with optimizations without sanitization:

```bash
cmake .
make stim_test_o3
./out/stim_test_o3
```

### Run C++ tests using Bazel

Run tests with whatever settings Bazel feels like using:

```bash
bazel :stim_test
```

### Run stim python package tests

In a clean virtual environment:

```bash
pip install pytest
pip install -e .
python -m pytest src
python -c "import stim; import doctest; assert doctest.testmod(stim).failed == 0"
```

### Run stimcirq python package tests

In a clean virtual environment:

```bash
pip install pytest
pip install -e glue/cirq
python -m pytest glue/cirq
python -c "import stimcirq; import doctest; assert doctest.testmod(stimcirq).failed == 0"
```


==> anc/stim_src_v1.3/glue/cirq/README.md <==
# stimcirq

Implements `stimcirq.StimSampler`, a `cirq.Sampler` that uses the stabilizer circuit simulator `stim` to generate samples.

# Example

```python
import cirq
a, b = cirq.LineQubit.range(2)
c = cirq.Circuit(
    cirq.H(a),
    cirq.CNOT(a, b),
    cirq.measure(a, key="a"),
    cirq.measure(b, key="b"),
)

import stimcirq
sampler = stimcirq.StimSampler()
result = sampler.run(c, repetitions=30)

print(result)
# prints something like:
# a=000010100101000011001100110011
# b=000010100101000011001100110011
```


==> anc/stim_src_v1.3/glue/cirq/setup.py <==
# Copyright 2021 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#      http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from setuptools import setup

with open('README.md') as f:
    long_description = f.read()

setup(
    name='stimcirq',
    version='1.3.0',
    author='Craig Gidney',
    author_email='craig.gidney@gmail.com',
    url='https://github.com/quantumlib/stim',
    license='Apache 2',
    packages=['stimcirq'],
    description='Implements a cirq.Sampler backed by stim.',
    long_description=long_description,
    long_description_content_type='text/markdown',
    python_requires='>=3.6.0',
    data_files=['README.md'],
    install_requires=['stim', 'cirq'],
    tests_require=['pytest', 'python3-distutils'],
)


==> anc/stim_src_v1.3/glue/cirq/stimcirq/__init__.py <==
from ._stim_sampler import StimSampler, cirq_circuit_to_stim_circuit
from ._stim_to_cirq_circuit_conversion import stim_circuit_to_cirq_circuit

# Workaround for doctest not searching imported objects.
__test__ = {
    "StimSampler": StimSampler,
    "cirq_circuit_to_stim_circuit": cirq_circuit_to_stim_circuit,
    "stim_circuit_to_cirq_circuit": stim_circuit_to_cirq_circuit,
}


==> anc/stim_src_v1.3/glue/cirq/stimcirq/_stim_sampler.py <==
from typing import Callable, cast, Dict, Iterable, List, Optional, Sequence, Tuple, Type

import functools
import itertools
import math

import cirq
import stim


class StimSampler(cirq.Sampler):
    """Samples stabilizer circuits using Stim.

    Supports circuits that contain Clifford operations, measurement operations, reset operations, and noise operations
    that can be decomposed into probabilistic Pauli operations. Unknown operations are supported as long as they provide
    a decomposition into supported operations via `cirq.decompose` (i.e. via a `_decompose_` method).

    Note that batch sampling is significantly faster (as in potentially thousands of times faster) than individual
    sampling, because it amortizes the cost of parsing and analyzing the circuit.
    """

    def run_sweep(
        self,
        program: cirq.Circuit,
        params: cirq.Sweepable,
        repetitions: int = 1,
    ) -> List[cirq.Result]:
        trial_results: List[cirq.Result] = []
        for param_resolver in cirq.to_resolvers(params):
            # Request samples from stim.
            instance = cirq.resolve_parameters(program, param_resolver)
            converted_circuit, key_ranges = cirq_circuit_to_stim_data(instance)
            samples = converted_circuit.compile_sampler().sample(repetitions)

            # Convert unlabelled samples into keyed results.
            k = 0
            measurements = {}
            for key, length in key_ranges:
                p = k
                k += length
                measurements[key] = samples[:, p:k]
            trial_results.append(cirq.Result(params=param_resolver, measurements=measurements))

        return trial_results


def cirq_circuit_to_stim_circuit(circuit: cirq.Circuit) -> stim.Circuit:
    """Converts a cirq circuit into an equivalent stim circuit.

    Qubits are indexed in sorted order.

    Not all circuits can be converted. In order for a circuit to be convertable,
    all of its operations must be convertable.

    An operation is convertable if:
        - It is a stabilizer gate or probabilistic Pauli gate from cirq
            - cirq.H
            - cirq.S
            - cirq.X
            - cirq.X**0.5
            - cirq.CNOT
            - cirq.ResetChannel()
            - cirq.X.with_probability(p)
            - cirq.DepolarizingChannel(p, n_qubits=1 or 2)
            - etc
        - Or it has a _decompose_ method that yields convertable operations.
        - Or it has a correctly implemented _stim_conversion_ method.

    Returns:
        The converted circuit.

    Examples:
        >>> import cirq, stimcirq
        >>> a = cirq.NamedQubit("one")
        >>> b = cirq.NamedQubit("two")
        >>> stimcirq.cirq_circuit_to_stim_circuit(cirq.Circuit(
        ...     cirq.Moment(cirq.H(a)),
        ...     cirq.Moment(cirq.CNOT(a, b)),
        ...     cirq.Moment(
        ...         cirq.X(a).with_probability(0.25),
        ...         cirq.Z(b).with_probability(0.25),
        ...     ),
        ...     cirq.Moment(),
        ...     cirq.Moment(),
        ...     cirq.Moment(cirq.DepolarizingChannel(0.125, n_qubits=2).on(b, a)),
        ...     cirq.Moment(cirq.measure(a, b)),
        ... ))
        stim.Circuit('''
        H 0
        TICK
        CX 0 1
        TICK
        X_ERROR(0.25) 0
        Z_ERROR(0.25) 1
        TICK
        TICK
        TICK
        DEPOLARIZE2(0.125) 1 0
        TICK
        M 0 1
        TICK
        ''')

    Here is an example of a _stim_conversion_ method:

        def _stim_conversion_(
                self,

                # The stim circuit being built. Add onto it.
                edit_circuit: stim.Circuit,

                # Metadata about measurement groupings needed by stimcirq.StimSampler.
                # If your gate contains a measurement, it has to append how many qubits
                # that measurement measures (and its key) into this list.
                edit_measurement_key_lengths: List[Tuple[str, int]],

                # The indices of qubits the gate should target.
                targets: List[int],

                # Forward compatibility with future arguments.
                **kwargs):

            edit_circuit.append_operation("H", targets)
    """
    return cirq_circuit_to_stim_data(circuit)[0]


def cirq_circuit_to_stim_data(
    circuit: cirq.Circuit, *, q2i: Optional[Dict[cirq.Qid, int]] = None
) -> Tuple[stim.Circuit, List[Tuple[str, int]]]:
    """Converts a Cirq circuit into a Stim circuit and also metadata about where measurements go."""
    if q2i is None:
        q2i = {q: i for i, q in enumerate(sorted(circuit.all_qubits()))}
    out = stim.Circuit()
    key_out: List[Tuple[str, int]] = []
    for moment in circuit:
        _c2s_helper(moment, q2i, out, key_out)
        out.append_operation("TICK", [])
    return out, key_out


StimTypeHandler = Callable[[stim.Circuit, cirq.Gate, List[int]], None]


@functools.lru_cache(maxsize=1)
def gate_to_stim_append_func() -> Dict[cirq.Gate, Callable[[stim.Circuit, List[int]], None]]:
    """A dictionary mapping specific gate instances to stim circuit appending functions."""
    x = (cirq.X, False)
    y = (cirq.Y, False)
    z = (cirq.Z, False)
    nx = (cirq.X, True)
    ny = (cirq.Y, True)
    nz = (cirq.Z, True)

    def do_nothing(c, t):
        pass

    def use(
        *gates: str, individuals: Sequence[Tuple[str, int]] = ()
    ) -> Callable[[stim.Circuit, List[int]], None]:
        if len(gates) == 1 and not individuals:
            (g,) = gates
            return lambda c, t: c.append_operation(g, t)

        if not individuals:

            def do(c, t):
                for g in gates:
                    c.append_operation(g, t)

        else:

            def do(c, t):
                for g in gates:
                    c.append_operation(g, t)
                for g, k in individuals:
                    c.append_operation(g, [t[k]])

        return do

    sqcg = cirq.SingleQubitCliffordGate.from_xz_map
    paulis = cast(List[cirq.Pauli], [cirq.X, cirq.Y, cirq.Z])

    return {
        cirq.ResetChannel(): use("R"),
        # Identities.
        cirq.I: use("I"),
        cirq.H ** 0: do_nothing,
        cirq.X ** 0: do_nothing,
        cirq.Y ** 0: do_nothing,
        cirq.Z ** 0: do_nothing,
        cirq.ISWAP ** 0: do_nothing,
        cirq.SWAP ** 0: do_nothing,
        # Common named gates.
        cirq.H: use("H"),
        cirq.X: use("X"),
        cirq.Y: use("Y"),
        cirq.Z: use("Z"),
        cirq.X ** 0.5: use("SQRT_X"),
        cirq.X ** -0.5: use("SQRT_X_DAG"),
        cirq.Y ** 0.5: use("SQRT_Y"),
        cirq.Y ** -0.5: use("SQRT_Y_DAG"),
        cirq.Z ** 0.5: use("SQRT_Z"),
        cirq.Z ** -0.5: use("SQRT_Z_DAG"),
        cirq.CNOT: use("CNOT"),
        cirq.CZ: use("CZ"),
        cirq.ISWAP: use("ISWAP"),
        cirq.ISWAP ** -1: use("ISWAP_DAG"),
        cirq.ISWAP ** 2: use("Z"),
        cirq.SWAP: use("SWAP"),
        cirq.X.controlled(1): use("CX"),
        cirq.Y.controlled(1): use("CY"),
        cirq.Z.controlled(1): use("CZ"),
        # All 24 cirq.SingleQubitCliffordGate instances.
        sqcg(x, y): use("SQRT_X_DAG"),
        sqcg(x, ny): use("SQRT_X"),
        sqcg(nx, y): use("H_YZ"),
        sqcg(nx, ny): use("H_YZ", "X"),
        sqcg(x, z): do_nothing,
        sqcg(x, nz): use("X"),
        sqcg(nx, z): use("Z"),
        sqcg(nx, nz): use("Y"),
        sqcg(y, x): use("S", "SQRT_Y"),
        sqcg(y, nx): use("S", "SQRT_Y_DAG"),
        sqcg(ny, x): use("S_DAG", "SQRT_Y"),
        sqcg(ny, nx): use("S_DAG", "SQRT_Y_DAG"),
        sqcg(y, z): use("S"),
        sqcg(y, nz): use("H_XY"),
        sqcg(ny, z): use("S_DAG"),
        sqcg(ny, nz): use("H_XY", "Z"),
        sqcg(z, x): use("H"),
        sqcg(z, nx): use("SQRT_Y_DAG"),
        sqcg(nz, x): use("SQRT_Y"),
        sqcg(nz, nx): use("H", "Y"),
        sqcg(z, y): use("SQRT_Y_DAG", "S_DAG"),
        sqcg(z, ny): use("SQRT_Y_DAG", "S"),
        sqcg(nz, y): use("SQRT_Y", "S"),
        sqcg(nz, ny): use("SQRT_Y", "S_DAG"),
        # All 36 cirq.PauliInteractionGate instances.
        **{
            cirq.PauliInteractionGate(p0, s0, p1, s1): use(
                f"{p0}C{p1}", individuals=[(str(p1), 1)] * s0 + [(str(p0), 0)] * s1
            )
            for p0, s0, p1, s1 in itertools.product(paulis, [False, True], repeat=2)
        },
    }


@functools.lru_cache()
def gate_type_to_stim_append_func() -> Dict[Type[cirq.Gate], StimTypeHandler]:
    """A dictionary mapping specific gate types to stim circuit appending functions."""
    return {
        cirq.ControlledGate: cast(StimTypeHandler, _stim_append_controlled_gate),
        cirq.DensePauliString: cast(StimTypeHandler, _stim_append_dense_pauli_string_gate),
        cirq.MutableDensePauliString: cast(StimTypeHandler, _stim_append_dense_pauli_string_gate),
        cirq.BitFlipChannel: lambda c, g, t: c.append_operation(
            "X_ERROR", t, cast(cirq.BitFlipChannel, g).p
        ),
        cirq.PhaseFlipChannel: lambda c, g, t: c.append_operation(
            "Z_ERROR", t, cast(cirq.PhaseFlipChannel, g).p
        ),
        cirq.PhaseDampingChannel: lambda c, g, t: c.append_operation(
            "Z_ERROR", t, 0.5 - math.sqrt(1 - cast(cirq.PhaseDampingChannel, g).gamma) / 2
        ),
        cirq.RandomGateChannel: cast(StimTypeHandler, _stim_append_random_gate_channel),
        cirq.DepolarizingChannel: cast(StimTypeHandler, _stim_append_depolarizing_channel),
    }


def _stim_append_measurement_gate(circuit: stim.Circuit, gate: cirq.MeasurementGate, targets: List[int]):
    for i, b in enumerate(gate.invert_mask):
        if b:
            targets[i] = stim.target_inv(targets[i])
    circuit.append_operation("M",  targets)


def _stim_append_dense_pauli_string_gate(c: stim.Circuit, g: cirq.BaseDensePauliString, t: List[int]):
    gates = [None, "X", "Y", "Z"]
    for p, k in zip(g.pauli_mask, t):
        if p:
            c.append_operation(gates[p], [k])


def _stim_append_depolarizing_channel(c: stim.Circuit, g: cirq.DepolarizingChannel, t: List[int]):
    if g.num_qubits() == 1:
        c.append_operation("DEPOLARIZE1", t, g.p)
    elif g.num_qubits() == 2:
        c.append_operation("DEPOLARIZE2", t, g.p)
    else:
        raise TypeError(f"Don't know how to turn {g!r} into Stim operations.")


def _stim_append_controlled_gate(c: stim.Circuit, g: cirq.ControlledGate, t: List[int]):
    if isinstance(g.sub_gate, cirq.BaseDensePauliString) and g.num_controls() == 1:
        gates = [None, "CX", "CY", "CZ"]
        for p, k in zip(g.sub_gate.pauli_mask, t[1:]):
            if p:
                c.append_operation(gates[p], [t[0], k])
        if g.sub_gate.coefficient == 1j:
            c.append_operation("S", t[:1])
        elif g.sub_gate.coefficient == -1:
            c.append_operation("Z", t[:1])
        elif g.sub_gate.coefficient == -1j:
            c.append_operation("S_DAG", t[:1])
        elif g.sub_gate.coefficient == 1:
            pass
        else:
            raise TypeError(f"Phase kickback from {g!r} isn't a stabilizer operation.")
        return

    raise TypeError(f"Don't know how to turn controlled gate {g!r} into Stim operations.")


def _stim_append_random_gate_channel(c: stim.Circuit, g: cirq.RandomGateChannel, t: List[int]):
    if g.sub_gate in [cirq.X, cirq.Y, cirq.Z]:
        c.append_operation(f"{g.sub_gate}_ERROR", t, g.probability)
    elif isinstance(g.sub_gate, cirq.DensePauliString):
        target_p = [None, stim.target_x, stim.target_y, stim.target_z]
        pauli_targets = [
            target_p[p](t)
            for t, p in zip(t, g.sub_gate.pauli_mask)
        ]
        c.append_operation(f"CORRELATED_ERROR", pauli_targets, g.probability)
    else:
        raise NotImplementedError(f"Don't know how to turn probabilistic {g!r} into Stim operations.")


def _c2s_helper(
    operations: Iterable[cirq.Operation], q2i: Dict[cirq.Qid, int], out: stim.Circuit,
    key_out: List[Tuple[str, int]]
):
    g2f = gate_to_stim_append_func()
    t2f = gate_type_to_stim_append_func()
    for op in operations:
        gate = op.gate
        targets = [q2i[q] for q in op.qubits]

        custom_method = getattr(op, '_stim_conversion_', getattr(gate, '_stim_conversion_', None))
        if custom_method is not None:
            custom_method(
                dont_forget_your_star_star_kwargs=True,
                edit_circuit=out,
                edit_measurement_key_lengths=key_out,
                targets=targets)
            continue

        # Special case measurement, because of its metadata.
        if isinstance(gate, cirq.MeasurementGate):
            key_out.append((gate.key, len(targets)))
            _stim_append_measurement_gate(out, gate, targets)
            continue

        # Look for recognized gate values like cirq.H.
        val_append_func = g2f.get(gate)
        if val_append_func is not None:
            val_append_func(out, targets)
            continue

        # Look for recognized gate types like cirq.DepolarizingChannel.
        type_append_func = t2f.get(type(gate))
        if type_append_func is not None:
            type_append_func(out, gate, targets)
            continue

        # Ask unrecognized operations to decompose themselves into simpler operations.
        try:
            _c2s_helper(cirq.decompose_once(op), q2i, out, key_out)
        except TypeError as ex:
            raise TypeError(f"Don't know how to translate {op!r} into stim gates.") from ex

    return out


==> anc/stim_src_v1.3/glue/cirq/stimcirq/_stim_sampler_test.py <==
from typing import Dict, Tuple, Sequence, List

import cirq
import numpy as np
import pytest
import stim

import stimcirq
from stimcirq._stim_sampler import (
    cirq_circuit_to_stim_data,
    gate_to_stim_append_func,
)


def solve_tableau(gate: cirq.Gate) -> Dict[cirq.PauliString, cirq.PauliString]:
    """Computes a stabilizer tableau for the given gate."""

    result = {}

    n = gate.num_qubits()
    qs = cirq.LineQubit.range(n)
    for inp in [g(q) for g in [cirq.X, cirq.Z] for q in qs]:
        # Use superdense coding to extract X and Z flips from the generator conjugated by the gate.
        c = cirq.Circuit(
            cirq.H.on_each(qs),
            [cirq.CNOT(q, q + n) for q in qs],
            gate(*qs) ** -1,
            inp,
            gate(*qs),
            [cirq.CNOT(q, q + n) for q in qs],
            cirq.H.on_each(qs),
            [cirq.measure(q, q + n, key=str(q)) for q in qs],
        )

        # Extract X/Y/Z data from sample result (which should be deterministic).
        s = cirq.Simulator().sample(c)
        out: cirq.PauliString = cirq.PauliString({q: "IXZY"[s[str(q)][0]] for q in qs})

        # Use phase kickback to determine the sign of the output stabilizer.
        sign = cirq.NamedQubit('a')
        c = cirq.Circuit(
            cirq.H(sign),
            inp.controlled_by(sign),
            gate(*qs),
            out.controlled_by(sign),
            cirq.H(sign),
            cirq.measure(sign, key='sign'),
        )
        if cirq.Simulator().sample(c)['sign'][0]:
            out *= -1

        result[inp] = out
    return result


def test_solve_tableau():
    a, b = cirq.LineQubit.range(2)
    assert solve_tableau(cirq.I) == {cirq.X(a): cirq.X(a), cirq.Z(a): cirq.Z(a)}
    assert solve_tableau(cirq.S) == {cirq.X(a): cirq.Y(a), cirq.Z(a): cirq.Z(a)}
    assert solve_tableau(cirq.S ** -1) == {cirq.X(a): -cirq.Y(a), cirq.Z(a): cirq.Z(a)}
    assert solve_tableau(cirq.H) == {cirq.X(a): cirq.Z(a), cirq.Z(a): cirq.X(a)}
    assert solve_tableau(
        cirq.SingleQubitCliffordGate.from_xz_map((cirq.Y, False), (cirq.X, False))
    ) == {cirq.X(a): cirq.Y(a), cirq.Z(a): cirq.X(a)}
    assert solve_tableau(cirq.CZ) == {
        cirq.X(a): cirq.X(a) * cirq.Z(b),
        cirq.Z(a): cirq.Z(a),
        cirq.X(b): cirq.Z(a) * cirq.X(b),
        cirq.Z(b): cirq.Z(b),
    }


def assert_unitary_gate_converts_correctly(gate: cirq.Gate):
    n = gate.num_qubits()
    for pre, post in solve_tableau(gate).items():
        # Create a circuit that measures pre before the gate times post after the gate.
        # If the gate is translated correctly, the measurement will always be zero.

        c = stim.Circuit()
        c.append_operation("H", range(n))
        for i in range(n):
            c.append_operation("CNOT", [i, i + n])
        c.append_operation("H", [2 * n])
        for q, p in pre.items():
            c.append_operation(f"C{p}", [2 * n, q.x])
        qs = cirq.LineQubit.range(n)
        conv_gate, _ = cirq_circuit_to_stim_data(cirq.Circuit(gate(*qs)), q2i={q: q.x for q in qs})
        c += conv_gate
        for q, p in post.items():
            c.append_operation(f"C{p}", [2 * n, q.x])
        if post.coefficient == -1:
            c.append_operation("Z", [2 * n])
        c.append_operation("H", [2 * n])
        c.append_operation("M", [2 * n])
        correct = not np.any(c.compile_sampler().sample_bit_packed(10))
        assert correct, f"{gate!r} failed to turn {pre} into {post}.\nConverted to:\n{conv_gate}\n"


@pytest.mark.parametrize("gate", gate_to_stim_append_func().keys())
def test_unitary_gate_conversions(gate: cirq.Gate):
    # Note: filtering in the parametrize annotation causes a false 'gate undefined' lint error.
    if cirq.has_unitary(gate):
        assert_unitary_gate_converts_correctly(gate)


def test_more_unitary_gate_conversions():
    for p in [1, 1j, -1, -1j]:
        assert_unitary_gate_converts_correctly(p * cirq.DensePauliString("IXYZ"))
        assert_unitary_gate_converts_correctly((p * cirq.DensePauliString("IXYZ")).controlled(1))

    a, b = cirq.LineQubit.range(2)
    c, _ = cirq_circuit_to_stim_data(cirq.Circuit(cirq.H(a), cirq.CNOT(a, b), cirq.measure(a, b), cirq.reset(a)))
    assert (
        str(c).strip()
        == """
H 0
TICK
CX 0 1
TICK
M 0 1
TICK
R 0
TICK
    """.strip()
    )


@pytest.mark.parametrize(
    "gate",
    [
        cirq.BitFlipChannel(0.1),
        cirq.BitFlipChannel(0.2),
        cirq.PhaseFlipChannel(0.1),
        cirq.PhaseFlipChannel(0.2),
        cirq.PhaseDampingChannel(0.1),
        cirq.PhaseDampingChannel(0.2),
        cirq.X.with_probability(0.1),
        cirq.X.with_probability(0.2),
        cirq.Y.with_probability(0.1),
        cirq.Y.with_probability(0.2),
        cirq.Z.with_probability(0.1),
        cirq.Z.with_probability(0.2),
        cirq.DepolarizingChannel(0.1),
        cirq.DepolarizingChannel(0.2),
        cirq.DepolarizingChannel(0.1, n_qubits=2),
        cirq.DepolarizingChannel(0.2, n_qubits=2),
    ],
)
def test_noisy_gate_conversions_compiled_sampler(gate: cirq.Gate):
    # Create test circuit that uses superdense coding to quantify arbitrary Pauli error mixtures.
    n = gate.num_qubits()
    qs = cirq.LineQubit.range(n)
    circuit = cirq.Circuit(
        cirq.H.on_each(qs),
        [cirq.CNOT(q, q + n) for q in qs],
        gate(*qs),
        [cirq.CNOT(q, q + n) for q in qs],
        cirq.H.on_each(qs),
    )
    expected_rates = cirq.final_density_matrix(circuit).diagonal().real

    # Convert test circuit to Stim and sample from it.
    stim_circuit, _ = cirq_circuit_to_stim_data(circuit + cirq.measure(*sorted(circuit.all_qubits())[::-1]))
    sample_count = 10000
    samples = stim_circuit.compile_sampler().sample_bit_packed(sample_count).flat
    unique, counts = np.unique(samples, return_counts=True)

    # Compare sample rates to expected rates.
    for value, count in zip(unique, counts):
        expected_rate = expected_rates[value]
        actual_rate = count / sample_count
        allowed_variation = 5 * (expected_rate * (1 - expected_rate) / sample_count) ** 0.5
        if not 0 <= expected_rate - allowed_variation <= 1:
            raise ValueError("Not enough samples to bound results away from extremes.")
        assert abs(expected_rate - actual_rate) < allowed_variation, (
            f"Sample rate {actual_rate} is over 5 standard deviations away from {expected_rate}.\n"
            f"Gate: {gate}\n"
            f"Test circuit:\n{circuit}\n"
            f"Converted circuit:\n{stim_circuit}\n"
        )


@pytest.mark.parametrize(
    "gate",
    [
        cirq.BitFlipChannel(0.1),
        cirq.BitFlipChannel(0.2),
        cirq.PhaseFlipChannel(0.1),
        cirq.PhaseFlipChannel(0.2),
        cirq.PhaseDampingChannel(0.1),
        cirq.PhaseDampingChannel(0.2),
        cirq.X.with_probability(0.1),
        cirq.X.with_probability(0.2),
        cirq.Y.with_probability(0.1),
        cirq.Y.with_probability(0.2),
        cirq.Z.with_probability(0.1),
        cirq.Z.with_probability(0.2),
        cirq.DepolarizingChannel(0.1),
        cirq.DepolarizingChannel(0.2),
        cirq.DepolarizingChannel(0.1, n_qubits=2),
        cirq.DepolarizingChannel(0.2, n_qubits=2),
    ],
)
def test_tableau_simulator_error_mechanisms(gate: cirq.Gate):
    # Technically this be a test of the `stim` package itself, but it's so convenient to compare to cirq.

    # Create test circuit that uses superdense coding to quantify arbitrary Pauli error mixtures.
    n = gate.num_qubits()
    qs = cirq.LineQubit.range(n)
    circuit = cirq.Circuit(
        cirq.H.on_each(qs),
        [cirq.CNOT(q, q + n) for q in qs],
        gate(*qs),
        [cirq.CNOT(q, q + n) for q in qs],
        cirq.H.on_each(qs),
    )
    expected_rates = cirq.final_density_matrix(circuit).diagonal().real

    # Convert test circuit to Stim and sample from it.
    stim_circuit, _ = cirq_circuit_to_stim_data(circuit + cirq.measure(*sorted(circuit.all_qubits())[::-1]))
    sample_count = 10000
    samples = []
    for _ in range(sample_count):
        sim = stim.TableauSimulator()
        sim.do(stim_circuit)
        s = 0
        for k, v in enumerate(sim.current_measurement_record()):
            s |= v << k
        samples.append(s)

    unique, counts = np.unique(samples, return_counts=True)

    # Compare sample rates to expected rates.
    for value, count in zip(unique, counts):
        expected_rate = expected_rates[value]
        actual_rate = count / sample_count
        allowed_variation = 5 * (expected_rate * (1 - expected_rate) / sample_count) ** 0.5
        if not 0 <= expected_rate - allowed_variation <= 1:
            raise ValueError("Not enough samples to bound results away from extremes.")
        assert abs(expected_rate - actual_rate) < allowed_variation, (
            f"Sample rate {actual_rate} is over 5 standard deviations away from {expected_rate}.\n"
            f"Gate: {gate}\n"
            f"Test circuit:\n{circuit}\n"
            f"Converted circuit:\n{stim_circuit}\n"
        )


def test_end_to_end():
    sampler = stimcirq.StimSampler()
    a, b = cirq.LineQubit.range(2)
    result = sampler.run(
        cirq.Circuit(
            cirq.H(a),
            cirq.CNOT(a, b),
            cirq.X(a) ** 0.5,
            cirq.X(b) ** 0.5,
            cirq.measure(a, key='a'),
            cirq.measure(b, key='b'),
        ),
        repetitions=1000,
    )
    np.testing.assert_array_equal(result.measurements['a'], result.measurements['b'] ^ 1)


def test_endian():
    a, b = cirq.LineQubit.range(2)
    circuit = cirq.Circuit(cirq.X(a), cirq.measure(a, b, key='out'))
    s1 = cirq.Simulator().sample(circuit)
    s2 = stimcirq.StimSampler().sample(circuit)
    assert s1['out'][0] == s2['out'][0]


def test_custom_gates():
    s = stimcirq.StimSampler()
    a, b, c, d = cirq.LineQubit.range(4)

    class GoodGate(cirq.SingleQubitGate):
        def _num_qubits_(self) -> int:
            return 1

        def _decompose_(self, qubits):
            return [cirq.X.on_each(*qubits)]

    class IndirectlyGoodGate(cirq.SingleQubitGate):
        def _decompose_(self, qubits):
            return [GoodGate().on_each(*qubits)]

    class BadGate(cirq.SingleQubitGate):
        pass

    class IndirectlyBadGate(cirq.SingleQubitGate):
        def _decompose_(self):
            return [BadGate()]

    np.testing.assert_array_equal(
        s.sample(cirq.Circuit(GoodGate().on(a), cirq.measure(a, key='out')))['out'], [True]
    )

    np.testing.assert_array_equal(
        s.sample(cirq.Circuit(IndirectlyGoodGate().on(a), cirq.measure(a, key='out')))['out'],
        [True],
    )

    with pytest.raises(TypeError, match="BadGate.+into stim"):
        s.sample(cirq.Circuit(BadGate().on(a)))

    with pytest.raises(TypeError, match="IndirectlyBadGate.+into stim"):
        s.sample(cirq.Circuit(IndirectlyBadGate().on(a)))

    with pytest.raises(TypeError, match="into stim"):
        s.sample(cirq.Circuit(cirq.TOFFOLI(a, b, c)))


def test_custom_measurement():
    class XBasisMeasurement(cirq.Gate):
        def __init__(self, key: str):
            self.key = key

        def _num_qubits_(self) -> int:
            return 1

        def _decompose_(self, qubits):
            q, = qubits
            return [cirq.H(q), cirq.measure(q, key=self.key), cirq.H(q)]

    s = stimcirq.StimSampler()
    a, b = cirq.LineQubit.range(2)
    out = s.sample(cirq.Circuit(
        cirq.H(a),
        cirq.X(b),
        cirq.H(b),
        XBasisMeasurement("a").on(a),
        XBasisMeasurement("b").on(b),
    ))
    np.testing.assert_array_equal(out["a"], [0])
    np.testing.assert_array_equal(out["b"], [1])


def test_correlated_error():
    s = stimcirq.StimSampler()
    a, b = cirq.LineQubit.range(2)
    s.run(cirq.Circuit((cirq.X(a) * cirq.Y(b)).with_probability(0.1)))


def test_cirq_circuit_to_stim_circuit_custom_stim_method():
    class DetectorGate(cirq.Gate):
        def _num_qubits_(self):
            return 1

        def _measure_keys_(self):
            return "custom",

        def _stim_conversion_(self,
                              edit_circuit: stim.Circuit,
                              edit_measurement_key_lengths: List[Tuple[str, int]],
                              targets: Sequence[int],
                              **kwargs):
            edit_measurement_key_lengths.append(("custom", 2))
            edit_circuit.append_operation("M", [stim.target_inv(targets[0])])
            edit_circuit.append_operation("M", [targets[0]])
            edit_circuit.append_operation("DETECTOR", [stim.target_rec(-1)])

    class SecondLastMeasurementWasDeterministicOperation(cirq.Operation):
        def _stim_conversion_(self, edit_circuit: stim.Circuit, **kwargs):
            edit_circuit.append_operation("DETECTOR", [stim.target_rec(-2)])

        def with_qubits(self, *new_qubits):
            raise NotImplementedError()

        @property
        def qubits(self) -> Tuple['cirq.Qid', ...]:
            return ()

    a, b, c = cirq.LineQubit.range(3)
    cirq_circuit = cirq.Circuit(
        cirq.measure(a, key="a"),
        cirq.measure(b, key="b"),
        cirq.measure(c, key="c"),
        cirq.Moment(SecondLastMeasurementWasDeterministicOperation()),
        cirq.Moment(DetectorGate().on(b)),
    )

    stim_circuit = stimcirq.cirq_circuit_to_stim_circuit(cirq_circuit)
    assert str(stim_circuit).strip() == """
M 0 1 2
TICK
DETECTOR rec[-2]
TICK
M !1 1
DETECTOR rec[-1]
TICK
    """.strip()

    class BadGate(cirq.Gate):
        def num_qubits(self) -> int:
            return 1

        def _stim_conversion_(self):
            pass

    with pytest.raises(TypeError, match="dont_forget_your_star_star_kwargs"):
        stimcirq.cirq_circuit_to_stim_circuit(cirq.Circuit(BadGate().on(a)))

    sample = stimcirq.StimSampler().sample(cirq_circuit)
    assert len(sample.columns) == 4
    np.testing.assert_array_equal(sample["a"], [0])
    np.testing.assert_array_equal(sample["b"], [0])
    np.testing.assert_array_equal(sample["c"], [0])
    np.testing.assert_array_equal(sample["custom"], [2])


==> anc/stim_src_v1.3/glue/cirq/stimcirq/_stim_to_cirq_circuit_conversion.py <==
import functools
from typing import Callable, Dict, List, Tuple, Union, Iterator

import cirq
import stim


@functools.lru_cache(maxsize=1)
def stim_to_cirq_gate_table() -> Dict[str, Union[Tuple, cirq.Gate, Callable[[float], cirq.Gate]]]:
    return {
        "R": cirq.ResetChannel(),
        "I": cirq.I,
        "X": cirq.X,
        "Y": cirq.Y,
        "Z": cirq.Z,
        "H_XY": cirq.SingleQubitCliffordGate.from_xz_map(x_to=(cirq.Y, False), z_to=(cirq.Z, True)),
        "H": cirq.H,
        "H_YZ": cirq.SingleQubitCliffordGate.from_xz_map(x_to=(cirq.X, True), z_to=(cirq.Y, False)),
        "SQRT_X": cirq.X**0.5,
        "SQRT_X_DAG": cirq.X**-0.5,
        "SQRT_Y": cirq.Y**0.5,
        "SQRT_Y_DAG": cirq.Y**-0.5,
        "S": cirq.S,
        "S_DAG": cirq.S**-1,
        "SWAP": cirq.SWAP,
        "ISWAP": cirq.ISWAP,
        "ISWAP_DAG": cirq.ISWAP**-1,
        "XCX": cirq.PauliInteractionGate(cirq.X, False, cirq.X, False),
        "XCY": cirq.PauliInteractionGate(cirq.X, False, cirq.Y, False),
        "XCZ": cirq.PauliInteractionGate(cirq.X, False, cirq.Z, False),
        "YCX": cirq.PauliInteractionGate(cirq.Y, False, cirq.X, False),
        "YCY": cirq.PauliInteractionGate(cirq.Y, False, cirq.Y, False),
        "YCZ": cirq.PauliInteractionGate(cirq.Y, False, cirq.Z, False),
        "CX": cirq.CNOT,
        "CY": cirq.Y.controlled(1),
        "CZ": cirq.CZ,
        "DEPOLARIZE1": lambda arg: cirq.DepolarizingChannel(arg, 1),
        "DEPOLARIZE2": lambda arg: cirq.DepolarizingChannel(arg, 2),
        "X_ERROR": lambda arg: cirq.X.with_probability(arg),
        "Y_ERROR": lambda arg: cirq.Y.with_probability(arg),
        "Z_ERROR": lambda arg: cirq.Z.with_probability(arg),
        "DETECTOR": (),
        "OBSERVABLE_INCLUDE": (),
        "TICK": (),
    }


def _translate_flattened_operation(
        op: Tuple[str, List, float],
        get_next_measure_id: Callable[[], int]) -> Iterator[cirq.Operation]:
    name, targets, arg = op

    handler = stim_to_cirq_gate_table().get(name)
    if handler is not None:
        if isinstance(handler, cirq.Gate):
            gate = handler
        elif handler == ():
            return
        else:
            gate = handler(arg)
        for q in targets:
            if isinstance(q, tuple) and q[0] == "rec":
                raise NotImplementedError("Measurement record.")
        m = gate.num_qubits()
        for k in range(0, len(targets), m):
            yield gate(*[cirq.LineQubit(q) for q in targets[k:k+m]])
        return

    if name == "M" or name == "MR":
        for t in targets:
            if isinstance(t, int):
                q = t
                inv = False
            elif t[0] == "inv":
                q = t[1]
                inv = True
            else:
                raise NotImplementedError("Unrecognized measurement target.")
            q = cirq.LineQubit(q)
            yield cirq.measure(q, key=str(get_next_measure_id()), invert_mask=(True,) if inv else ())
            if name == "MR":
                yield cirq.ResetChannel().on(q)
        return

    if name == "E":
        yield cirq.PauliString({cirq.LineQubit(q): k for k, q in targets}).with_probability(arg)
        return

    raise NotImplementedError(f"Unsupported gate: {name}")


def stim_circuit_to_cirq_circuit(circuit: stim.Circuit) -> cirq.Circuit:
    """Converts a stim circuit into an equivalent cirq circuit.

    Qubit indices are turned into cirq.LineQubit instances. Measurements are
    keyed by their ordering (e.g. the first measurement is keyed "0", the second
    is keyed "1", etc).

    Not all circuits can be converted:
        - ELSE_CORRELATED_ERROR instructions are not supported.

    Not all circuits can be converted with perfect 1:1 fidelity:
        - DETECTOR annotations are discarded.
        - OBSERVABLE_INCLUDE annotations are discarded.
        - MR ops decompose into separate measurement and reset ops.

    Args:
        circuit: The stim circuit to convert into a cirq circuit.

    Returns:
        The converted circuit.

    Examples:

        >>> import stimcirq
        >>> import stim
        >>> print(stimcirq.stim_circuit_to_cirq_circuit(stim.Circuit('''
        ...     H 0
        ...     CNOT 0 1
        ...     X_ERROR(0.25) 0
        ...     M !1 0
        ... ''')))
        0: ───H───@───X[prob=0.25]───M('1')───
                  │
        1: ───────X───!M('0')─────────────────
    """
    _next_measure_id = 0

    def get_next_measure_id() -> int:
        nonlocal _next_measure_id
        _next_measure_id += 1
        return _next_measure_id - 1

    full_circuit = cirq.Circuit()
    current_tick = cirq.Circuit()
    for op in circuit.flattened_operations():
        if op[0] == 'TICK':
            if len(current_tick):
                full_circuit += current_tick
                current_tick = cirq.Circuit()
            else:
                full_circuit += cirq.Moment()
        else:
            current_tick += _translate_flattened_operation(op, get_next_measure_id)
    full_circuit += current_tick
    return full_circuit


==> anc/stim_src_v1.3/glue/cirq/stimcirq/_stim_to_cirq_circuit_conversion_test.py <==
from typing import Tuple, Union, Callable

import cirq
import pytest
import stim

import stimcirq
from ._stim_to_cirq_circuit_conversion import stim_to_cirq_gate_table


def test_stim_circuit_to_cirq_circuit():
    circuit = stimcirq.stim_circuit_to_cirq_circuit(stim.Circuit("""
        X 0
        CNOT 0 1
        X_ERROR(0.125) 0 1
        CORRELATED_ERROR(0.25) X0 Y1 Z2
        M 1
        M !1
        MR 0 !1
    """))
    a, b, c = cirq.LineQubit.range(3)
    assert circuit == cirq.Circuit(
        cirq.X(a),
        cirq.CNOT(a, b),
        cirq.X.with_probability(0.125).on(a),
        cirq.X.with_probability(0.125).on(b),
        cirq.PauliString({a: cirq.X, b: cirq.Y, c: cirq.Z}).with_probability(0.25),
        cirq.measure(b, key="0"),
        cirq.measure(b, key="1", invert_mask=(True,)),
        cirq.measure(a, key="2"),
        cirq.ResetChannel().on(a),
        cirq.measure(b, key="3", invert_mask=(True,)),
        cirq.ResetChannel().on(b),
    )


@pytest.mark.parametrize("handler", stim_to_cirq_gate_table().values())
def test_exact_gate_round_trips(handler: Union[cirq.Gate, Callable[[float], cirq.Gate], Tuple]):
    if handler == ():
        return
    if isinstance(handler, cirq.Gate):
        gate = handler
    else:
        gate = handler(0.125)

    n = gate.num_qubits()
    qs = cirq.LineQubit.range(n)
    original = cirq.Circuit(gate.on(*qs))
    converted = stimcirq.cirq_circuit_to_stim_circuit(original)
    restored = stimcirq.stim_circuit_to_cirq_circuit(converted)
    assert original == restored


def test_round_trip_preserves_moment_structure():
    a, b = cirq.LineQubit.range(2)
    circuit = cirq.Circuit(
        cirq.Moment(),
        cirq.Moment(cirq.H(a)),
        cirq.Moment(cirq.H(b)),
        cirq.Moment(),
        cirq.Moment(),
        cirq.Moment(cirq.CNOT(a, b)),
        cirq.Moment(),
    )
    converted = stimcirq.cirq_circuit_to_stim_circuit(circuit)
    restored = stimcirq.stim_circuit_to_cirq_circuit(converted)
    assert restored == circuit


==> anc/stim_src_v1.3/glue/python/README.md <==
# Stim

Stim is a fast simulator for quantum stabilizer circuits.

API references are available on the stim github wiki: https://github.com/quantumlib/stim/wiki

Stim can be installed into a python 3 environment using pip:

```bash
pip install stim
```

Once stim is installed, you can `import stim` and use it.
There are three supported use cases:

1. Interactive simulation with `stim.TableauSimulator`.
2. High speed sampling with samplers compiled from `stim.Circuit`.
3. Independent exploration using `stim.Tableau` and `stim.PauliString`.

## Interactive Simulation

Use `stim.TableauSimulator` to simulate operations one by one while inspecting the results:

```python
import stim

s = stim.TableauSimulator()

# Create a GHZ state.
s.h(0)
s.cnot(0, 1)
s.cnot(0, 2)

# Look at the simulator state re-inverted to be forwards:
t = s.current_inverse_tableau()
print(t**-1)
# prints:
# +-xz-xz-xz-
# | ++ ++ ++
# | ZX _Z _Z
# | _X XZ __
# | _X __ XZ

# Measure the GHZ state.
print(s.measure_many(0, 1, 2))
# prints one of:
# [True, True, True]
# or:
# [False, False, False]
```

## High Speed Sampling

By creating a `stim.Circuit` and compiling it into a sampler, samples can be generated very quickly:

```python
import stim

# Create a circuit that measures a large GHZ state.
c = stim.Circuit()
c.append_operation("H", [0])
for k in range(1, 30):
    c.append_operation("CNOT", [0, k])
c.append_operation("M", range(30))

# Compile the circuit into a high performance sampler.
sampler = c.compile_sampler()

# Collect a batch of samples.
# Note: the ideal batch size, in terms of speed per sample, is roughly 1024.
# Smaller batches are slower because they are not sufficiently vectorized.
# Bigger batches are slower because they use more memory.
batch = sampler.sample(1024)
print(type(batch))  # numpy.ndarray
print(batch.dtype)  # numpy.uint8
print(batch.shape)  # (1024, 30)
print(batch)
# Prints something like:
# [[1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1]
#  [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
#  [1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1]
#  ...
#  [1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1]
#  [1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1]
#  [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
#  [1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1]]
```

This also works on circuits that include noise:

```python
import stim
import numpy as np

c = stim.Circuit("""
    X_ERROR(0.1) 0
    Y_ERROR(0.2) 1
    Z_ERROR(0.3) 2
    DEPOLARIZE1(0.4) 3
    DEPOLARIZE2(0.5) 4 5
    M 0 1 2 3 4 5
""")
batch = c.compile_sampler().sample(2**20)
print(np.mean(batch, axis=0).round(3))
# Prints something like:
# [0.1   0.2   0.    0.267 0.267 0.266]
```

You can also sample annotated detection events using `stim.Circuit.compile_detector_sampler`.

## Independent Exploration

Stim provides data types `stim.PauliString` and `stim.Tableau`, which support a variety of fast operations.

```python
import stim

xx = stim.PauliString("XX")
yy = stim.PauliString("YY")
assert xx * yy == -stim.PauliString("ZZ")

s = stim.Tableau.from_named_gate("S")
print(repr(s))
# prints:
# stim.Tableau.from_conjugated_generators(
#     xs=[
#         stim.PauliString("+Y"),
#     ],
#     zs=[
#         stim.PauliString("+Z"),
#     ],
# )

s_dag = stim.Tableau.from_named_gate("S_DAG")
assert s**-1 == s_dag
assert s**1000000003 == s_dag

cnot = stim.Tableau.from_named_gate("CNOT")
cz = stim.Tableau.from_named_gate("CZ")
h = stim.Tableau.from_named_gate("H")
t = stim.Tableau(5)
t.append(cnot, [1, 4])
t.append(h, [4])
t.append(cz, [1, 4])
t.prepend(h, [4])
assert t == stim.Tableau(5)
```

## Supported Gates

### General facts about all gates.

- **Qubit Targets**:
    Qubits are referred to by non-negative integers.
    There is a qubit `0`, a qubit `1`, and so forth (up to an implemented-defined maximum of `16777215`).
    For example, the line `X 2` says to apply an `X` gate to qubit `2`.
    Beware that touching qubit `999999` implicitly tells simulators to resize their internal state to accommodate a million qubits.

- **Measurement Record Targets**:
    Measurement results are referred to by `rec[-#]` arguments, where the index within
    the square brackets uses python-style negative indices to refer to the end of the
    growing measurement record.
    For example, `CNOT rec[-1] 3` says "toggle qubit `3` if the most recent measurement returned `True`
    and `CZ 1 rec[-2]` means "phase flip qubit `1` if the second most recent measurement returned `True`.
    There is implementation-defined maximum lookback of `-16777215` when accessing the measurement record.
    Non-negative indices are not permitted.

- **Broadcasting**:
    Most gates support broadcasting over multiple targets.
    For example, `H 0 1 2` will broadcast a Hadamard gate over qubits `0`, `1`, and `2`.
    Two qubit gates can also broadcast, and do so over aligned pair of targets.
    For example, `CNOT 0 1 2 3` will apply `CNOT 0 1` and then `CNOT 2 3`.
    Broadcasting is always evaluated in left-to-right order.

### Single qubit gates

- `Z`: Pauli Z gate. Phase flip.
- `Y`: Pauli Y gate.
- `X`: Pauli X gate. Bit flip.
- `H` (alternate name `H_XZ`): Hadamard gate. Swaps the X and Z axes. Unitary equals (X + Z) / sqrt(2).
- `H_XY`: Variant of the Hadamard gate that swaps the X and Y axes (instead of X and Z). Unitary equals (X + Y) / sqrt(2).
- `H_YZ`: Variant of the Hadamard gate that swaps the Y and Z axes (instead of X and Z). Unitary equals (Y + Z) / sqrt(2).
- `S` (alternate name `SQRT_Z`): Principle square root of Z gate. Equal to `diag(1, i)`.
- `S_DAG` (alternate name `SQRT_Z_DAG`): Adjoint square root of Z gate. Equal to `diag(1, -i)`.
- `SQRT_Y`: Principle square root of Y gate. Equal to `H_YZ*S*H_YZ`.
- `SQRT_Y_DAG`: Adjoint square root of Y gate. Equal to `H_YZ*S_DAG*H_YZ`.
- `SQRT_X`: Principle square root of X gate. Equal to `H*S*H`.
- `SQRT_X_DAG`: Adjoint square root of X gate. Equal to `H*S_DAG*H`.
- `I`: Identity gate. Does nothing. Why is this even here? Probably out of a misguided desire for closure.

### Two qubit gates

- `SWAP`: Swaps two qubits.
- `ISWAP`: Swaps two qubits while phasing the ZZ observable by i. Equal to `SWAP * CZ * (S tensor S)`.
- `ISWAP_DAG`: Swaps two qubits while phasing the ZZ observable by -i. Equal to `SWAP * CZ * (S_DAG tensor S_DAG)`.
- `CNOT` (alternate names `CX`, `ZCX`):
    Controlled NOT operation.
    Qubit pairs are in name order (first qubit is the control, second is the target).
    This gate can be controlled by on the measurement record.
    Examples: unitary `CNOT 1 2`, feedback `CNOT rec[-1] 4`.
- `CY` (alternate name `ZCY`):
    Controlled Y operation.
    Qubit pairs are in name order (first qubit is the control, second is the target).
    This gate can be controlled by on the measurement record.
    Examples: unitary `CY 1 2`, feedback `CY rec[-1] 4`.
- `CZ` (alternate name `ZCZ`):
    Controlled Z operation.
    This gate can be controlled by on the measurement record.
    Examples: unitary `CZ 1 2`, feedback `CZ rec[-1] 4` or `CZ 4 rec[-1]`.
- `YCZ`:
    Y-basis-controlled Z operation (i.e. the reversed-argument-order controlled-Y).
    Qubit pairs are in name order.
    This gate can be controlled by on the measurement record.
    Examples: unitary `YCZ 1 2`, feedback `YCZ 4 rec[-1]`.
- `YCY`: Y-basis-controlled Y operation.
- `YCX`: Y-basis-controlled X operation. Qubit pairs are in name order.
- `XCZ`:
    X-basis-controlled Z operation (i.e. the reversed-argument-order controlled-not).
    Qubit pairs are in name order.
    This gate can be controlled by on the measurement record.
    Examples: unitary `XCZ 1 2`, feedback `XCZ 4 rec[-1]`.
- `XCY`: X-basis-controlled Y operation. Qubit pairs are in name order.
- `XCX`: X-basis-controlled X operation.

### Collapsing gates

- `M`:
    Z-basis measurement.
    Examples: `M 0`, `M 2 1`, `M 0 !3 1 2`.
    Collapses the target qubits and reports their values (optionally flipped).
    Prefixing a target with a `!` indicates that the measurement result should be inverted when reported.
    In the tableau simulator, this operation may require a transpose and so is more efficient when grouped
    (e.g. prefer `M 0 1 \n H 0` over `M 0 \n H 0 \n M 1`).
- `R`:
    Reset to |0>.
    Examples: `R 0`, `R 2 1`, `R 0 3 1 2`.
    Silently measures the target qubits and bit flips them if they're in the |1> state.
    Equivalently, discards the target qubits for zero'd qubits.
    In the tableau simulator, this operation may require a transpose and so is more efficient when grouped
    (e.g. prefer `R 0 1 \n X 0` over `R 0 \n X 0 \ nR 1`).
- `MR`:
    Z-basis measurement and reset.
    Examples: `MR 0`, `MR 2 1`, `MR 0 !3 1 2`.
    Collapses the target qubits, reports their values (optionally flipped), then resets them to the |0> state.
    Prefixing a target with a `!` indicates that the measurement result should be inverted when reported.
    (The ! does not change that the qubit is reset to |0>.)
    In the tableau simulator, this operation may require a transpose and so is more efficient when grouped
    (e.g. prefer `MR 0 1 \n H 0` over `MR 0 \n H 0 \n MR 1`).

### Noise Gates

- `DEPOLARIZE1(p)`:
    Single qubit depolarizing error.
    Examples: `DEPOLARIZE1(0.001) 1`, `DEPOLARIZE1(0.0003) 0 2 4 6`.
    With probability `p`, applies independent single-qubit depolarizing kicks to the given qubits.
    A single-qubit depolarizing kick is `X`, `Y`, or `Z` chosen uniformly at random.
- `DEPOLARIZE2(p)`:
    Two qubit depolarizing error.
    Examples: `DEPOLARIZE2(0.001) 0 1`, `DEPOLARIZE2(0.0003) 0 2 4 6`.
    With probability `p`, applies independent two-qubit depolarizing kicks to the given qubit pairs.
    A two-qubit depolarizing kick is
    `IX`, `IY`, `IZ`, `XI`, `XX`, `XY`, `XZ`, `YI`, `YX`, `YY`, `YZ`, `ZI`, `ZX`, `ZY`, `ZZ`
    chosen uniformly at random.
- `X_ERROR(p)`:
    Single-qubit probabilistic X error.
    Examples: `X_ERROR(0.001) 0 1`.
    For each target qubit, independently applies an X gate With probability `p`.
- `Y_ERROR(p)`:
    Single-qubit probabilistic Y error.
    Examples: `Y_ERROR(0.001) 0 1`.
    For each target qubit, independently applies a Y gate With probability `p`.
- `Z_ERROR(p)`:
    Single-qubit probabilistic Z error.
    Examples: `Z_ERROR(0.001) 0 1`.
    For each target qubit, independently applies a Z gate With probability `p`.
- `CORRELATED_ERROR(p)` (alternate name `E`) and `ELSE_CORRELATED_ERROR(p)`:
    Pauli product error cases.
    Probabilistically applies a Pauli product error with probability `p`,
    unless the "correlated error occurred" flag is already set.
    `CORRELATED_ERROR` is equivalent to `ELSE_CORRELATED_ERROR` except that
    `CORRELATED_ERROR` starts by clearing the "correlated error occurred" flag.
    Both operations set the "correlated error occurred" flag if they apply their error.
    Example:

        # With 40% probability, uniformly pick X1*Y2 or Z2*Z3 or X1*Y2*Z3.
        CORRELATED_ERROR(0.2) X1 Y2
        ELSE_CORRELATED_ERROR(0.25) Z2 Z3
        ELSE_CORRELATED_ERROR(0.33333333333) X1 Y2 Z3

### Annotations

- `DETECTOR`:
    Asserts that a set of measurements have a deterministic result,
    and that this result changing can be used to detect errors.
    Ignored in measurement sampling mode.
    In detection sampling mode, a detector produces a sample indicating if it was inverted by  noise or not.
    Example: `DETECTOR rec[-1] rec[-2]`.
- `OBSERVABLE_INCLUDE(k)`:
    Adds physical measurement locations to a specified logical observable.
    The logical measurement result is the parity of all physical measurements added to it.
    Behaves similarly to a Detector, except observables can be built up globally over the entire circuit instead of being defined locally.
    Ignored in measurement sampling mode.
    In detection sampling mode, a logical observable can produce a sample indicating if it was inverted by  noise or not.
    These samples are dropped or put before or after detector samples, depending on command line flags.
    Examples: `OBSERVABLE_INCLUDE(0) rec[-1] rec[-2]`, `OBSERVABLE_INCLUDE(3) rec[-7]`.


==> anc/stim_src_v1.3/glue/python/generate_api_reference.py <==
"""
Iterates over modules and classes, listing their attributes and methods in markdown.
"""

import stim

import collections
import inspect
from typing import DefaultDict, List

keep = {
    "__add__",
    "__eq__",
    "__call__",
    "__ge__",
    "__getitem__",
    "__gt__",
    "__iadd__",
    "__imul__",
    "__init__",
    "__ne__",
    "__neg__",
    "__le__",
    "__len__",
    "__lt__",
    "__mul__",
    "__str__",
    "__pos__",
    "__pow__",
    "__repr__",
    "__rmul__",
    "__hash__",
}
skip = {
    "__class__",
    "__delattr__",
    "__dir__",
    "__doc__",
    "__file__",
    "__format__",
    "__getattribute__",
    "__init_subclass__",
    "__loader__",
    "__module__",
    "__name__",
    "__new__",
    "__package__",
    "__reduce__",
    "__reduce_ex__",
    "__setattr__",
    "__setitem__",
    "__sizeof__",
    "__spec__",
    "__subclasshook__",
    "__version__",
}
def normalize_doc_string(d: str) -> str:
    lines = d.splitlines()
    indented_lines = [e for e in lines[1:] if e.strip()]
    indentation = min([len(line) - len(line.lstrip()) for line in indented_lines], default=0)
    return "\n".join(lines[:1] + [e[indentation:] for e in lines[1:]])


def indented(*, paragraph: str, indentation: str) -> str:
    return "".join(indentation + line for line in paragraph.splitlines(keepends=True))


def print_doc(*, full_name: str, obj: object, level: int, outs: DefaultDict[int, List[str]]):
    doc = getattr(obj, "__doc__", None) or ""
    doc = normalize_doc_string(doc)
    if not full_name.endswith("__") or len(doc.splitlines()) > 2:
        term_name = full_name.split(".")[-1]
        if doc.startswith(term_name):
            doc_lines = doc.splitlines()
            full_name = full_name + doc_lines[0][len(term_name):]
            doc = "\n".join(doc_lines[1:]).lstrip()
            if "(self: " in full_name:
                k1 = full_name.index("(self: ") + 5
                k2 = full_name.index(", " if ", " in full_name[k1:] else ")", k1)
                full_name = full_name[:k1] + full_name[k2:]
        text = f"{level * '#'} `{full_name}`"
        if doc:
            text += "\n" + indented(paragraph=f"""```
{doc}
```""", indentation="> ")
        outs[level].append(text)


def generate_documentation(*, obj: object, level: int, full_name: str, outs: DefaultDict[int, List[str]]):
    if full_name.endswith("__"):
        return
    if not inspect.ismodule(obj) and not inspect.isclass(obj):
        return

    for sub_name in dir(obj):
        if sub_name in skip:
            continue
        if sub_name.endswith("__") and sub_name not in keep:
            raise ValueError("Need to classify " + sub_name + " as keep or skip.")
        sub_full_name = full_name + "." + sub_name
        sub_obj = getattr(obj, sub_name)
        print_doc(full_name=sub_full_name, obj=sub_obj, level=level, outs=outs)
        generate_documentation(obj=sub_obj,
                               level=level + 1,
                               full_name=sub_full_name,
                               outs=outs)


def main():
    level_entries = collections.defaultdict(list)
    generate_documentation(obj=stim, full_name="stim", outs=level_entries, level=2)
    print(f"# Stim v{stim.__version__} API Reference")
    for k in sorted(level_entries.keys()):
        for entry in level_entries[k]:
            print()
            print(entry)


if __name__ == '__main__':
    main()


==> anc/stim_src_v1.3/pyproject.toml <==
[build-system]
requires = ["setuptools", "wheel", "pybind11"]
build-backend = "setuptools.build_meta"


==> anc/stim_src_v1.3/setup.py <==
# Copyright 2021 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#      http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from setuptools import setup, Extension
import pybind11
import glob

ALL_SOURCE_FILES = glob.glob("src/**/*.cc", recursive=True)
TEST_FILES = glob.glob("src/**/*.test.cc", recursive=True)
PERF_FILES = glob.glob("src/**/*.perf.cc", recursive=True)
MAIN_FILES = glob.glob("src/**/main.cc", recursive=True)
RELEVANT_SOURCE_FILES = sorted(set(ALL_SOURCE_FILES) - set(TEST_FILES + PERF_FILES + MAIN_FILES))

ALL_HEADERS = glob.glob("src/**/*.h", recursive=True)
TEST_HEADERS = glob.glob("src/**/*.test.h", recursive=True)
PERF_HEADERS = glob.glob("src/**/*.perf.h", recursive=True)
RELEVANT_HEADERS = sorted(set(ALL_HEADERS) - set(TEST_HEADERS + PERF_HEADERS))

version = '1.3.0'

extension_module = Extension(
    'stim',
    sources=RELEVANT_SOURCE_FILES,
    include_dirs=[pybind11.get_include()],
    language='c++',
    extra_compile_args=['-std=c++11', '-march=native', '-O3', f'-DVERSION_INFO={version}']
)

with open('glue/python/README.md') as f:
    long_description = f.read()

setup(
    name='stim',
    version=version,
    author='Craig Gidney',
    author_email='craig.gidney@gmail.com',
    url='https://github.com/quantumlib/stim',
    license='Apache 2',
    description='A fast quantum stabilizer circuit simulator.',
    long_description=long_description,
    long_description_content_type='text/markdown',
    ext_modules=[extension_module],
    python_requires='>=3.6.0',
    data_files=['pyproject.toml', 'glue/python/README.md'] + RELEVANT_HEADERS,
    install_requires=['numpy'],
    # Needed on Windows to avoid the default `build` colliding with Bazel's `BUILD`.
    options={'build': {'build_base': 'python_build_stim'}},
)


==> anc/stim_src_v1.3/src/arg_parse.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "arg_parse.h"

#include <cstdio>
#include <cstdlib>
#include <cstring>

const char *require_find_argument(const char *name, int argc, const char **argv) {
    const char *result = find_argument(name, argc, argv);
    if (result == 0) {
        fprintf(stderr, "\033[31mMissing command line argument: '%s'\033[0m\n", name);
        exit(EXIT_FAILURE);
    }
    return result;
}

const char *find_argument(const char *name, int argc, const char **argv) {
    // Respect that the "--" argument terminates flags.
    size_t flag_count = 1;
    while (flag_count < (size_t)argc && strcmp(argv[flag_count], "--") != 0) {
        flag_count++;
    }

    // Search for the desired flag.
    size_t n = strlen(name);
    for (size_t i = 1; i < flag_count; i++) {
        // Check if argument starts with expected flag.
        const char *loc = strstr(argv[i], name);
        if (loc != argv[i] || (loc[n] != '\0' && loc[n] != '=')) {
            continue;
        }

        // If the flag is alone and followed by the end or another flag, no
        // argument was provided. Return the empty string to indicate this.
        if (loc[n] == '\0' && ((int)i == argc - 1 || argv[i + 1][0] == '-')) {
            return argv[i] + n;
        }

        // If the flag value is specified inline with '=', return a pointer to
        // the start of the value within the flag string.
        if (loc[n] == '=') {
            // Argument provided inline.
            return loc + n + 1;
        }

        // The argument value is specified by the next command line argument.
        return argv[i + 1];
    }

    // Not found.
    return 0;
}

void check_for_unknown_arguments(
    const std::vector<const char *> &known_arguments, const char *for_mode, int argc, const char **argv) {
    for (int i = 1; i < argc; i++) {
        // Respect that the "--" argument terminates flags.
        if (!strcmp(argv[i], "--")) {
            break;
        }

        // Check if there's a matching command line argument.
        int matched = 0;
        for (size_t j = 0; j < known_arguments.size(); j++) {
            const char *loc = strstr(argv[i], known_arguments[j]);
            size_t n = strlen(known_arguments[j]);
            if (loc == argv[i] && (loc[n] == '\0' || loc[n] == '=')) {
                // Skip words that are values for a previous flag.
                if (loc[n] == '\0' && i < argc - 1 && argv[i + 1][0] != '-') {
                    i++;
                }
                matched = 1;
                break;
            }
        }

        // Print error and exit if flag is not recognized.
        if (!matched) {
            if (for_mode == nullptr) {
                fprintf(stderr, "\033[31mUnrecognized command line argument %s.\n", argv[i]);
                fprintf(stderr, "Recognized command line arguments:\n");
            } else {
                fprintf(stderr, "\033[31mUnrecognized command line argument %s for mode %s.\n", argv[i], for_mode);
                fprintf(stderr, "Recognized command line arguments for mode %s:\n", for_mode);
            }
            for (size_t j = 0; j < known_arguments.size(); j++) {
                fprintf(stderr, "    %s\n", known_arguments[j]);
            }
            fprintf(stderr, "\033[0m");
            exit(EXIT_FAILURE);
        }
    }
}

bool find_bool_argument(const char *name, int argc, const char **argv) {
    const char *text = find_argument(name, argc, argv);
    if (text == nullptr) {
        return false;
    }
    if (text[0] == '\0') {
        return true;
    }
    fprintf(stderr, "\033[31mGot non-empty value '%s' for boolean flag '%s'.\033[0m\n", text, name);
    exit(EXIT_FAILURE);
}

int find_int_argument(const char *name, int default_value, int min_value, int max_value, int argc, const char **argv) {
    const char *text = find_argument(name, argc, argv);
    if (text == nullptr || text[0] == '\0') {
        if (default_value < min_value || default_value > max_value) {
            fprintf(
                stderr,
                "\033[31m"
                "Must specify a value for int flag '%s'.\n"
                "\033[0m",
                name);
            exit(EXIT_FAILURE);
        }
        return default_value;
    }

    // Attempt to parse.
    char *processed;
    long i = strtol(text, &processed, 10);
    if (*processed != '\0') {
        fprintf(stderr, "\033[31mGot non-integer value '%s' for integer flag '%s'.\033[0m\n", text, name);
        exit(EXIT_FAILURE);
    }

    // In range?
    if (i < min_value || i > max_value) {
        fprintf(
            stderr, "\033[31mInteger value '%s' for flag '%s' doesn't satisfy %d <= %ld <= %d.\033[0m\n", text, name,
            min_value, i, max_value);
        exit(EXIT_FAILURE);
    }

    return (int)i;
}

float find_float_argument(
    const char *name, float default_value, float min_value, float max_value, int argc, const char **argv) {
    const char *text = find_argument(name, argc, argv);
    if (text == nullptr) {
        if (default_value < min_value || default_value > max_value) {
            fprintf(
                stderr,
                "\033[31m"
                "Must specify a value for float flag '%s'.\n"
                "\033[0m",
                name);
            exit(EXIT_FAILURE);
        }
        return default_value;
    }

    // Attempt to parse.
    char *processed;
    float f = strtof(text, &processed);
    if (*processed != '\0') {
        fprintf(stderr, "\033[31mGot non-float value '%s' for float flag '%s'.\033[0m\n", text, name);
        exit(EXIT_FAILURE);
    }

    // In range?
    if (f < min_value || f > max_value || f != f) {
        fprintf(
            stderr, "\033[31mFloat value '%s' for flag '%s' doesn't satisfy %f <= %f <= %f.\033[0m\n", text, name,
            min_value, f, max_value);
        exit(EXIT_FAILURE);
    }

    return f;
}

int find_enum_argument(
    const char *name, int default_index, const std::vector<const char *> &known_values, int argc, const char **argv) {
    const char *text = find_argument(name, argc, argv);
    if (text == nullptr) {
        if (default_index >= 0) {
            return default_index;
        }
        fprintf(stderr, "\033[31mMust specify a value for enum flag '%s'.\n", name);
    } else {
        for (size_t i = 0; i < known_values.size(); i++) {
            if (!strcmp(text, known_values[i])) {
                return i;
            }
        }
        fprintf(stderr, "\033[31mUnrecognized value '%s' for enum flag '%s'.\n", text, name);
    }

    fprintf(stderr, "Recognized values are:\n");
    for (size_t i = 0; i < known_values.size(); i++) {
        fprintf(stderr, "    '%s'%s\n", known_values[i], i == (size_t)default_index ? " (default)" : "");
    }
    fprintf(stderr, "\033[0m");
    exit(EXIT_FAILURE);
}


==> anc/stim_src_v1.3/src/arg_parse.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef MAIN_PARSE_H
#define MAIN_PARSE_H

#include <cstddef>
#include <vector>

/// Searches through command line flags for a particular flag's argument.
///
/// Args:
///     name: The flag's name, including any hyphens. For example, "-mode".
///     argc: Number of command line arguments.
///     argv: Array of command line argument strings.
///
/// Returns:
///     A pointer to the command line flag's value string, or else 0 if the flag
///     is not specified. Flags that are set without specifying a value will
///     cause the method to return a pointer to an empty string.
const char *find_argument(const char *name, int argc, const char **argv);

/// Searches through command line flags for a particular flag's argument.
///
/// If the flag is not present, the program is terminated with EXIT_FAILURE.
///
/// Args:
///     name: The flag's name, including any hyphens. For example, "-mode".
///     argc: Number of command line arguments.
///     argv: Array of command line argument strings.
///
/// Returns:
///     A pointer to the command line flag's value string. Flags that are set
///     without specifying a value will cause the method to return a pointer to
///     an empty string.
///
/// Terminates Program:
///     The argument is not present.
const char *require_find_argument(const char *name, int argc, const char **argv);

/// Checks that all command line arguments are recognized.
///
/// If the check fails, the program exits with a non-zero return code and prints
/// a message containing the known arguments to stderr.
///
/// Args:
///     known_arguments: Names of known arguments.
///     for_mode: Can be set to nullptr. Modifies error message.
///     argc: Number of command line arguments.
///     argv: Array of command line argument strings.
void check_for_unknown_arguments(
    const std::vector<const char *> &known_arguments, const char *for_mode, int argc, const char **argv);

/// Returns a floating point value that can be modified using command line arguments.
///
/// If default_value is smaller than min_value or larger than max_value, the argument is required.
///
/// If the specified value is invalid, the program exits with a non-zero return code and prints
/// a message describing the problem.
///
/// Args:
///     name: The name of the float flag.
///     default_value: The value to use if the flag is not specified. If this value is less than
///         min_value or larger than max_value, the flag is required.
///     min_value: Values less than this are rejected.
///     max_value: Values more than this are rejected.
///     argc: Number of command line arguments.
///     argv: Array of command line argument strings.
///
/// Returns:
///     The floating point value.
///
/// Exits:
///     EXIT_FAILURE:
///         The command line flag was specified but failed to parse into a float in range.
///     EXIT_FAILURE:
///         The command line flag was not specified and default_value was not in range.
float find_float_argument(
    const char *name, float default_value, float min_value, float max_value, int argc, const char **argv);

/// Returns an integer value that can be modified using command line arguments.
///
/// If default_value is smaller than min_value or larger than max_value, the argument is required.
///
/// If the specified value is invalid, the program exits with a non-zero return code and prints
/// a message describing the problem.
///
/// Args:
///     name: The name of the int flag.
///     default_value: The value to use if the flag is not specified. If this value is less than
///         min_value or larger than max_value, the flag is required.
///     min_value: Values less than this are rejected.
///     max_value: Values more than this are rejected.
///     argc: Number of command line arguments.
///     argv: Array of command line argument strings.
///
/// Returns:
///     The integer value.
///
/// Exits:
///     EXIT_FAILURE:
///         The command line flag was specified but failed to parse into an int in range.
///     EXIT_FAILURE:
///         The command line flag was not specified and default_value was not in range.
int find_int_argument(const char *name, int default_value, int min_value, int max_value, int argc, const char **argv);

///
/// Returns a boolean value that can be enabled using a command line argument.
///
/// If the specified value is invalid, the program exits with a non-zero return code and prints
/// a message describing the problem.
///
/// Args:
///     name: The name of the boolean flag.
///     argc: Number of command line arguments.
///     argv: Array of command line argument strings.
///
/// Returns:
///     The boolean value.
///
bool find_bool_argument(const char *name, int argc, const char **argv);

/// Returns the index of an argument value within an enumerated list of allowed values.
///
/// Args:
///     name: The name of the enumerated flag.
///     default_index: The value to return if the flag is not specified. Set to -1 if you want the
///         program to exit if the command line argument is not specified.
///     known_values: The known values (in the form of strings) that the command line argument might be.
///     argc: Number of command line arguments.
///     argv: Array of command line argument strings.
///
/// Returns:
///     If the command line flag is not specified and default_index is non-negative, the result is
///     default_index.
///
///     If the command line flag is specified and its value is in the enumerated list, the result is
///     the list index where the value was.
///
/// Exits:
///     EXIT_FAILURE:
///         The command line flag is specified but its value is not in the enumerated list.
///     EXIT_FAILURE:
///         The command line flag is not specified and default_index is negative.
int find_enum_argument(
    const char *name, int default_index, const std::vector<const char *> &known_values, int argc, const char **argv);

#endif


==> anc/stim_src_v1.3/src/arg_parse.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "arg_parse.h"

#include <gtest/gtest.h>
#include <stdio.h>
#include <string>

#include "assert.h"

TEST(arg_parse, check_for_unknown_arguments_recognize_arguments) {
    std::vector<const char *> known{
        "--mode",
        "--test",
        "--other",
    };
    const char *argv[] = {"skipped", "--mode", "2", "--test", "5"};
    check_for_unknown_arguments(known, nullptr, sizeof(argv) / sizeof(char *), argv);
}

TEST(arg_parse, check_for_unknown_arguments_bad_arguments) {
    std::vector<const char *> known{
        "--mode",
        "--test",
    };
    const char *argv[] = {"skipped", "--mode", "2", "--unknown", "5"};

    ASSERT_DEATH({ check_for_unknown_arguments(known, nullptr, sizeof(argv) / sizeof(char *), argv); }, "");
}

TEST(arg_parse, check_for_unknown_arguments_terminator) {
    std::vector<const char *> known{
        "--mode",
    };
    const char *argv[] = {"skipped", "--mode", "2", "--", "--unknown"};
    check_for_unknown_arguments(known, nullptr, sizeof(argv) / sizeof(char *), argv);
}

TEST(arg_parse, find_argument) {
    const char *argv[] = {
        "skipped", "--mode", "2", "--test", "aba", "--a", "-b",
    };
    int n = sizeof(argv) / sizeof(char *);
    assert(find_argument("--mode", n, argv) == argv[2]);
    assert(find_argument("-mode", n, argv) == 0);
    assert(find_argument("mode", n, argv) == 0);
    assert(find_argument("--test", n, argv) == argv[4]);
    assert(find_argument("--a", n, argv) == argv[5] + 3);
    assert(find_argument("-a", n, argv) == 0);
    assert(find_argument("-b", n, argv) == argv[6] + 2);
    assert(find_argument("--b", n, argv) == 0);
    assert(!strcmp(find_argument("--a", n, argv), ""));
    assert(!strcmp(find_argument("-b", n, argv), ""));
}

TEST(arg_parse, require_find_argument) {
    const char *argv[] = {
        "skipped", "--mode", "2", "--test", "aba", "--a", "-b",
    };
    int n = sizeof(argv) / sizeof(char *);
    assert(require_find_argument("--mode", n, argv) == argv[2]);
    assert(require_find_argument("--test", n, argv) == argv[4]);
    assert(require_find_argument("--a", n, argv) == argv[5] + 3);
    assert(require_find_argument("-b", n, argv) == argv[6] + 2);
    assert(!strcmp(require_find_argument("--a", n, argv), ""));
    assert(!strcmp(require_find_argument("-b", n, argv), ""));
    ASSERT_DEATH({ require_find_argument("-mode", n, argv); }, "");
    ASSERT_DEATH({ require_find_argument("-a", n, argv); }, "");
    ASSERT_DEATH({ require_find_argument("--b", n, argv); }, "");
}

TEST(arg_parse, find_bool_argument) {
    const char *argv[] = {
        "", "-other", "2", "do", "-not", "-be", "activate", "-par", "--", "-okay",
    };
    int n = sizeof(argv) / sizeof(char *);
    ASSERT_EQ(find_bool_argument("-activate", n, argv), 0);
    ASSERT_EQ(find_bool_argument("-okay", n, argv), 0);
    ASSERT_EQ(find_bool_argument("-not", n, argv), 1);
    ASSERT_EQ(find_bool_argument("-par", n, argv), 1);
    ASSERT_DEATH({ find_bool_argument("-be", n, argv); }, "non-empty value");
    ASSERT_DEATH({ find_bool_argument("-other", n, argv); }, "non-empty value");
}

TEST(arg_parse, find_int_argument) {
    const char *argv[] = {
        "", "-small=-23", "-empty", "-text", "abc", "-zero", "0", "-large", "50", "--", "-okay",
    };
    int n = sizeof(argv) / sizeof(char *);
    ASSERT_EQ(find_int_argument("-missing", 5, -100, +100, n, argv), 5);
    ASSERT_EQ(find_int_argument("-small", 5, -100, +100, n, argv), -23);
    ASSERT_EQ(find_int_argument("-large", 5, -100, +100, n, argv), 50);
    ASSERT_EQ(find_int_argument("-zero", 5, -100, +100, n, argv), 0);
    ASSERT_DEATH({ find_int_argument("-large", 0, 0, 49, n, argv); }, "50 <= 49");
    ASSERT_DEATH({ find_int_argument("-large", 100, 51, 100, n, argv); }, "51 <= 50");
    ASSERT_DEATH({ find_int_argument("-text", 0, 0, 0, n, argv); }, "non-integer");

    ASSERT_DEATH({ find_int_argument("-missing", -1, 0, 10, n, argv); }, "Must specify");
    ASSERT_DEATH({ find_int_argument("-missing", 11, 0, 10, n, argv); }, "Must specify");
    ASSERT_DEATH({ find_int_argument("-missing", -101, -100, 100, n, argv); }, "Must specify");
}

TEST(arg_parse, find_float_argument) {
    const char *argv[] = {
        "",    "-small=-23.5", "-empty", "-text",  "abc", "-inf", "inf",   "-nan",
        "nan", "-zero",        "0",      "-large", "50",  "--",   "-okay",
    };
    int n = sizeof(argv) / sizeof(char *);
    ASSERT_EQ(find_float_argument("-missing", 5.5, -100, +100, n, argv), 5.5);
    ASSERT_EQ(find_float_argument("-small", 5, -100, +100, n, argv), -23.5);
    ASSERT_EQ(find_float_argument("-large", 5, -100, +100, n, argv), 50);
    ASSERT_EQ(find_float_argument("-large", 5, -100, +100, n, argv), 50);
    ASSERT_EQ(find_float_argument("-zero", 5, -100, +100, n, argv), 0);
    ASSERT_DEATH({ find_float_argument("-large", 0, 0, 49, n, argv); }, "0 <= 49");
    ASSERT_DEATH({ find_float_argument("-nan", 0, -100, 100, n, argv); }, "nan <= 100");
    ASSERT_DEATH({ find_float_argument("-large", 100, 51, 100, n, argv); }, "<= 50");
    ASSERT_DEATH({ find_float_argument("-text", 0, 0, 0, n, argv); }, "non-float");

    ASSERT_DEATH({ find_float_argument("-missing", -1, 0, 10, n, argv); }, "Must specify");
    ASSERT_DEATH({ find_float_argument("-missing", -1, 11, 10, n, argv); }, "Must specify");
    ASSERT_DEATH({ find_float_argument("-missing", -101, -100, 100, n, argv); }, "Must specify");
}

TEST(arg_parse, find_enum_argument) {
    std::vector<const char *> args{
        "",
        "-a=test",
        "-b",
        "-c=rest",
    };
    std::vector<const char *> enums{
        "",
        "test",
        "rest",
    };
    ASSERT_EQ(find_enum_argument("-a", -1, enums, args.size(), args.data()), 1);
    ASSERT_EQ(find_enum_argument("-b", -1, enums, args.size(), args.data()), 0);
    ASSERT_EQ(find_enum_argument("-c", -1, enums, args.size(), args.data()), 2);
    ASSERT_EQ(find_enum_argument("-d", 0, enums, args.size(), args.data()), 0);
    ASSERT_EQ(find_enum_argument("-d", 4, enums, args.size(), args.data()), 4);
    ASSERT_DEATH({ find_enum_argument("-d", -1, enums, args.size(), args.data()); }, "specify a value");

    enums = {
        "not in list",
    };
    ASSERT_DEATH({ find_enum_argument("-a", -1, enums, args.size(), args.data()); }, "Unrecognized value");
}


==> anc/stim_src_v1.3/src/benchmark_main.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include <cmath>
#include <iostream>
#include <sstream>

#include "arg_parse.h"
#include "benchmark_util.h"

RegisteredBenchmark *running_benchmark = nullptr;
std::vector<RegisteredBenchmark> all_registered_benchmarks{};

/// Describe quantity as an SI-prefixed value with two significant figures.
std::string si2(double val) {
    std::string unit = "";
    if (val < 1) {
        if (val < 1) {
            val *= 1000;
            unit = "m";
        }
        if (val < 1) {
            val *= 1000;
            unit = "u";
        }
        if (val < 1) {
            val *= 1000;
            unit = "n";
        }
        if (val < 1) {
            val *= 1000;
            unit = "p";
        }
    } else {
        if (val > 1000) {
            val /= 1000;
            unit = "k";
        }
        if (val > 1000) {
            val /= 1000;
            unit = "M";
        }
        if (val > 1000) {
            val /= 1000;
            unit = "G";
        }
        if (val > 1000) {
            val /= 1000;
            unit = "T";
        }
    }
    std::stringstream ss;
    if (1 <= val && val < 10) {
        ss << (size_t)val << '.' << ((size_t)(val * 10) % 10);
    } else if (10 <= val && val < 100) {
        ss << ' ' << (size_t)val;
    } else if (100 <= val && val < 1000) {
        ss << (size_t)(val / 10) * 10;
    } else {
        ss << val;
    }
    ss << ' ' << unit;
    return ss.str();
}

static std::vector<const char *> known_arguments{"--only", "--target_seconds"};

void find_benchmarks(const std::string &filter, std::vector<RegisteredBenchmark> &out) {
    bool found = false;

    if (!filter.empty() && filter[filter.size() - 1] == '*') {
        std::string start = filter.substr(0, filter.size() - 1);
        for (const auto &benchmark : all_registered_benchmarks) {
            if (benchmark.name.substr(0, start.size()) == start) {
                out.push_back(benchmark);
                found = true;
            }
        }
    } else {
        for (const auto &benchmark : all_registered_benchmarks) {
            if (benchmark.name == filter) {
                out.push_back(benchmark);
                found = true;
            }
        }
    }

    if (!found) {
        std::cerr << "No benchmark matching filter '" << filter << "'. Available benchmarks are:\n";
        for (auto &benchmark : all_registered_benchmarks) {
            std::cerr << "    " << benchmark.name << "\n";
        }
        exit(EXIT_FAILURE);
    }
}

double BENCHMARK_CONFIG_TARGET_SECONDS = 0.5;

int main(int argc, const char **argv) {
    check_for_unknown_arguments(known_arguments, nullptr, argc, argv);
    const char *only = find_argument("--only", argc, argv);
    BENCHMARK_CONFIG_TARGET_SECONDS = find_float_argument("--target_seconds", 0.5, 0, 10000, argc, argv);

    std::vector<RegisteredBenchmark> chosen_benchmarks;
    if (only == nullptr) {
        chosen_benchmarks = all_registered_benchmarks;
    } else {
        std::string filter_text = only;
        std::vector<std::string> filters{};
        size_t s = 0;
        for (size_t k = 0;; k++) {
            if (only[k] == ',' || only[k] == '\0') {
                filters.push_back(filter_text.substr(s, k - s));
                s = k + 1;
            }
            if (only[k] == '\0') {
                break;
            }
        }

        if (filters.empty()) {
            std::cerr << "No filters specified.\n";
            exit(EXIT_FAILURE);
        }

        for (const auto &filter : filters) {
            find_benchmarks(filter, chosen_benchmarks);
        }
    }

    for (auto &benchmark : chosen_benchmarks) {
        running_benchmark = &benchmark;
        benchmark.func();
        for (const auto &result : benchmark.results) {
            double actual_seconds_per_rep = result.total_seconds / result.total_reps;
            if (result.goal_seconds != -1) {
                int deviation = (int)round((log(result.goal_seconds) - log(actual_seconds_per_rep)) / (log(10) / 10.0));
                std::cout << "[";
                for (int k = -20; k <= 20; k++) {
                    if ((k < deviation && k < 0) || (k > deviation && k > 0)) {
                        std::cout << '.';
                    } else if (k == deviation) {
                        std::cout << '*';
                    } else if (k == 0) {
                        std::cout << '|';
                    } else if (deviation < 0) {
                        std::cout << '<';
                    } else {
                        std::cout << '>';
                    }
                }
                std::cout << "] ";
                std::cout << si2(actual_seconds_per_rep) << "s";
                std::cout << " (vs " << si2(result.goal_seconds) << "s) ";
            } else {
                std::cout << si2(actual_seconds_per_rep) << "s ";
            }
            for (const auto &e : result.marginal_rates) {
                const auto &multiplier = e.second;
                const auto &unit = e.first;
                std::cout << "(" << si2(result.total_reps / result.total_seconds * multiplier) << unit << "/s) ";
            }
            std::cout << benchmark.name << "\n";
            if (benchmark.results.empty()) {
                std::cerr << "`benchmark_go` was not called from BENCH(" << benchmark.name << ")";
                exit(EXIT_FAILURE);
            }
        }
    }
    return 0;
}


==> anc/stim_src_v1.3/src/benchmark_util.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef BENCHMARK_UTIL_H

#include <chrono>
#include <functional>
#include <string>
#include <vector>

extern double BENCHMARK_CONFIG_TARGET_SECONDS;

struct BenchmarkResult {
    double total_seconds;
    size_t total_reps;
    std::vector<std::pair<std::string, double>> marginal_rates;
    double goal_seconds;

    BenchmarkResult(double total_seconds, size_t total_reps)
        : total_seconds(total_seconds), total_reps(total_reps), marginal_rates(), goal_seconds(-1) {
    }

    BenchmarkResult &show_rate(const std::string &new_unit_name, double new_multiplier) {
        marginal_rates.emplace_back(new_unit_name, new_multiplier);
        return *this;
    }

    BenchmarkResult &goal_nanos(double nanos) {
        goal_seconds = nanos / 1000 / 1000 / 1000;
        return *this;
    }

    BenchmarkResult &goal_micros(double micros) {
        goal_seconds = micros / 1000 / 1000;
        return *this;
    }

    BenchmarkResult &goal_millis(double millis) {
        goal_seconds = millis / 1000;
        return *this;
    }
};

struct RegisteredBenchmark {
    std::string name;
    std::function<void(void)> func;
    std::vector<BenchmarkResult> results;
};
extern RegisteredBenchmark *running_benchmark;
extern std::vector<RegisteredBenchmark> all_registered_benchmarks;

#define BENCHMARK(name)                                                          \
    void BENCH_##name##_METHOD();                                                \
    struct BENCH_STARTUP_TYPE_##name {                                           \
        BENCH_STARTUP_TYPE_##name() {                                            \
            all_registered_benchmarks.push_back({#name, BENCH_##name##_METHOD}); \
        }                                                                        \
    };                                                                           \
    static BENCH_STARTUP_TYPE_##name BENCH_STARTUP_INSTANCE_##name;              \
    void BENCH_##name##_METHOD()

// HACK: Templating the body function type makes inlining significantly more likely.
template <typename FUNC>
BenchmarkResult &benchmark_go(FUNC body) {
    size_t total_reps = 0;
    double total_seconds = 0.0;
    double target_wait_time_seconds = BENCHMARK_CONFIG_TARGET_SECONDS;

    for (size_t rep_limit = 1; total_seconds < target_wait_time_seconds; rep_limit *= 100) {
        double remaining_time = target_wait_time_seconds - total_seconds;
        size_t reps = rep_limit;
        if (total_seconds > 0) {
            reps = (size_t)(remaining_time * total_reps / total_seconds);
            if (reps < total_reps * 0.1) {
                break;
            }
            if (reps > rep_limit) {
                reps = rep_limit;
            }
            if (reps < 1) {
                reps = 1;
            }
        }
        auto start = std::chrono::steady_clock::now();
        for (size_t rep = 0; rep < reps; rep++) {
            body();
        }
        auto end = std::chrono::steady_clock::now();
        auto micros = std::chrono::duration_cast<std::chrono::microseconds>(end - start).count();
        total_reps += reps;
        total_seconds += (double)micros / 1000.0 / 1000.0;
    }

    running_benchmark->results.push_back({total_seconds, total_reps});
    return running_benchmark->results.back();
}

#endif


==> anc/stim_src_v1.3/src/benchmark_util.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "benchmark_util.h"


==> anc/stim_src_v1.3/src/circuit/circuit.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "circuit.h"

#include <cctype>
#include <string>
#include <utility>

#include "../simulators/tableau_simulator.h"
#include "../stabilizers/tableau.h"
#include "gate_data.h"

enum READ_CONDITION {
    READ_AS_LITTLE_AS_POSSIBLE,
    READ_UNTIL_END_OF_BLOCK,
    READ_UNTIL_END_OF_FILE,
};

/// Concatenates the second pointer range's data into the first.
/// Typically, the two ranges are contiguous and so this only requires advancing the end of the destination region.
/// In cases where that doesn't occur, space is created in the given monotonic buffer to store the result and both
/// the start and end of the destination range move.
void fuse_data(PointerRange<uint32_t> &dst, PointerRange<uint32_t> src, MonotonicBuffer<uint32_t> &buf) {
    if (dst.ptr_end != src.ptr_start) {
        buf.ensure_available(src.size() + dst.size());
        dst = buf.take_copy(dst);
        src = buf.take_copy(src);
    }
    assert(dst.ptr_end == src.ptr_start);
    dst.ptr_end = src.ptr_end;
}

DetectorsAndObservables::DetectorsAndObservables(const Circuit &circuit) {
    size_t tick = 0;
    auto resolve_into = [&](const Operation &op, const std::function<void(uint32_t)> &func) {
        for (auto qb : op.target_data.targets) {
            auto dt = qb ^ TARGET_RECORD_BIT;
            if (!dt) {
                throw std::out_of_range("Record lookback can't be 0 (unspecified).");
            }
            if (dt > tick) {
                throw std::out_of_range("Referred to a measurement result before the beginning of time.");
            }
            func(tick - dt);
        }
    };

    circuit.for_each_operation([&](const Operation &p) {
        if (p.gate->flags & GATE_PRODUCES_RESULTS) {
            tick += p.target_data.targets.size();
        } else if (p.gate->id == gate_name_to_id("DETECTOR")) {
            resolve_into(p, [&](uint32_t k) {
                jagged_detector_data.append_tail(k);
            });
            detectors.push_back(jagged_detector_data.commit_tail());
        } else if (p.gate->id == gate_name_to_id("OBSERVABLE_INCLUDE")) {
            size_t obs = (size_t)p.target_data.arg;
            if (obs != p.target_data.arg) {
                throw std::out_of_range("Observable index must be an integer.");
            }
            while (observables.size() <= obs) {
                observables.emplace_back();
            }
            resolve_into(p, [&](uint32_t k) {
                observables[obs].push_back(k);
            });
        }
    });
}

Circuit::Circuit() : jag_targets(), operations(), blocks() {
}

Circuit::Circuit(const Circuit &circuit)
    : jag_targets(circuit.jag_targets.total_allocated()), operations(circuit.operations), blocks(circuit.blocks) {
    // Keep local copy of operation data.
    for (auto &op : operations) {
        op.target_data.targets = jag_targets.take_copy(op.target_data.targets);
    }
}

Circuit::Circuit(Circuit &&circuit) noexcept
    : jag_targets(circuit.jag_targets.total_allocated()),
      operations(std::move(circuit.operations)),
      blocks(circuit.blocks) {
    // Keep local copy of operation data.
    for (auto &op : operations) {
        op.target_data.targets = jag_targets.take_copy(op.target_data.targets);
    }
}

Circuit &Circuit::operator=(const Circuit &circuit) {
    if (&circuit != this) {
        blocks = circuit.blocks;

        // Keep local copy of operation data.
        jag_targets = MonotonicBuffer<uint32_t>(circuit.jag_targets.total_allocated());
        for (auto &op : operations) {
            op.target_data.targets = jag_targets.take_copy(op.target_data.targets);
        }
    }
    return *this;
}

Circuit &Circuit::operator=(Circuit &&circuit) noexcept {
    if (&circuit != this) {
        operations = std::move(circuit.operations);
        blocks = std::move(circuit.blocks);

        // Keep local copy of operation data.
        jag_targets = MonotonicBuffer<uint32_t>(circuit.jag_targets.total_allocated());
        for (auto &op : operations) {
            op.target_data.targets = jag_targets.take_copy(op.target_data.targets);
        }
    }
    return *this;
}

bool Operation::can_fuse(const Operation &other) const {
    return gate->id == other.gate->id && target_data.arg == other.target_data.arg &&
           !(gate->flags & GATE_IS_NOT_FUSABLE);
}

bool Operation::operator==(const Operation &other) const {
    return gate->id == other.gate->id && target_data == other.target_data;
}
bool Operation::approx_equals(const Operation &other, double atol) const {
    if (gate->id != other.gate->id || target_data.targets != other.target_data.targets) {
        return false;
    }
    return abs(target_data.arg - other.target_data.arg) <= atol;
}

bool Operation::operator!=(const Operation &other) const {
    return !(*this == other);
}

bool OperationData::operator==(const OperationData &other) const {
    return arg == other.arg && targets == other.targets;
}
bool OperationData::operator!=(const OperationData &other) const {
    return !(*this == other);
}

bool Circuit::operator==(const Circuit &other) const {
    return operations == other.operations && blocks == other.blocks;
}
bool Circuit::operator!=(const Circuit &other) const {
    return !(*this == other);
}
bool Circuit::approx_equals(const Circuit &other, double atol) const {
    if (operations.size() != other.operations.size() || blocks.size() != other.blocks.size()) {
        return false;
    }
    for (size_t k = 0; k < operations.size(); k++) {
        if (!operations[k].approx_equals(other.operations[k], atol)) {
            return false;
        }
    }
    for (size_t k = 0; k < blocks.size(); k++) {
        if (!blocks[k].approx_equals(other.blocks[k], atol)) {
            return false;
        }
    }
    return true;
}

template <typename SOURCE>
inline void read_past_within_line_whitespace(int &c, SOURCE read_char) {
    while (c == ' ' || c == '\t') {
        c = read_char();
    }
}

inline bool is_name_char(int c) {
    return (c >= 'A' && c <= 'Z') || (c >= 'a' && c <= 'z') || (c >= '0' && c <= '9') || c == '_';
}

template <typename SOURCE>
inline const Gate &read_gate_name(int &c, SOURCE read_char) {
    char name_buf[32];
    size_t n = 0;
    while (is_name_char(c) && n < sizeof(name_buf)) {
        name_buf[n] = (char)c;
        c = read_char();
        n++;
    }
    // Note: in the name-too-long case, the full buffer name won't match any gate and an exception will fire.
    return GATE_DATA.at(name_buf, n);
}

inline bool is_double_char(int c) {
    return (c >= '0' && c <= '9') || c == '.' || c == 'e' || c == 'E' || c == '+' || c == '-';
}

template <typename SOURCE>
double read_non_negative_double(int &c, SOURCE read_char) {
    char buf[64];
    size_t n = 0;
    while (n < sizeof(buf) - 1 && is_double_char(c)) {
        buf[n] = (char)c;
        c = read_char();
        n++;
    }
    buf[n] = '\0';

    char *end;
    double result = strtod(buf, &end);
    if (end != buf + n || !(result >= 0)) {
        throw std::out_of_range("Not a non-negative real number: " + std::string(buf));
    }
    return result;
}

template <typename SOURCE>
double read_parens_argument(int &c, const Gate &gate, SOURCE read_char) {
    if (c != '(') {
        throw std::out_of_range("Gate " + std::string(gate.name) + "(X) missing a parens argument.");
    }
    c = read_char();
    read_past_within_line_whitespace(c, read_char);
    double result = read_non_negative_double(c, read_char);
    read_past_within_line_whitespace(c, read_char);
    if (c != ')') {
        throw std::out_of_range("Gate " + std::string(gate.name) + "(X) missing a closing parens for its argument.");
    }
    c = read_char();
    return result;
}

template <typename SOURCE>
uint32_t read_uint24_t(int &c, SOURCE read_char) {
    if (!(c >= '0' && c <= '9')) {
        throw std::out_of_range("Expected a digit but got " + std::string(1, c));
    }
    uint32_t result = 0;
    do {
        result *= 10;
        result += c - '0';
        if (result >= uint32_t{1} << 24) {
            throw std::out_of_range("Number too large.");
        }
        c = read_char();
    } while (c >= '0' && c <= '9');
    return result;
}

template <typename SOURCE>
bool read_until_next_line_arg(int &c, SOURCE read_char) {
    if (c != ' ' && c != '#' && c != '\t' && c != '\n' && c != '{' && c != EOF) {
        throw std::out_of_range("Gate targets must be separated by spacing.");
    }
    while (c == ' ' || c == '\t') {
        c = read_char();
    }
    if (c == '#') {
        do {
            c = read_char();
        } while (c != '\n' && c != EOF);
    }
    return c != '\n' && c != '{' && c != EOF;
}

template <typename SOURCE>
inline void read_raw_qubit_target_into(int &c, SOURCE read_char, Circuit &circuit) {
    uint32_t q = read_uint24_t(c, read_char);
    circuit.jag_targets.append_tail(q);
}

template <typename SOURCE>
inline void read_record_target_into(int &c, SOURCE read_char, Circuit &circuit) {
    if (c != 'r' || read_char() != 'e' || read_char() != 'c' || read_char() != '[' || read_char() != '-') {
        throw std::out_of_range("Expected a record argument like 'rec[-1]'.");
    }
    c = read_char();
    uint32_t lookback = read_uint24_t(c, read_char);
    if (c != ']') {
        throw std::out_of_range("Expected a record argument like 'rec[-1]'.");
    }
    c = read_char();
    circuit.jag_targets.append_tail(lookback | TARGET_RECORD_BIT);
}

template <typename SOURCE>
inline void read_raw_qubit_targets_into(int &c, SOURCE read_char, Circuit &circuit) {
    while (read_until_next_line_arg(c, read_char)) {
        read_raw_qubit_target_into(c, read_char, circuit);
    }
}

template <typename SOURCE>
inline void read_classically_controllable_qubit_targets_into(int &c, SOURCE read_char, Circuit &circuit) {
    while (read_until_next_line_arg(c, read_char)) {
        if (c == 'r') {
            read_record_target_into(c, read_char, circuit);
        } else {
            read_raw_qubit_target_into(c, read_char, circuit);
        }
    }
}

template <typename SOURCE>
inline void read_pauli_targets_into(int &c, SOURCE read_char, Circuit &circuit) {
    while (read_until_next_line_arg(c, read_char)) {
        uint32_t m = 0;
        if (c == 'X' || c == 'x') {
            m = TARGET_PAULI_X_BIT;
        } else if (c == 'Y' || c == 'y') {
            m = TARGET_PAULI_X_BIT | TARGET_PAULI_Z_BIT;
        } else if (c == 'Z' || c == 'z') {
            m = TARGET_PAULI_Z_BIT;
        } else {
            throw std::out_of_range("Expected a Pauli target (like X1, Y2, or Z3) but got " + std::string(c, 1));
        }
        c = read_char();
        if (c == ' ') {
            throw std::out_of_range("Unexpected space after Pauli before target qubit index.");
        }
        size_t q = read_uint24_t(c, read_char);
        circuit.jag_targets.append_tail(q | m);
    }
}

template <typename SOURCE>
inline void read_result_targets_into(int &c, SOURCE read_char, const Gate &gate, Circuit &circuit) {
    while (read_until_next_line_arg(c, read_char)) {
        uint32_t flipped_flag = c == '!' ? uint32_t{1} << 31 : 0;
        if (flipped_flag) {
            c = read_char();
        }
        uint32_t q = read_uint24_t(c, read_char);
        circuit.jag_targets.append_tail(q ^ flipped_flag);
    }
}

template <typename SOURCE>
inline void read_record_targets_into(int &c, SOURCE read_char, Circuit &circuit) {
    while (read_until_next_line_arg(c, read_char)) {
        read_record_target_into(c, read_char, circuit);
    }
}

template <typename SOURCE>
void read_past_dead_space_between_commands(int &c, SOURCE read_char) {
    while (true) {
        while (isspace(c)) {
            c = read_char();
        }
        if (c == EOF) {
            break;
        }
        if (c != '#') {
            break;
        }
        while (c != '\n' && c != EOF) {
            c = read_char();
        }
    }
}

template <typename SOURCE>
void circuit_read_single_operation(Circuit &circuit, char lead_char, SOURCE read_char) {
    int c = (int)lead_char;
    const auto &gate = read_gate_name(c, read_char);
    double val = 0;
    if (gate.flags & GATE_TAKES_PARENS_ARGUMENT) {
        read_past_within_line_whitespace(c, read_char);
        val = read_parens_argument(c, gate, read_char);
    }
    if (!(gate.flags & (GATE_IS_BLOCK | GATE_ONLY_TARGETS_MEASUREMENT_RECORD | GATE_PRODUCES_RESULTS |
                        GATE_TARGETS_PAULI_STRING | GATE_CAN_TARGET_MEASUREMENT_RECORD))) {
        read_raw_qubit_targets_into(c, read_char, circuit);
    } else if (gate.flags & GATE_ONLY_TARGETS_MEASUREMENT_RECORD) {
        read_record_targets_into(c, read_char, circuit);
    } else if (gate.flags & GATE_CAN_TARGET_MEASUREMENT_RECORD) {
        read_classically_controllable_qubit_targets_into(c, read_char, circuit);
    } else if (gate.flags & GATE_PRODUCES_RESULTS) {
        read_result_targets_into(c, read_char, gate, circuit);
    } else if (gate.flags & GATE_TARGETS_PAULI_STRING) {
        read_pauli_targets_into(c, read_char, circuit);
    } else {
        while (read_until_next_line_arg(c, read_char)) {
            circuit.jag_targets.append_tail(read_uint24_t(c, read_char));
        }
    }
    if (c != '{' && (gate.flags & GATE_IS_BLOCK)) {
        throw std::out_of_range("Missing '{' at start of " + std::string(gate.name) + " block.");
    }
    if (c == '{' && !(gate.flags & GATE_IS_BLOCK)) {
        throw std::out_of_range("Unexpected '{' after non-block command " + std::string(gate.name) + ".");
    }

    auto view = circuit.jag_targets.commit_tail();
    if (gate.flags & GATE_TARGETS_PAIRS) {
        if (view.size() & 1) {
            throw std::out_of_range(
                "Two qubit gate " + std::string(gate.name) + " applied to an odd number of targets.");
        }
        for (size_t k = 0; k < view.size(); k += 2) {
            if (view[k] == view[k + 1]) {
                throw std::out_of_range(
                    "Interacting a target with itself " + std::to_string(view[k] & TARGET_VALUE_MASK) + " using gate " +
                    gate.name + ".");
            }
        }
    }
    circuit.operations.push_back({&gate, {val, view}});
}

template <typename SOURCE>
void circuit_read_operations(Circuit &circuit, SOURCE read_char, READ_CONDITION read_condition) {
    auto &ops = circuit.operations;
    do {
        int c = read_char();
        read_past_dead_space_between_commands(c, read_char);
        if (c == EOF) {
            if (read_condition == READ_UNTIL_END_OF_BLOCK) {
                throw std::out_of_range("Unterminated block. Got a '{' without an eventual '}'.");
            }
            return;
        }
        if (c == '}') {
            if (read_condition != READ_UNTIL_END_OF_BLOCK) {
                throw std::out_of_range("Uninitiated block. Got a '}' without a '{'.");
            }
            return;
        }
        circuit_read_single_operation(circuit, c, read_char);
        Operation &new_op = ops.back();

        if (new_op.gate->id == gate_name_to_id("REPEAT")) {
            if (new_op.target_data.targets.size() != 1) {
                throw std::out_of_range("Invalid instruction. Expected one repetition arg like `REPEAT 100 {`.");
            }
            uint32_t rep_count = new_op.target_data.targets[0];
            uint32_t block_id = circuit.blocks.size();
            if (rep_count == 0) {
                throw std::out_of_range("Repeating 0 times is not supported.");
            }

            // Read block.
            circuit.blocks.emplace_back();
            circuit_read_operations(circuit.blocks.back(), read_char, READ_UNTIL_END_OF_BLOCK);

            // Rewrite target data to reference the parsed block.
            circuit.jag_targets.ensure_available(2);
            circuit.jag_targets.append_tail(block_id);
            circuit.jag_targets.append_tail(rep_count);
            new_op.target_data.targets = circuit.jag_targets.commit_tail();
        }

        // Fuse operations.
        while (ops.size() > 1 && ops[ops.size() - 2].can_fuse(new_op)) {
            fuse_data(ops[ops.size() - 2].target_data.targets, new_op.target_data.targets, circuit.jag_targets);
            ops.pop_back();
        }
    } while (read_condition != READ_AS_LITTLE_AS_POSSIBLE);
}

void Circuit::append_from_text(const char *text) {
    size_t k = 0;
    circuit_read_operations(
        *this,
        [&]() {
            return text[k] != 0 ? text[k++] : EOF;
        },
        READ_UNTIL_END_OF_FILE);
}

void Circuit::append_operation(const Operation &operation) {
    operations.push_back(
        {operation.gate, {operation.target_data.arg, jag_targets.take_copy(operation.target_data.targets)}});
}

void Circuit::append_op(const std::string &gate_name, const std::vector<uint32_t> &vec, double arg) {
    const auto &gate = GATE_DATA.at(gate_name);
    append_operation(gate, vec, arg);
}

void Circuit::append_operation(const Gate &gate, ConstPointerRange<uint32_t> targets, double arg) {
    if (gate.flags & GATE_TARGETS_PAIRS) {
        if (targets.size() & 1) {
            throw std::out_of_range(
                "Two qubit gate " + std::string(gate.name) + " requires have an even number of targets.");
        }
        for (size_t k = 0; k < targets.size(); k += 2) {
            if (targets[k] == targets[k + 1]) {
                throw std::out_of_range(
                    "Interacting a target with itself " + std::to_string(targets[k] & TARGET_VALUE_MASK) +
                    " using gate " + std::string(gate.name) + ".");
            }
        }
    }
    if (arg != 0 && !(gate.flags & GATE_TAKES_PARENS_ARGUMENT)) {
        throw std::out_of_range("Gate " + std::string(gate.name) + " doesn't take a parens arg.");
    }

    // Check that targets are in range.
    uint32_t valid_target_mask = TARGET_VALUE_MASK;
    if (gate.flags & GATE_PRODUCES_RESULTS) {
        valid_target_mask |= TARGET_INVERTED_BIT;
    }
    if (gate.flags & GATE_TARGETS_PAULI_STRING) {
        valid_target_mask |= TARGET_PAULI_X_BIT | TARGET_PAULI_Z_BIT;
    }
    if (gate.flags & (GATE_ONLY_TARGETS_MEASUREMENT_RECORD | GATE_CAN_TARGET_MEASUREMENT_RECORD)) {
        valid_target_mask |= TARGET_RECORD_BIT;
    }
    if (gate.flags & GATE_IS_BLOCK) {
        throw std::out_of_range("Can't append a block as an operation.");
    }
    for (uint32_t q : targets) {
        if (q != (q & valid_target_mask)) {
            throw std::out_of_range(
                "Target " + std::to_string(q & TARGET_VALUE_MASK) + " has invalid flags " +
                std::to_string(q & ~TARGET_VALUE_MASK) + " for gate " + std::string(gate.name) + ".");
        }
    }

    auto added = jag_targets.take_copy(targets);
    Operation to_add = {&gate, {arg, added}};
    if (!operations.empty() && operations.back().can_fuse(to_add)) {
        // Extend targets of last gate.
        fuse_data(operations.back().target_data.targets, to_add.target_data.targets, jag_targets);
    } else {
        // Add a fresh new operation with its own target data.
        operations.push_back(to_add);
    }
}

void Circuit::append_from_file(FILE *file, bool stop_asap) {
    circuit_read_operations(
        *this,
        [&]() {
            return getc(file);
        },
        stop_asap ? READ_AS_LITTLE_AS_POSSIBLE : READ_UNTIL_END_OF_FILE);
}

std::ostream &operator<<(std::ostream &out, const Operation &op) {
    out << op.gate->name;
    if (op.target_data.arg != 0 || (op.gate->flags & GATE_TAKES_PARENS_ARGUMENT)) {
        out << '(';
        if ((size_t)op.target_data.arg == op.target_data.arg) {
            out << (size_t)op.target_data.arg;
        } else {
            out << op.target_data.arg;
        }
        out << ')';
    }
    for (auto t : op.target_data.targets) {
        out << ' ';
        if (t & TARGET_INVERTED_BIT) {
            out << '!';
        }
        if (t & (TARGET_PAULI_X_BIT | TARGET_PAULI_Z_BIT)) {
            bool x = t & TARGET_PAULI_X_BIT;
            bool z = t & TARGET_PAULI_Z_BIT;
            out << "IXZY"[x + z * 2];
        }
        if (t & TARGET_RECORD_BIT) {
            out << "rec[-" << (t & TARGET_VALUE_MASK) << "]";
        } else {
            out << (t & TARGET_VALUE_MASK);
        }
    }
    return out;
}

void print_circuit(std::ostream &out, const Circuit &c, const std::string &indentation) {
    bool first = true;
    for (const auto &op : c.operations) {
        if (first) {
            first = false;
        } else {
            out << "\n";
        }

        // Recurse on repeat blocks.
        if (op.gate && op.gate->id == gate_name_to_id("REPEAT")) {
            if (op.target_data.targets.size() == 2 && op.target_data.targets[0] < c.blocks.size()) {
                out << indentation << "REPEAT " << op.target_data.targets[1] << " {\n";
                print_circuit(out, c.blocks[op.target_data.targets[0]], indentation + "    ");
                out << "\n" << indentation << "}";
                continue;
            }
        }

        out << indentation << op;
    }
}

std::ostream &operator<<(std::ostream &out, const Circuit &c) {
    print_circuit(out, c, "");
    return out;
}

void Circuit::clear() {
    jag_targets.clear();
    operations.clear();
    blocks.clear();
}

Circuit Circuit::operator+(const Circuit &other) const {
    Circuit result = *this;
    result += other;
    return result;
}
Circuit Circuit::operator*(size_t repetitions) const {
    if (repetitions == 0) {
        return Circuit();
    }
    if (repetitions == 1) {
        return *this;
    }
    // If the entire circuit is a repeat block, just adjust its repeat count.
    if (operations.size() == 1 && operations[0].gate->id == gate_name_to_id("REPEAT")) {
        uint64_t old_reps = operations[0].target_data.targets[1];
        uint64_t new_reps = old_reps * repetitions;
        // Don't create an overflowed repeat count.
        if (new_reps == (new_reps & TARGET_VALUE_MASK)) {
            Circuit copy = *this;
            copy.operations[0].target_data.targets[1] *= repetitions;
            return copy;
        }
    }
    Circuit result;
    result.blocks.push_back(*this);
    result.jag_targets.append_tail(0);
    result.jag_targets.append_tail(repetitions);
    result.operations.push_back({&GATE_DATA.at("REPEAT"), {0, result.jag_targets.commit_tail()}});
    return result;
}

Circuit &Circuit::operator+=(const Circuit &other) {
    if (&other == this) {
        operations.insert(operations.end(), operations.begin(), operations.end());
        return *this;
    }

    size_t block_offset = blocks.size();
    blocks.insert(blocks.end(), other.blocks.begin(), other.blocks.end());
    for (const auto &op : other.operations) {
        assert(op.gate != nullptr);
        append_operation(op);
        if (op.gate->id == gate_name_to_id("REPEAT")) {
            assert(op.target_data.targets.size() == 2);
            operations.back().target_data.targets[0] += block_offset;
        }
    }

    return *this;
}
Circuit &Circuit::operator*=(size_t repetitions) {
    if (repetitions == 0) {
        clear();
    } else {
        *this = *this * repetitions;
    }
    return *this;
}

std::string Circuit::str() const {
    std::stringstream s;
    s << *this;
    return s.str();
}

std::string Operation::str() const {
    std::stringstream s;
    s << *this;
    return s.str();
}

Circuit Circuit::from_file(FILE *file) {
    Circuit result;
    result.append_from_file(file, false);
    return result;
}

Circuit Circuit::from_text(const char *text) {
    Circuit result;
    result.append_from_text(text);
    return result;
}

DetectorsAndObservables::DetectorsAndObservables(DetectorsAndObservables &&other) noexcept
    : jagged_detector_data(other.jagged_detector_data.total_allocated()),
      detectors(std::move(other.detectors)),
      observables(std::move(other.observables)) {
    // Keep a local copy of the detector data.
    for (PointerRange<uint32_t> &e : detectors) {
        e = jagged_detector_data.take_copy(e);
    }
}

DetectorsAndObservables &DetectorsAndObservables::operator=(DetectorsAndObservables &&other) noexcept {
    observables = std::move(other.observables);
    detectors = std::move(other.detectors);

    // Keep a local copy of the detector data.
    jagged_detector_data = MonotonicBuffer<uint32_t>(other.jagged_detector_data.total_allocated());
    for (PointerRange<uint32_t> &e : detectors) {
        e = jagged_detector_data.take_copy(e);
    }

    return *this;
}

DetectorsAndObservables::DetectorsAndObservables(const DetectorsAndObservables &other)
    : jagged_detector_data(other.jagged_detector_data.total_allocated()),
      detectors(other.detectors),
      observables(other.observables) {
    // Keep a local copy of the detector data.
    for (PointerRange<uint32_t> &e : detectors) {
        e = jagged_detector_data.take_copy(e);
    }
}

DetectorsAndObservables &DetectorsAndObservables::operator=(const DetectorsAndObservables &other) {
    if (this == &other) {
        return *this;
    }

    observables = other.observables;
    detectors = other.detectors;

    // Keep a local copy of the detector data.
    jagged_detector_data = MonotonicBuffer<uint32_t>(other.jagged_detector_data.total_allocated());
    for (PointerRange<uint32_t> &e : detectors) {
        e = jagged_detector_data.take_copy(e);
    }

    return *this;
}

size_t Circuit::count_qubits() const {
    size_t n = 0;
    for (const auto &block : blocks) {
        n = std::max(n, block.count_qubits());
    }
    for (const auto &op : operations) {
        if (op.gate->flags & GATE_IS_BLOCK) {
            // Handled in block case.
            continue;
        }
        for (uint32_t t : op.target_data.targets) {
            if (!(t & TARGET_RECORD_BIT)) {
                n = std::max(n, (t & TARGET_VALUE_MASK) + size_t{1});
            }
        }
    }
    return n;
}

size_t Circuit::max_lookback() const {
    size_t n = 0;
    for (const auto &block : blocks) {
        n = std::max(n, block.max_lookback());
    }
    for (const auto &op : operations) {
        if (op.gate->flags & (GATE_CAN_TARGET_MEASUREMENT_RECORD | GATE_ONLY_TARGETS_MEASUREMENT_RECORD)) {
            for (uint32_t t : op.target_data.targets) {
                if (t & TARGET_RECORD_BIT) {
                    n = std::max(n, size_t{t & TARGET_VALUE_MASK});
                }
            }
        }
    }
    return n;
}

uint64_t add_saturate(uint64_t a, uint64_t b) {
    uint64_t r = a + b;
    if (r < a) {
        return UINT64_MAX;
    }
    return r;
}

uint64_t mul_saturate(uint64_t a, uint64_t b) {
    if (b && a > UINT64_MAX / b) {
        return UINT64_MAX;
    }
    return a * b;
}

uint64_t Circuit::count_measurements() const {
    uint64_t n = 0;
    for (const auto &op : operations) {
        assert(op.gate != nullptr);
        if (op.gate->id == gate_name_to_id("REPEAT")) {
            assert(op.target_data.targets.size() == 2);
            assert(op.target_data.targets[0] < blocks.size());
            n = add_saturate(n, mul_saturate(blocks[op.target_data.targets[0]].count_measurements(), op.target_data.targets[1]));
        } else if (op.gate->flags & GATE_PRODUCES_RESULTS) {
            n = add_saturate(n, op.target_data.targets.size());
        }
    }
    return n;
}

uint64_t Circuit::count_detectors_and_observables() const {
    uint64_t n = 0;
    for (const auto &op : operations) {
        assert(op.gate != nullptr);
        if (op.gate->id == gate_name_to_id("REPEAT")) {
            assert(op.target_data.targets.size() == 2);
            assert(op.target_data.targets[0] < blocks.size());
            n = add_saturate(n, mul_saturate(blocks[op.target_data.targets[0]].count_detectors_and_observables(), op.target_data.targets[1]));
        } else if (op.gate->id == gate_name_to_id("DETECTOR") || op.gate->id == gate_name_to_id("OBSERVABLE_INCLUDE")) {
            n = add_saturate(n, 1);
        }
    }
    return n;
}


==> anc/stim_src_v1.3/src/circuit/circuit.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef CIRCUIT_H
#define CIRCUIT_H

#include <cstring>
#include <functional>
#include <iostream>
#include <memory>
#include <unordered_map>
#include <vector>

#include "../simd/monotonic_buffer.h"
#include "gate_data.h"

#define TARGET_VALUE_MASK ((uint32_t{1} << 24) - uint32_t{1})
#define TARGET_INVERTED_BIT (uint32_t{1} << 31)
#define TARGET_PAULI_X_BIT (uint32_t{1} << 30)
#define TARGET_PAULI_Z_BIT (uint32_t{1} << 29)
#define TARGET_RECORD_BIT (uint32_t{1} << 28)

enum SampleFormat {
    /// Human readable format.
    ///
    /// For each shot:
    ///     For each measurement:
    ///         Output '0' if false, '1' if true
    ///     Output '\n'
    SAMPLE_FORMAT_01,
    /// Binary format.
    ///
    /// For each shot:
    ///     For each group of 8 measurement (padded with 0s if needed):
    ///         Output a bit packed byte (least significant bit of byte has first measurement)
    SAMPLE_FORMAT_B8,
    /// Transposed binary format.
    ///
    /// For each measurement:
    ///     For each group of 64 shots (padded with 0s if needed):
    ///         Output bit packed bytes (least significant bit of first byte has first shot)
    SAMPLE_FORMAT_PTB64,
    /// Human readable compressed format.
    ///
    /// For each shot:
    ///     For each measurement_index where the measurement result was 1:
    ///         Output decimal(measurement_index)
    SAMPLE_FORMAT_HITS,
    /// Binary run-length format.
    ///
    /// For each shot:
    ///     For each run of same-result measurements up to length 128:
    ///         Output (result ? 0x80 : 0) | (run_length + 1)
    SAMPLE_FORMAT_R8,
    /// Specific to detection event data.
    ///
    /// For each shot:
    ///     Output "shot" + " D#" for each detector that fired + " L#" for each observable that was inverted + "\n".
    SAMPLE_FORMAT_DETS,
};

/// The data that describes how a gate is being applied to qubits (or other targets).
///
/// This struct is not self-sufficient. It points into data stored elsewhere (e.g. in a Circuit's jagged_data).
struct OperationData {
    /// Context-dependent numeric argument (e.g. a probability).
    double arg;
    /// Context-dependent data on what to target.
    ///
    /// The bottom 24 bits of each item always refer to a qubit index.
    /// The top 8 bits are used for additional data such as
    /// Pauli basis, record lookback, and measurement inversion.
    PointerRange<uint32_t> targets;

    bool operator==(const OperationData &other) const;
    bool operator!=(const OperationData &other) const;
};

/// A gate applied to targets.
///
/// This struct is not self-sufficient. It points into data stored elsewhere (e.g. in a Circuit's jagged_data).
struct Operation {
    /// The gate applied by the operation. Should never be nullptr.
    const Gate *gate;
    /// The targeting data for applying the gate.
    OperationData target_data;
    /// Determines if two operations can be combined into one operation (with combined targeting data).
    bool can_fuse(const Operation &other) const;
    /// Equality.
    bool operator==(const Operation &other) const;
    /// Inequality.
    bool operator!=(const Operation &other) const;
    /// Returns a text description of the operation's gate and targets.
    std::string str() const;
    /// Approximate equality.
    bool approx_equals(const Operation &other, double atol) const;
};

/// A description of a quantum computation.
struct Circuit {
    /// Backing data store for variable-sized target data referenced by operations.
    MonotonicBuffer<uint32_t> jag_targets;
    /// Operations in the circuit, from earliest to latest.
    std::vector<Operation> operations;
    std::vector<Circuit> blocks;

    size_t count_qubits() const;
    uint64_t count_measurements() const;
    uint64_t count_detectors_and_observables() const;
    size_t max_lookback() const;

    /// Constructs an empty circuit.
    Circuit();
    /// Copy constructor.
    Circuit(const Circuit &circuit);
    /// Move constructor.
    Circuit(Circuit &&circuit) noexcept;
    /// Copy assignment.
    Circuit &operator=(const Circuit &circuit);
    /// Move assignment.
    Circuit &operator=(Circuit &&circuit) noexcept;

    /// Parses a circuit from text with operations like "H 0 \n CNOT 0 1 \n M 0 1".
    ///
    /// Note: operations are automatically fused.
    static Circuit from_text(const char *text);
    /// Parses a circuit from a file containing operations.
    ///
    /// Note: operations are automatically fused.
    static Circuit from_file(FILE *file);
    /// Grows the circuit using operations from a file.
    ///
    /// Note: operations are automatically fused.
    ///
    /// Args:
    ///     file: The opened file to read from.
    ///     stop_asap: When set to true, the reading process stops after the next operation is read. This is used for
    ///         interactive (repl) mode, where measurements should produce results immediately instead of only after the
    ///         circuit is entirely specified. *This has significantly worse performance. It prevents measurement
    ///         batching.*
    void append_from_file(FILE *file, bool stop_asap);
    /// Grows the circuit using operations from a string.
    ///
    /// Note: operations are automatically fused.
    void append_from_text(const char *text);

    Circuit operator+(const Circuit &other) const;
    Circuit operator*(size_t repetitions) const;
    Circuit &operator+=(const Circuit &other);
    Circuit &operator*=(size_t repetitions);

    /// Safely adds an operation at the end of the circuit, copying its data into the circuit's jagged data as needed.
    void append_operation(const Operation &operation);
    /// Safely adds an operation at the end of the circuit, copying its data into the circuit's jagged data as needed.
    void append_op(const std::string &gate_name, const std::vector<uint32_t> &vec, double arg = 0);
    /// Safely adds an operation at the end of the circuit, copying its data into the circuit's jagged data as needed.
    void append_operation(const Gate &gate, ConstPointerRange<uint32_t> targets, double arg);

    /// Resets the circuit back to an empty circuit.
    void clear();

    /// Returns a text description of the circuit.
    std::string str() const;
    /// Equality.
    bool operator==(const Circuit &other) const;
    /// Inequality.
    bool operator!=(const Circuit &other) const;
    /// Approximate equality.
    bool approx_equals(const Circuit &other, double atol) const;

    template <typename CALLBACK>
    void for_each_operation(const CALLBACK &callback) const {
        for (const auto &op : operations) {
            assert(op.gate != nullptr);
            if (op.gate->id == gate_name_to_id("REPEAT")) {
                assert(op.target_data.targets.size() == 2);
                assert(op.target_data.targets[0] < blocks.size());
                size_t repeats = op.target_data.targets[1];
                const auto &block = blocks[op.target_data.targets[0]];
                for (size_t k = 0; k < repeats; k++) {
                    block.for_each_operation(callback);
                }
            } else {
                callback(op);
            }
        }
    }

    template <typename CALLBACK>
    void for_each_operation_reverse(const CALLBACK &callback) const {
        for (size_t p = operations.size(); p-- > 0;) {
            const auto &op = operations[p];
            assert(op.gate != nullptr);
            if (op.gate->id == gate_name_to_id("REPEAT")) {
                assert(op.target_data.targets.size() == 2);
                assert(op.target_data.targets[0] < blocks.size());
                size_t repeats = op.target_data.targets[1];
                const auto &block = blocks[op.target_data.targets[0]];
                for (size_t k = 0; k < repeats; k++) {
                    block.for_each_operation_reverse(callback);
                }
            } else {
                callback(op);
            }
        }
    }
};

/// Lists sets of measurements that have deterministic parity under noiseless execution from a circuit.
struct DetectorsAndObservables {
    MonotonicBuffer<uint32_t> jagged_detector_data;
    std::vector<PointerRange<uint32_t>> detectors;
    std::vector<std::vector<uint32_t>> observables;
    DetectorsAndObservables(const Circuit &circuit);

    DetectorsAndObservables(DetectorsAndObservables &&other) noexcept;
    DetectorsAndObservables &operator=(DetectorsAndObservables &&other) noexcept;
    DetectorsAndObservables(const DetectorsAndObservables &other);
    DetectorsAndObservables &operator=(const DetectorsAndObservables &other);
};

std::ostream &operator<<(std::ostream &out, const Circuit &c);
std::ostream &operator<<(std::ostream &out, const Operation &op);

#endif


==> anc/stim_src_v1.3/src/circuit/circuit.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "circuit.h"

#include "../benchmark_util.h"

BENCHMARK(circuit_parse) {
    Circuit c;
    benchmark_go([&]() {
        c = Circuit::from_text(R"input(
H 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
CNOT 4 5 6 7
M 1 2 3 4 5 6 7 8 9 10 11
            )input");
    }).goal_nanos(950);
    if (c.count_qubits() == 0) {
        std::cerr << "impossible";
    }
}

BENCHMARK(circuit_parse_sparse) {
    Circuit c;
    for (auto k = 0; k < 1000; k++) {
        c.append_op("H", {0});
        c.append_op("CNOT", {1, 2});
        c.append_op("M", {0});
    }
    auto text = c.str();
    benchmark_go([&]() {
        c = Circuit::from_text(text.data());
    }).goal_micros(150);
    if (c.count_qubits() == 0) {
        std::cerr << "impossible";
    }
}


==> anc/stim_src_v1.3/src/circuit/circuit.pybind.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "circuit.pybind.h"

#include "../py/base.pybind.h"
#include "../py/compiled_detector_sampler.pybind.h"
#include "../py/compiled_measurement_sampler.pybind.h"

std::string circuit_repr(const Circuit &self) {
    if (self.operations.empty()) {
        return "stim.Circuit()";
    }
    return "stim.Circuit('''\n" + self.str() + "\n''')";
}

void pybind_circuit(pybind11::module &m) {
    auto &&c = pybind11::class_<Circuit>(
        m,
        "Circuit",
        clean_doc_string(u8R"DOC(
            A mutable stabilizer circuit.

            Examples:
                >>> import stim
                >>> c = stim.Circuit()
                >>> c.append_operation("X", [0])
                >>> c.append_operation("M", [0])
                >>> c.compile_sampler().sample(shots=1)
                array([[1]], dtype=uint8)

                >>> stim.Circuit('''
                ...    H 0
                ...    CNOT 0 1
                ...    M 0 1
                ...    DETECTOR rec[-1] rec[-2]
                ... ''').compile_detector_sampler().sample(shots=1)
                array([[0]], dtype=uint8)

        )DOC").data()
    );

    c.def(
        pybind11::init([](const char *stim_program_text) {
            Circuit self;
            self.append_from_text(stim_program_text);
            return self;
        }),
        pybind11::arg("stim_program_text") = "",
        clean_doc_string(u8R"DOC(
            Creates a stim.Circuit.

            Args:
                stim_program_text: Defaults to empty. Describes operations to append into the circuit.

            Examples:
                >>> import stim
                >>> empty = stim.Circuit()
                >>> not_empty = stim.Circuit('''
                ...    X 0
                ...    CNOT 0 1
                ...    M 1
                ... ''')
        )DOC").data()
    );

    c.def_property_readonly(
        "num_measurements",
        &Circuit::count_measurements,
        clean_doc_string(u8R"DOC(
            Counts the number of measurement bits produced when sampling from the circuit.

            Examples:
                >>> import stim
                >>> c = stim.Circuit('''
                ...    M 0
                ...    M 0 1
                ... ''')
                >>> c.num_measurements
                3
        )DOC").data()
    );

    c.def_property_readonly(
        "num_qubits",
        &Circuit::count_qubits,
        clean_doc_string(u8R"DOC(
            Counts the number of qubits used when simulating the circuit.

            Examples:
                >>> import stim
                >>> c = stim.Circuit('''
                ...    M 0
                ...    M 0 1
                ... ''')
                >>> c.num_qubits
                2
                >>> c.append_from_stim_program_text('''
                ...    X 100
                ... ''')
                >>> c.num_qubits
                101
        )DOC").data()
    );

    c.def(
        "compile_sampler",
        [](const Circuit &self) {
            return CompiledMeasurementSampler(self);
        },
        clean_doc_string(u8R"DOC(
            Returns a CompiledMeasurementSampler, which can quickly batch sample measurements, for the circuit.

            Examples:
                >>> import stim
                >>> c = stim.Circuit('''
                ...    X 2
                ...    M 0 1 2
                ... ''')
                >>> s = c.compile_sampler()
                >>> s.sample(shots=1)
                array([[0, 0, 1]], dtype=uint8)
        )DOC").data()
    );

    c.def(
        "compile_detector_sampler",
        [](Circuit &self) {
            return CompiledDetectorSampler(self);
        },
        clean_doc_string(u8R"DOC(
            Returns a CompiledDetectorSampler, which can quickly batch sample detection events, for the circuit.

            Examples:
                >>> import stim
                >>> c = stim.Circuit('''
                ...    H 0
                ...    CNOT 0 1
                ...    M 0 1
                ...    DETECTOR rec[-1] rec[-2]
                ... ''')
                >>> s = c.compile_detector_sampler()
                >>> s.sample(shots=1)
                array([[0]], dtype=uint8)
        )DOC").data()
    );

    c.def(
        "clear",
        &Circuit::clear,
        clean_doc_string(u8R"DOC(
            Clears the contents of the circuit.

            Examples:
                >>> import stim
                >>> c = stim.Circuit('''
                ...    X 0
                ...    Y 1 2
                ... ''')
                >>> c.clear()
                >>> c
                stim.Circuit()
        )DOC").data()
    );

    c.def(
        "__iadd__",
        &Circuit::operator+=,
        pybind11::arg("second"),
        clean_doc_string(u8R"DOC(
            Appends a circuit into the receiving circuit (mutating it).

            Examples:
                >>> import stim
                >>> c1 = stim.Circuit('''
                ...    X 0
                ...    Y 1 2
                ... ''')
                >>> c2 = stim.Circuit('''
                ...    M 0 1 2
                ... ''')
                >>> c1 += c2
                >>> print(c1)
                X 0
                Y 1 2
                M 0 1 2
        )DOC").data()
    );

    c.def(
        "flattened_operations",
        [](Circuit &self){
            pybind11::list result;
            self.for_each_operation([&](const Operation &op){
                pybind11::list targets;
                for (auto t : op.target_data.targets) {
                    auto v = t & TARGET_VALUE_MASK;
                    if (t & TARGET_INVERTED_BIT) {
                        targets.append(pybind11::make_tuple("inv", v));
                    } else if (t & (TARGET_PAULI_X_BIT | TARGET_PAULI_Z_BIT)) {
                        if (!(t & TARGET_PAULI_Z_BIT)) {
                            targets.append(pybind11::make_tuple("X", v));
                        } else if (!(t & TARGET_PAULI_X_BIT)) {
                            targets.append(pybind11::make_tuple("Z", v));
                        } else {
                            targets.append(pybind11::make_tuple("Y", v));
                        }
                    } else if (t & TARGET_RECORD_BIT) {
                        targets.append(pybind11::make_tuple("rec", -(long long)v));
                    } else {
                        targets.append(pybind11::int_(v));
                    }
                }
                result.append(pybind11::make_tuple(op.gate->name, targets, op.target_data.arg));
            });
            return result;
        },
        clean_doc_string(u8R"DOC(
            Flattens the circuit's operations into a list.

            The operations within repeat blocks are actually repeated in the output.

            Returns:
                A List[Tuple[name, targets, arg]] of the operations in the circuit.
                    name: A string with the gate's name.
                    targets: A list of things acted on by the gate. Each thing can be:
                        int: The index of a qubit.
                        Tuple["inv", int]: The index of a qubit to measure with an inverted result.
                        Tuple["rec", int]: A measurement record target like `rec[-1]`.
                        Tuple["X", int]: A Pauli X operation to apply during a correlated error.
                        Tuple["Y", int]: A Pauli Y operation to apply during a correlated error.
                        Tuple["Z", int]: A Pauli Z operation to apply during a correlated error.
                    arg: The gate's numeric argument. For most gates this is just 0. For noisy
                        gates this is the probability of the noise being applied.

            Examples:
                >>> import stim
                >>> stim.Circuit('''
                ...    H 0
                ...    X_ERROR(0.125) 1
                ...    M 0 !1
                ... ''').flattened_operations()
                [('H', [0], 0.0), ('X_ERROR', [1], 0.125), ('M', [0, ('inv', 1)], 0.0)]

                >>> stim.Circuit('''
                ...    REPEAT 2 {
                ...        H 6
                ...    }
                ... ''').flattened_operations()
                [('H', [6], 0.0), ('H', [6], 0.0)]
        )DOC").data()
    );

    c.def(pybind11::self == pybind11::self,
        "Determines if two circuits have identical contents.");
    c.def(pybind11::self != pybind11::self,
        "Determines if two circuits have non-identical contents.");

    c.def(
        "__add__",
        &Circuit::operator+,
        pybind11::arg("second"),
        clean_doc_string(u8R"DOC(
            Creates a circuit by appending two circuits.

            Examples:
                >>> import stim
                >>> c1 = stim.Circuit('''
                ...    X 0
                ...    Y 1 2
                ... ''')
                >>> c2 = stim.Circuit('''
                ...    M 0 1 2
                ... ''')
                >>> print(c1 + c2)
                X 0
                Y 1 2
                M 0 1 2
        )DOC").data()
    );

    c.def(
        "__imul__",
        &Circuit::operator*=,
        pybind11::arg("repetitions"),
        clean_doc_string(u8R"DOC(
            Mutates the circuit into multiple copies of itself.

            Examples:
                >>> import stim
                >>> c = stim.Circuit('''
                ...    X 0
                ...    Y 1 2
                ... ''')
                >>> c *= 3
                >>> print(c)
                REPEAT 3 {
                    X 0
                    Y 1 2
                }
        )DOC").data()
    );

    c.def(
        "__mul__",
        &Circuit::operator*,
        pybind11::arg("repetitions"),
        clean_doc_string(u8R"DOC(
            Creates a circuit by repeating a circuit multiple times.

            Examples:
                >>> import stim
                >>> c = stim.Circuit('''
                ...    X 0
                ...    Y 1 2
                ... ''')
                >>> print(c * 3)
                REPEAT 3 {
                    X 0
                    Y 1 2
                }
        )DOC").data()
    );

    c.def(
        "__rmul__",
        &Circuit::operator*,
        pybind11::arg("repetitions"),
        clean_doc_string(u8R"DOC(
            Creates a circuit by repeating a circuit multiple times.

            Examples:
                >>> import stim
                >>> c = stim.Circuit('''
                ...    X 0
                ...    Y 1 2
                ... ''')
                >>> print(3 * c)
                REPEAT 3 {
                    X 0
                    Y 1 2
                }
        )DOC").data()
    );

    c.def(
        "append_operation",
        &Circuit::append_op,
        pybind11::arg("name"),
        pybind11::arg("targets"),
        pybind11::arg("arg") = 0.0,
        clean_doc_string(u8R"DOC(
            Appends an operation into the circuit.

            Examples:
                >>> import stim
                >>> c = stim.Circuit()
                >>> c.append_operation("X", [0])
                >>> c.append_operation("H", [0, 1])
                >>> c.append_operation("M", [0, stim.target_inv(1)])
                >>> c.append_operation("CNOT", [stim.target_rec(-1), 0])
                >>> c.append_operation("X_ERROR", [0], 0.125)
                >>> c.append_operation("CORRELATED_ERROR", [stim.target_x(0), stim.target_y(2)], 0.25)
                >>> print(c)
                X 0
                H 0 1
                M 0 !1
                CX rec[-1] 0
                X_ERROR(0.125) 0
                E(0.25) X0 Y2

            Args:
                name: The name of the operation's gate (e.g. "H" or "M" or "CNOT").
                targets: The gate targets. Gates implicitly broadcast over their targets.
                arg: A modifier for the gate, e.g. the probability of an error. Defaults to 0.
        )DOC").data()
    );

    c.def(
        "append_from_stim_program_text",
        [](Circuit &self, const char *text) {
            self.append_from_text(text);
        },
        pybind11::arg("stim_program_text"),
        clean_doc_string(u8R"DOC(
            Appends operations described by a STIM format program into the circuit.

            Examples:
                >>> import stim
                >>> c = stim.Circuit()
                >>> c.append_from_stim_program_text('''
                ...    H 0  # comment
                ...    CNOT 0 2
                ...
                ...    M 2
                ...    CNOT rec[-1] 1
                ... ''')
                >>> print(c)
                H 0
                CX 0 2
                M 2
                CX rec[-1] 1

            Args:
                text: The STIM program text containing the circuit operations to append.
        )DOC").data()
    );

    c.def("__str__", &Circuit::str);
    c.def("__repr__", &circuit_repr);

    c.def(
        "copy",
        [](Circuit &self) {
            Circuit copy = self;
            return copy;
        },
        clean_doc_string(u8R"DOC(
            Returns a copy of the circuit. An independent circuit with the same contents.

            Examples:
                >>> import stim

                >>> c1 = stim.Circuit("H 0")
                >>> c2 = c1.copy()
                >>> c2 is c1
                False
                >>> c2 == c1
                True
        )DOC").data()
    );
}


==> anc/stim_src_v1.3/src/circuit/circuit.pybind.h <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef CIRCUIT_PYBIND_H
#define CIRCUIT_PYBIND_H

#include <pybind11/pybind11.h>

#include "circuit.h"

void pybind_circuit(pybind11::module &m);
std::string circuit_repr(const Circuit &self);

#endif

==> anc/stim_src_v1.3/src/circuit/circuit.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "circuit.test.h"

#include <gtest/gtest.h>

OpDat::OpDat(uint32_t target) : targets({target}) {
}

OpDat::OpDat(std::vector<uint32_t> targets) : targets(std::move(targets)) {
}

OpDat OpDat::flipped(size_t target) {
    return OpDat(target | TARGET_INVERTED_BIT);
}

OpDat::operator OperationData() {
    return {0, targets};
}

TEST(circuit, from_text) {
    Circuit expected;
    const auto &f = Circuit::from_text;
    ASSERT_EQ(f("# not an operation"), expected);

    expected.clear();
    expected.append_op("H", {0});
    ASSERT_EQ(f("H 0"), expected);
    ASSERT_EQ(f("h 0"), expected);
    ASSERT_EQ(f("H 0     "), expected);
    ASSERT_EQ(f("     H 0     "), expected);
    ASSERT_EQ(f("\tH 0\t\t"), expected);
    ASSERT_EQ(f("H 0  # comment"), expected);

    expected.clear();
    expected.append_op("H", {23});
    ASSERT_EQ(f("H 23"), expected);

    expected.clear();
    expected.append_op("DEPOLARIZE1", {4, 5}, 0.125);
    ASSERT_EQ(f("DEPOLARIZE1(0.125) 4 5  # comment"), expected);

    expected.clear();
    expected.append_op("ZCX", {5, 6});
    ASSERT_EQ(f("  \t Cnot 5 6  # comment   "), expected);

    ASSERT_THROW({ f("H a"); }, std::out_of_range);
    ASSERT_THROW({ f("H(1)"); }, std::out_of_range);
    ASSERT_THROW({ f("X_ERROR 1"); }, std::out_of_range);
    ASSERT_THROW({ f("H 9999999999999999999999999999999999999999999"); }, std::out_of_range);
    ASSERT_THROW({ f("H -1"); }, std::out_of_range);
    ASSERT_THROW({ f("CNOT 0 a"); }, std::out_of_range);
    ASSERT_THROW({ f("CNOT 0 99999999999999999999999999999999"); }, std::out_of_range);
    ASSERT_THROW({ f("CNOT 0 -1"); }, std::out_of_range);
    ASSERT_THROW({ f("DETECTOR 1 2"); }, std::out_of_range);
    ASSERT_THROW({ f("CX 1 1"); }, std::out_of_range);
    ASSERT_THROW({ f("SWAP 1 1"); }, std::out_of_range);
    ASSERT_THROW({ f("DEPOLARIZE2(1) 1 1"); }, std::out_of_range);
    ASSERT_THROW({ f("DETEstdCTOR rec[-1]"); }, std::out_of_range);
    ASSERT_THROW({ f("DETECTOR rec[0]"); }, std::out_of_range);
    ASSERT_THROW({ f("DETECTOR rec[1]"); }, std::out_of_range);
    ASSERT_THROW({ f("DETECTOR rec[-999999999999]"); }, std::out_of_range);
    ASSERT_THROW({ f("DETECTOR(2) rec[-1]"); }, std::out_of_range);
    ASSERT_THROW({ f("OBSERVABLE_INCLUDE rec[-1]"); }, std::out_of_range);
    ASSERT_THROW({ f("OBSERVABLE_INCLUDE(-1) rec[-1]"); }, std::out_of_range);
    ASSERT_THROW({ f("CORRELATED_ERROR(1) B1"); }, std::out_of_range);
    ASSERT_THROW({ f("CORRELATED_ERROR(1) X 1"); }, std::out_of_range);
    ASSERT_THROW({ f("CORRELATED_ERROR(1) X\n"); }, std::out_of_range);
    ASSERT_THROW({ f("CORRELATED_ERROR(1) 1"); }, std::out_of_range);
    ASSERT_THROW({ f("ELSE_CORRELATED_ERROR(1) 1 2"); }, std::out_of_range);
    ASSERT_THROW({ f("CORRELATED_ERROR(1) 1 2"); }, std::out_of_range);
    ASSERT_THROW({ f("CORRELATED_ERROR(1) A"); }, std::out_of_range);

    ASSERT_THROW({ f("CNOT 0\nCNOT 1"); }, std::out_of_range);

    expected.clear();
    ASSERT_EQ(f(""), expected);
    ASSERT_EQ(f("# Comment\n\n\n# More"), expected);

    expected.clear();
    expected.append_op("H_XZ", {0});
    ASSERT_EQ(f("H 0"), expected);

    expected.clear();
    expected.append_op("H_XZ", {0, 1});
    ASSERT_EQ(f("H 0 \n H 1"), expected);

    expected.clear();
    expected.append_op("H_XZ", {1});
    ASSERT_EQ(f("H 1"), expected);

    expected.clear();
    expected.append_op("H", {0});
    expected.append_op("ZCX", {0, 1});
    ASSERT_EQ(
        f("# EPR\n"
          "H 0\n"
          "CNOT 0 1"),
        expected);

    expected.clear();
    expected.append_op("M", {0, 0 | TARGET_INVERTED_BIT, 1, 1 | TARGET_INVERTED_BIT});
    ASSERT_EQ(f("M 0 !0 1 !1"), expected);

    // Measurement fusion.
    expected.clear();
    expected.append_op("H", {0});
    expected.append_op("M", {0, 1, 2});
    expected.append_op("SWAP", {0, 1});
    expected.append_op("M", {0, 10});
    ASSERT_EQ(
        f(R"CIRCUIT(
            H 0
            M 0
            M 1
            M 2
            SWAP 0 1
            M 0
            M 10
        )CIRCUIT"),
        expected);

    expected.clear();
    expected.append_op("X", {0});
    expected += Circuit::from_text("Y 1 2") * 2;
    ASSERT_EQ(
        f(R"CIRCUIT(
            X 0
            REPEAT 2 {
              Y 1
              Y 2 #####"
            } #####"
        )CIRCUIT"),
        expected);

    expected.clear();
    expected.append_op("DETECTOR", {5 | TARGET_RECORD_BIT});
    ASSERT_EQ(f("DETECTOR rec[-5]"), expected);
    expected.clear();
    expected.append_op("DETECTOR", {6 | TARGET_RECORD_BIT});
    ASSERT_EQ(f("DETECTOR rec[-6]"), expected);

    Circuit parsed =
        f("M 0\n"
          "REPEAT 5 {\n"
          "  M 1 2\n"
          "  M 3\n"
          "} #####");
    ASSERT_EQ(parsed.operations.size(), 2);
    ASSERT_EQ(parsed.blocks.size(), 1);
    ASSERT_EQ(parsed.blocks[0].operations.size(), 1);
    ASSERT_EQ(parsed.blocks[0].operations[0].target_data.targets.size(), 3);

    expected.clear();
    expected.append_op(
        "CORRELATED_ERROR",
        {90 | TARGET_PAULI_X_BIT, 91 | TARGET_PAULI_X_BIT | TARGET_PAULI_Z_BIT, 92 | TARGET_PAULI_Z_BIT,
         93 | TARGET_PAULI_X_BIT},
        0.125);
    ASSERT_EQ(
        f(R"circuit(
            CORRELATED_ERROR(0.125) X90 Y91 Z92 X93
          )circuit"),
        expected);
}

TEST(circuit, append_circuit) {
    Circuit c1;
    c1.append_op("X", {0, 1});
    c1.append_op("M", {0, 1, 2, 4});

    Circuit c2;
    c2.append_op("M", {7});

    Circuit expected;
    expected.append_op("X", {0, 1});
    expected.append_op("M", {0, 1, 2, 4});
    expected.append_op("M", {7});

    Circuit actual = c1;
    actual += c2;
    ASSERT_EQ(actual.operations.size(), 3);
    actual = Circuit::from_text(actual.str().data());
    ASSERT_EQ(actual.operations.size(), 2);
    ASSERT_EQ(actual, expected);

    actual *= 4;
    ASSERT_EQ(actual.str(), R"CIRCUIT(REPEAT 4 {
    X 0 1
    M 0 1 2 4 7
})CIRCUIT");
}

TEST(circuit, append_op_fuse) {
    Circuit expected;
    Circuit actual;
    expected.append_op("H", {1, 2, 3});
    actual.append_op("H", {1}, 0);
    actual.append_op("H", {2, 3}, 0);
    ASSERT_EQ(actual, expected);

    actual.append_op("R", {0}, 0);
    expected.append_op("R", {0});
    ASSERT_EQ(actual, expected);

    actual.append_op("DETECTOR", {0, 0}, 0);
    actual.append_op("DETECTOR", {1, 1}, 0);
    expected.append_op("DETECTOR", {0, 0});
    expected.append_op("DETECTOR", {1, 1});
    ASSERT_EQ(actual, expected);

    actual.append_op("M", {0, 1}, 0);
    actual.append_op("M", {2, 3}, 0);
    expected.append_op("M", {0, 1, 2, 3});
    ASSERT_EQ(actual, expected);

    ASSERT_THROW({ actual.append_op("CNOT", {0}); }, std::out_of_range);
    ASSERT_THROW({ actual.append_op("X", {0}, 0.5); }, std::out_of_range);
}

TEST(circuit, str) {
    Circuit c;
    c.append_op("tick", {});
    c.append_op("CNOT", {2, 3});
    c.append_op("CNOT", {5 | TARGET_RECORD_BIT, 3});
    c.append_op("M", {1, 3, 2});
    c.append_op("DETECTOR", {7 | TARGET_RECORD_BIT});
    c.append_op("OBSERVABLE_INCLUDE", {11 | TARGET_RECORD_BIT, 1 | TARGET_RECORD_BIT}, 17);
    c.append_op("X_ERROR", {19}, 0.5);
    c.append_op(
        "CORRELATED_ERROR",
        {
            23 | TARGET_PAULI_X_BIT,
            27 | TARGET_PAULI_Z_BIT,
            29 | TARGET_PAULI_X_BIT | TARGET_PAULI_Z_BIT,
        },
        0.25);
    ASSERT_EQ(c.str(), R"circuit(TICK
CX 2 3 rec[-5] 3
M 1 3 2
DETECTOR rec[-7]
OBSERVABLE_INCLUDE(17) rec[-11] rec[-1]
X_ERROR(0.5) 19
E(0.25) X23 Z27 Y29)circuit");
}

TEST(circuit, append_op_validation) {
    Circuit c;
    ASSERT_THROW({ c.append_op("CNOT", {0}); }, std::out_of_range);
    c.append_op("CNOT", {0, 1});

    ASSERT_THROW({ c.append_op("REPEAT", {100}); }, std::out_of_range);
    ASSERT_THROW({ c.append_op("X", {0 | TARGET_PAULI_X_BIT}); }, std::out_of_range);
    ASSERT_THROW({ c.append_op("X", {0 | TARGET_PAULI_Z_BIT}); }, std::out_of_range);
    ASSERT_THROW({ c.append_op("X", {0 | TARGET_INVERTED_BIT}); }, std::out_of_range);
    ASSERT_THROW({ c.append_op("X", {0}, 0.5); }, std::out_of_range);

    ASSERT_THROW({ c.append_op("M", {0 | TARGET_PAULI_X_BIT}); }, std::out_of_range);
    ASSERT_THROW({ c.append_op("M", {0 | TARGET_PAULI_Z_BIT}); }, std::out_of_range);
    c.append_op("M", {0 | TARGET_INVERTED_BIT});
    ASSERT_THROW({ c.append_op("M", {0}, 0.5); }, std::out_of_range);

    c.append_op("CORRELATED_ERROR", {0 | TARGET_PAULI_X_BIT});
    c.append_op("CORRELATED_ERROR", {0 | TARGET_PAULI_Z_BIT});
    ASSERT_THROW(
        { c.append_op("CORRELATED_ERROR", {0 | TARGET_PAULI_X_BIT | TARGET_INVERTED_BIT}); }, std::out_of_range);
    c.append_op("X_ERROR", {0}, 0.5);

    ASSERT_THROW({ c.append_op("CNOT", {0, 0}); }, std::out_of_range);
}

TEST(circuit, classical_controls) {
    ASSERT_THROW(
        {
            Circuit::from_text(R"circuit(
            M 0
            XCX rec[-1] 1
         )circuit");
        },
        std::out_of_range);

    Circuit expected;
    expected.append_op("CX", {0, 1, 1 | TARGET_RECORD_BIT, 1});
    expected.append_op("CY", {2 | TARGET_RECORD_BIT, 1});
    expected.append_op("CZ", {4 | TARGET_RECORD_BIT, 1});
    ASSERT_EQ(
        Circuit::from_text(R"circuit(ZCX 0 1
ZCX rec[-1] 1
ZCY rec[-2] 1
ZCZ rec[-4] 1)circuit"),
        expected);
}

TEST(circuit, for_each_operation) {
    Circuit c;
    c.append_from_text(R"CIRCUIT(
        H 0
        M 0 1
        REPEAT 2 {
            X 1
            REPEAT 3 {
                Y 2
            }
        }
    )CIRCUIT");

    Circuit flat;
    auto f = [&](const char *gate, const std::vector<uint32_t> &targets) {
        flat.append_operation({&GATE_DATA.at(gate), {0, flat.jag_targets.take_copy(targets)}});
    };
    f("H", {0});
    f("M", {0, 1});
    f("X", {1});
    f("Y", {2});
    f("Y", {2});
    f("Y", {2});
    f("X", {1});
    f("Y", {2});
    f("Y", {2});
    f("Y", {2});

    std::vector<Operation> ops;
    c.for_each_operation([&](const Operation &op) {
        ops.push_back(op);
    });
    ASSERT_EQ(ops, flat.operations);
}

TEST(circuit, for_each_operation_reverse) {
    Circuit c;
    c.append_from_text(R"CIRCUIT(
        H 0
        M 0 1
        REPEAT 2 {
            X 1
            REPEAT 3 {
                Y 2
            }
        }
    )CIRCUIT");

    Circuit flat;
    auto f = [&](const char *gate, const std::vector<uint32_t> &targets) {
        flat.append_operation({&GATE_DATA.at(gate), {0, flat.jag_targets.take_copy(targets)}});
    };
    f("Y", {2});
    f("Y", {2});
    f("Y", {2});
    f("X", {1});
    f("Y", {2});
    f("Y", {2});
    f("Y", {2});
    f("X", {1});
    f("M", {0, 1});
    f("H", {0});

    std::vector<Operation> ops;
    c.for_each_operation_reverse([&](const Operation &op) {
        ops.push_back(op);
    });
    ASSERT_EQ(ops, flat.operations);
}

TEST(circuit, count_qubits) {
    ASSERT_EQ(Circuit().count_qubits(), 0);

    ASSERT_EQ(
        Circuit::from_text(R"CIRCUIT(
        H 0
        M 0 1
        REPEAT 2 {
            X 1
            REPEAT 3 {
                Y 2
                M 2
            }
        }
    )CIRCUIT")
            .count_qubits(),
        3);

    // Ensure not unrolling to compute.
    ASSERT_EQ(
        Circuit::from_text(R"CIRCUIT(
        H 0
        M 0 1
        REPEAT 999999 {
            REPEAT 999999 {
                REPEAT 999999 {
                    REPEAT 999999 {
                        X 1
                        REPEAT 999999 {
                            Y 2
                            M 2
                        }
                    }
                }
            }
        }
    )CIRCUIT")
            .count_qubits(),
        3);
}

TEST(circuit, count_detectors_and_observables) {
    ASSERT_EQ(Circuit().count_detectors_and_observables(), 0);

    ASSERT_EQ(
        Circuit::from_text(R"CIRCUIT(
        M 0 1 2
        DETECTOR rec[-1]
        OBSERVABLE_INCLUDE(5) rec[-1]
    )CIRCUIT")
            .count_detectors_and_observables(),
        2);

    // Ensure not unrolling to compute.
    ASSERT_EQ(
        Circuit::from_text(R"CIRCUIT(
        M 0 1
        REPEAT 1000 {
            REPEAT 1000 {
                REPEAT 1000 {
                    REPEAT 1000 {
                        DETECTOR rec[-1]
                    }
                }
            }
        }
    )CIRCUIT")
            .count_detectors_and_observables(),
        1000000000000ULL);

    ASSERT_EQ(
        Circuit::from_text(R"CIRCUIT(
        M 0 1
        REPEAT 999999 {
         REPEAT 999999 {
          REPEAT 999999 {
           REPEAT 999999 {
            REPEAT 999999 {
             REPEAT 999999 {
              REPEAT 999999 {
               REPEAT 999999 {
                REPEAT 999999 {
                 REPEAT 999999 {
                  REPEAT 999999 {
                   REPEAT 999999 {
                    REPEAT 999999 {
                        DETECTOR rec[-1]
                    }
                   }
                  }
                 }
                }
               }
              }
             }
            }
           }
          }
         }
        }
    )CIRCUIT")
            .count_detectors_and_observables(),
        UINT64_MAX);
}

TEST(circuit, max_lookback) {
    ASSERT_EQ(Circuit().max_lookback(), 0);
    ASSERT_EQ(
        Circuit::from_text(R"CIRCUIT(
        M 0 1 2 3 4 5 6
    )CIRCUIT")
            .max_lookback(),
        0);

    ASSERT_EQ(
        Circuit::from_text(R"CIRCUIT(
        M 0 1 2 3 4 5 6
        REPEAT 2 {
            CNOT rec[-4] 0
            REPEAT 3 {
                CNOT rec[-1] 0
            }
        }
    )CIRCUIT")
            .max_lookback(),
        4);

    // Ensure not unrolling to compute.
    ASSERT_EQ(
        Circuit::from_text(R"CIRCUIT(
        M 0 1 2 3 4 5
        REPEAT 999999 {
            REPEAT 999999 {
                REPEAT 999999 {
                    REPEAT 999999 {
                        REPEAT 999999 {
                            CNOT rec[-5] 0
                        }
                    }
                }
            }
        }
    )CIRCUIT")
            .max_lookback(),
        5);
}

TEST(circuit, count_measurements) {
    ASSERT_EQ(Circuit().count_measurements(), 0);

    ASSERT_EQ(
        Circuit::from_text(R"CIRCUIT(
        H 0
        M 0 1
        REPEAT 2 {
            X 1
            REPEAT 3 {
                Y 2
                M 2
            }
        }
    )CIRCUIT")
            .count_measurements(),
        8);

    // Ensure not unrolling to compute.
    ASSERT_EQ(
        Circuit::from_text(R"CIRCUIT(
        REPEAT 999999 {
            REPEAT 999999 {
                REPEAT 999999 {
                    M 0
                }
            }
        }
    )CIRCUIT")
            .count_measurements(),
        999999ULL * 999999ULL * 999999ULL);
    ASSERT_EQ(
        Circuit::from_text(R"CIRCUIT(
        REPEAT 999999 {
         REPEAT 999999 {
          REPEAT 999999 {
           REPEAT 999999 {
            REPEAT 999999 {
             REPEAT 999999 {
              REPEAT 999999 {
               REPEAT 999999 {
                REPEAT 999999 {
                    M 0
                }
               }
              }
             }
            }
           }
          }
         }
        }
    )CIRCUIT")
            .count_measurements(),
        UINT64_MAX);
}

TEST(circuit, preserves_repetition_blocks) {
    Circuit c = Circuit::from_text(R"CIRCUIT(
        H 0
        M 0 1
        REPEAT 2 {
            X 1
            REPEAT 3 {
                Y 2
                M 2
                X 0
            }
        }
    )CIRCUIT");
    ASSERT_EQ(c.operations.size(), 3);
    ASSERT_EQ(c.blocks.size(), 1);
    ASSERT_EQ(c.blocks[0].operations.size(), 2);
    ASSERT_EQ(c.blocks[0].blocks.size(), 1);
    ASSERT_EQ(c.blocks[0].blocks[0].operations.size(), 3);
    ASSERT_EQ(c.blocks[0].blocks[0].blocks.size(), 0);
}

TEST(circuit, multiplication_repeats) {
    Circuit c = Circuit::from_text(R"CIRCUIT(
        H 0
        M 0 1
    )CIRCUIT");
    ASSERT_EQ((c * 2).str(), R"CIRCUIT(REPEAT 2 {
    H 0
    M 0 1
})CIRCUIT");

    ASSERT_EQ(c * 0, Circuit());
    ASSERT_EQ(c * 1, c);
    Circuit copy = c;
    c *= 1;
    ASSERT_EQ(c, copy);
    c *= 0;
    ASSERT_EQ(c, Circuit());
}

TEST(circuit, self_addition) {
    Circuit c = Circuit::from_text(R"CIRCUIT(
        X 0
    )CIRCUIT");
    c += c;
    ASSERT_EQ(c.operations.size(), 2);
    ASSERT_EQ(c.blocks.size(), 0);
    ASSERT_EQ(c.operations[0], c.operations[1]);

    c = Circuit::from_text(R"CIRCUIT(
        X 0
        REPEAT 2 {
            Y 0
        }
    )CIRCUIT");
    c += c;
    ASSERT_EQ(c.operations.size(), 4);
    ASSERT_EQ(c.blocks.size(), 1);
    ASSERT_EQ(c.operations[0], c.operations[2]);
    ASSERT_EQ(c.operations[1], c.operations[3]);
}

TEST(circuit, addition_shares_blocks) {
    Circuit c1 = Circuit::from_text(R"CIRCUIT(
        X 0
        REPEAT 2 {
            X 1
        }
    )CIRCUIT");
    Circuit c2 = Circuit::from_text(R"CIRCUIT(
        X 2
        REPEAT 2 {
            X 3
        }
    )CIRCUIT");
    Circuit c3 = Circuit::from_text(R"CIRCUIT(
        X 0
        REPEAT 2 {
            X 1
        }
        X 2
        REPEAT 2 {
            X 3
        }
    )CIRCUIT");
    ASSERT_EQ(c1 + c2, c3);
    c1 += c2;
    ASSERT_EQ(c1, c3);
}


==> anc/stim_src_v1.3/src/circuit/circuit.test.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef CIRCUIT_TEST_H
#define CIRCUIT_TEST_H

#include "circuit.h"

// Helper class for creating temporary operation data.
struct OpDat {
    std::vector<uint32_t> targets;
    OpDat(uint32_t target);
    OpDat(std::vector<uint32_t> targets);
    static OpDat flipped(size_t target);
    operator OperationData();
};

#endif


==> anc/stim_src_v1.3/src/circuit/circuit_pybind_test.py <==
# Copyright 2021 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#      http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import stim
import pytest


def test_circuit_init_num_measurements_num_qubits():
    c = stim.Circuit()
    assert c.num_qubits == c.num_measurements == 0
    assert str(c).strip() == ""

    c.append_operation("X", [3])
    assert c.num_qubits == 4
    assert c.num_measurements == 0
    assert str(c).strip() == """
X 3
        """.strip()

    c.append_operation("M", [0])
    assert c.num_qubits == 4
    assert c.num_measurements == 1
    assert str(c).strip() == """
X 3
M 0
        """.strip()


def test_circuit_append_operation():
    c = stim.Circuit()

    with pytest.raises(IndexError, match="Gate not found"):
        c.append_operation("NOT_A_GATE", [0])
    with pytest.raises(IndexError, match="even number of targets"):
        c.append_operation("CNOT", [0])
    with pytest.raises(IndexError, match="doesn't take"):
        c.append_operation("X", [0], 0.5)
    with pytest.raises(IndexError, match="invalid flags"):
        c.append_operation("X", [stim.target_inv(0)])
    with pytest.raises(IndexError, match="invalid flags"):
        c.append_operation("X", [stim.target_x(0)])
    with pytest.raises(IndexError, match="lookback"):
        stim.target_rec(0)
    with pytest.raises(IndexError, match="lookback"):
        stim.target_rec(1)
    with pytest.raises(IndexError, match="lookback"):
        stim.target_rec(-2**30)
    assert stim.target_rec(-1) is not None
    assert stim.target_rec(-15) is not None

    c.append_operation("X", [0])
    c.append_operation("X", [1, 2])
    c.append_operation("X", [3])
    c.append_operation("CNOT", [0, 1])
    c.append_operation("M", [0, stim.target_inv(1)])
    c.append_operation("X_ERROR", [0], 0.25)
    c.append_operation("CORRELATED_ERROR", [stim.target_x(0), stim.target_y(1)], 0.5)
    c.append_operation("DETECTOR", [stim.target_rec(-1)])
    c.append_operation("OBSERVABLE_INCLUDE", [stim.target_rec(-1), stim.target_rec(-2)], 5)
    assert str(c).strip() == """
X 0 1 2 3
CX 0 1
M 0 !1
X_ERROR(0.25) 0
E(0.5) X0 Y1
DETECTOR rec[-1]
OBSERVABLE_INCLUDE(5) rec[-1] rec[-2]
    """.strip()


def test_circuit_iadd():
    c = stim.Circuit()
    alias = c
    c.append_operation("X", [1, 2])
    c2 = stim.Circuit()
    c2.append_operation("Y", [3])
    c2.append_operation("M", [4])
    c += c2
    assert c is alias
    assert str(c).strip() == """
X 1 2
Y 3
M 4
        """.strip()

    c += c
    assert str(c).strip() == """
X 1 2
Y 3
M 4
X 1 2
Y 3
M 4
    """.strip()
    assert c is alias


def test_circuit_add():
    c = stim.Circuit()
    c.append_operation("X", [1, 2])
    c2 = stim.Circuit()
    c2.append_operation("Y", [3])
    c2.append_operation("M", [4])
    assert str(c + c2).strip() == """
X 1 2
Y 3
M 4
            """.strip()

    assert str(c2 + c2).strip() == """
Y 3
M 4
Y 3
M 4
        """.strip()


def test_circuit_mul():
    c = stim.Circuit()
    c.append_operation("Y", [3])
    c.append_operation("M", [4])
    assert str(c * 2) == str(2 * c) == """
REPEAT 2 {
    Y 3
    M 4
}
        """.strip()
    assert str((c * 2) * 3) == """
REPEAT 6 {
    Y 3
    M 4
}
        """.strip()
    expected = """
REPEAT 3 {
    Y 3
    M 4
}
    """.strip()
    assert str(c * 3) == str(3 * c) == expected
    alias = c
    c *= 3
    assert alias is c
    assert str(c) == expected
    c *= 1
    assert str(c) == expected
    assert alias is c
    c *= 0
    assert str(c) == ""
    assert alias is c


def test_circuit_repr():
    v = stim.Circuit("""
        X 0
        M 0
    """)
    r = repr(v)
    assert r == """stim.Circuit('''
X 0
M 0
''')"""
    assert eval(r, {'stim': stim}) == v


def test_circuit_eq():
    a = """
        X 0
        M 0
    """
    b = """
        Y 0
        M 0
    """
    assert stim.Circuit() == stim.Circuit()
    assert stim.Circuit() != stim.Circuit(a)
    assert not (stim.Circuit() != stim.Circuit())
    assert not (stim.Circuit() == stim.Circuit(a))
    assert stim.Circuit(a) == stim.Circuit(a)
    assert stim.Circuit(b) == stim.Circuit(b)
    assert stim.Circuit(a) != stim.Circuit(b)

    assert stim.Circuit() != None
    assert stim.Circuit != object()
    assert stim.Circuit != "another type"
    assert not (stim.Circuit == None)
    assert not (stim.Circuit == object())
    assert not (stim.Circuit == "another type")


def test_circuit_clear():
    c = stim.Circuit("""
        X 0
        M 0
    """)
    c.clear()
    assert c == stim.Circuit()


def test_circuit_compile_sampler():
    c = stim.Circuit()
    s = c.compile_sampler()
    c.append_operation("M", [0])
    print(repr(s))
    assert repr(s) == "stim.CompiledMeasurementSampler(stim.Circuit())"
    s = c.compile_sampler()
    assert repr(s) == """
stim.CompiledMeasurementSampler(stim.Circuit('''
M 0
'''))
    """.strip()

    c.append_operation("H", [0, 1, 2, 3, 4])
    c.append_operation("M", [0, 1, 2, 3, 4])
    s = c.compile_sampler()
    r = repr(s)
    assert r == """
stim.CompiledMeasurementSampler(stim.Circuit('''
M 0
H 0 1 2 3 4
M 0 1 2 3 4
'''))
    """.strip() == str(stim.CompiledMeasurementSampler(c))

    # Check that expression can be evaluated.
    _ = eval(r, {"stim": stim})


def test_circuit_compile_detector_sampler():
    c = stim.Circuit()
    s = c.compile_detector_sampler()
    c.append_operation("M", [0])
    assert repr(s) == "stim.CompiledDetectorSampler(stim.Circuit())"
    c.append_operation("DETECTOR", [stim.target_rec(-1)])
    s = c.compile_detector_sampler()
    r = repr(s)
    assert r == """
stim.CompiledDetectorSampler(stim.Circuit('''
M 0
DETECTOR rec[-1]
'''))
    """.strip()

    # Check that expression can be evaluated.
    _ = eval(r, {"stim": stim})


def test_circuit_flattened_operations():
    for e in stim.Circuit('''
        H 0
        REPEAT 3 {
            X_ERROR(0.125) 1
        }
        CORRELATED_ERROR(0.25) X3 Y4 Z5
        M 0 !1
        DETECTOR rec[-1]
    ''').flattened_operations():
        print(e)
    assert stim.Circuit('''
        H 0
        REPEAT 3 {
            X_ERROR(0.125) 1
        }
        CORRELATED_ERROR(0.25) X3 Y4 Z5
        M 0 !1
        DETECTOR rec[-1]
    ''').flattened_operations() == [
        ("H", [0], 0),
        ("X_ERROR", [1], 0.125),
        ("X_ERROR", [1], 0.125),
        ("X_ERROR", [1], 0.125),
        ("E", [("X", 3), ("Y", 4), ("Z", 5)], 0.25),
        ("M", [0, ("inv", 1)], 0),
        ("DETECTOR", [("rec", -1)], 0),
    ]


def test_copy():
    c = stim.Circuit("H 0")
    c2 = c.copy()
    assert c == c2
    assert c is not c2


def test_hash():
    # stim.Circuit is mutable. It must not also be value-hashable.
    # Defining __hash__ requires defining a FrozenCircuit variant instead.
    with pytest.raises(TypeError, match="unhashable"):
        _ = hash(stim.Circuit())


==> anc/stim_src_v1.3/src/circuit/gate_data.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "gate_data.h"

#include <complex>

#include "../simulators/error_fuser.h"
#include "../simulators/frame_simulator.h"
#include "../simulators/tableau_simulator.h"

static constexpr std::complex<float> i = std::complex<float>(0, 1);
static constexpr std::complex<float> s = 0.7071067811865475244f;

extern const GateDataMap GATE_DATA(
    {
        // Collapsing gates.
        {
            "M",
            &TableauSimulator::measure,
            &FrameSimulator::measure,
            &ErrorFuser::M,
            GATE_PRODUCES_RESULTS,
            {},
            {},
        },
        {
            "MR",
            &TableauSimulator::measure_reset,
            &FrameSimulator::measure_reset,
            &ErrorFuser::MR,
            GATE_PRODUCES_RESULTS,
            {},
            {},
        },
        {
            "R",
            &TableauSimulator::reset,
            &FrameSimulator::reset,
            &ErrorFuser::R,
            GATE_NO_FLAGS,
            {},
            {},
        },

        // Pauli gates.
        {
            "I",
            &TableauSimulator::I,
            &FrameSimulator::I,
            &ErrorFuser::I,
            GATE_IS_UNITARY,
            {{1, 0}, {0, 1}},
            {"+X", "+Z"},
        },
        {
            "X",
            &TableauSimulator::X,
            &FrameSimulator::I,
            &ErrorFuser::I,
            GATE_IS_UNITARY,
            {{0, 1}, {1, 0}},
            {"+X", "-Z"},
        },
        {
            "Y",
            &TableauSimulator::Y,
            &FrameSimulator::I,
            &ErrorFuser::I,
            GATE_IS_UNITARY,
            {{0, -i}, {i, 0}},
            {"-X", "-Z"},
        },
        {
            "Z",
            &TableauSimulator::Z,
            &FrameSimulator::I,
            &ErrorFuser::I,
            GATE_IS_UNITARY,
            {{1, 0}, {0, -1}},
            {"-X", "+Z"},
        },

        // Axis exchange gates.
        {
            "H_XY",
            &TableauSimulator::H_XY,
            &FrameSimulator::H_XY,
            &ErrorFuser::H_XY,
            GATE_IS_UNITARY,
            {{0, s - i *s}, {s + i * s, 0}},
            {"+Y", "-Z"},
        },
        {
            "H",
            &TableauSimulator::H_XZ,
            &FrameSimulator::H_XZ,
            &ErrorFuser::H_XZ,
            GATE_IS_UNITARY,
            {{s, s}, {s, -s}},
            {"+Z", "+X"},
        },
        {
            "H_YZ",
            &TableauSimulator::H_YZ,
            &FrameSimulator::H_YZ,
            &ErrorFuser::H_YZ,
            GATE_IS_UNITARY,
            {{s, -i *s}, {i * s, -s}},
            {"-X", "+Y"},
        },

        // 90 degree rotation gates.
        {
            "SQRT_X",
            &TableauSimulator::SQRT_X,
            &FrameSimulator::H_YZ,
            &ErrorFuser::H_YZ,
            GATE_IS_UNITARY,
            {{0.5f + 0.5f * i, 0.5f - 0.5f * i}, {0.5f - 0.5f * i, 0.5f + 0.5f * i}},
            {"+X", "-Y"},
        },
        {
            "SQRT_X_DAG",
            &TableauSimulator::SQRT_X_DAG,
            &FrameSimulator::H_YZ,
            &ErrorFuser::H_YZ,
            GATE_IS_UNITARY,
            {{0.5f - 0.5f * i, 0.5f + 0.5f * i}, {0.5f + 0.5f * i, 0.5f - 0.5f * i}},
            {"+X", "+Y"},
        },
        {
            "SQRT_Y",
            &TableauSimulator::SQRT_Y,
            &FrameSimulator::H_XZ,
            &ErrorFuser::H_XZ,
            GATE_IS_UNITARY,
            {{0.5f + 0.5f * i, -0.5f - 0.5f * i}, {0.5f + 0.5f * i, 0.5f + 0.5f * i}},
            {"-Z", "+X"},
        },
        {
            "SQRT_Y_DAG",
            &TableauSimulator::SQRT_Y_DAG,
            &FrameSimulator::H_XZ,
            &ErrorFuser::H_XZ,
            GATE_IS_UNITARY,
            {{0.5f - 0.5f * i, 0.5f - 0.5f * i}, {-0.5f + 0.5f * i, 0.5f - 0.5f * i}},
            {"+Z", "-X"},
        },
        {
            "S",
            &TableauSimulator::SQRT_Z,
            &FrameSimulator::H_XY,
            &ErrorFuser::H_XY,
            GATE_IS_UNITARY,
            {{1, 0}, {0, i}},
            {"+Y", "+Z"},
        },
        {
            "S_DAG",
            &TableauSimulator::SQRT_Z_DAG,
            &FrameSimulator::H_XY,
            &ErrorFuser::H_XY,
            GATE_IS_UNITARY,
            {{1, 0}, {0, -i}},
            {"-Y", "+Z"},
        },

        // Swap gates.
        {
            "SWAP",
            &TableauSimulator::SWAP,
            &FrameSimulator::SWAP,
            &ErrorFuser::SWAP,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS),
            {{1, 0, 0, 0}, {0, 0, 1, 0}, {0, 1, 0, 0}, {0, 0, 0, 1}},
            {"+IX", "+IZ", "+XI", "+ZI"},
        },
        {
            "ISWAP",
            &TableauSimulator::ISWAP,
            &FrameSimulator::ISWAP,
            &ErrorFuser::ISWAP,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS),
            {{1, 0, 0, 0}, {0, 0, i, 0}, {0, i, 0, 0}, {0, 0, 0, 1}},
            {"+ZY", "+IZ", "+YZ", "+ZI"},
        },
        {
            "ISWAP_DAG",
            &TableauSimulator::ISWAP_DAG,
            &FrameSimulator::ISWAP,
            &ErrorFuser::ISWAP,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS),
            {{1, 0, 0, 0}, {0, 0, -i, 0}, {0, -i, 0, 0}, {0, 0, 0, 1}},
            {"-ZY", "+IZ", "-YZ", "+ZI"},
        },

        // Axis interaction gates.
        {
            "XCX",
            &TableauSimulator::XCX,
            &FrameSimulator::XCX,
            &ErrorFuser::XCX,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS),
            {{0.5f, 0.5f, 0.5f, -0.5f},
             {0.5f, 0.5f, -0.5f, 0.5f},
             {0.5f, -0.5f, 0.5f, 0.5f},
             {-0.5f, 0.5f, 0.5f, 0.5f}},
            {"+XI", "+ZX", "+IX", "+XZ"},
        },
        {
            "XCY",
            &TableauSimulator::XCY,
            &FrameSimulator::XCY,
            &ErrorFuser::XCY,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS),
            {{0.5f, 0.5f, -0.5f * i, 0.5f * i},
             {0.5f, 0.5f, 0.5f * i, -0.5f * i},
             {0.5f * i, -0.5f * i, 0.5f, 0.5f},
             {-0.5f * i, 0.5f * i, 0.5f, 0.5f}},
            {"+XI", "+ZY", "+XX", "+XZ"},
        },
        {
            "XCZ",
            &TableauSimulator::XCZ,
            &FrameSimulator::XCZ,
            &ErrorFuser::XCZ,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS | GATE_CAN_TARGET_MEASUREMENT_RECORD),
            {{1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 0, 1}, {0, 0, 1, 0}},
            {"+XI", "+ZZ", "+XX", "+IZ"},
        },
        {
            "YCX",
            &TableauSimulator::YCX,
            &FrameSimulator::YCX,
            &ErrorFuser::YCX,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS),
            {{0.5f, -i * 0.5f, 0.5f, i * 0.5f},
             {i * 0.5f, 0.5f, -i * 0.5f, 0.5f},
             {0.5f, i * 0.5f, 0.5f, -i * 0.5f},
             {-i * 0.5f, 0.5f, i * 0.5f, 0.5f}},
            {"+XX", "+ZX", "+IX", "+YZ"},
        },
        {
            "YCY",
            &TableauSimulator::YCY,
            &FrameSimulator::YCY,
            &ErrorFuser::YCY,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS),
            {{0.5f, -i * 0.5f, -i * 0.5f, 0.5f},
             {i * 0.5f, 0.5f, -0.5f, -i * 0.5f},
             {i * 0.5f, -0.5f, 0.5f, -i * 0.5f},
             {0.5f, i * 0.5f, i * 0.5f, 0.5f}},
            {"+XY", "+ZY", "+YX", "+YZ"},
        },
        {
            "YCZ",
            &TableauSimulator::YCZ,
            &FrameSimulator::YCZ,
            &ErrorFuser::YCZ,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS | GATE_CAN_TARGET_MEASUREMENT_RECORD),
            {{1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 0, -i}, {0, 0, i, 0}},
            {"+XZ", "+ZZ", "+YX", "+IZ"},
        },
        {
            "CX",
            &TableauSimulator::ZCX,
            &FrameSimulator::ZCX,
            &ErrorFuser::ZCX,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS | GATE_CAN_TARGET_MEASUREMENT_RECORD),
            {{1, 0, 0, 0}, {0, 0, 0, 1}, {0, 0, 1, 0}, {0, 1, 0, 0}},
            {"+XX", "+ZI", "+IX", "+ZZ"},
        },
        {
            "CY",
            &TableauSimulator::ZCY,
            &FrameSimulator::ZCY,
            &ErrorFuser::ZCY,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS | GATE_CAN_TARGET_MEASUREMENT_RECORD),
            {{1, 0, 0, 0}, {0, 0, 0, -i}, {0, 0, 1, 0}, {0, i, 0, 0}},
            {"+XY", "+ZI", "+ZX", "+ZZ"},
        },
        {
            "CZ",
            &TableauSimulator::ZCZ,
            &FrameSimulator::ZCZ,
            &ErrorFuser::ZCZ,
            (GateFlags)(GATE_IS_UNITARY | GATE_TARGETS_PAIRS | GATE_CAN_TARGET_MEASUREMENT_RECORD),
            {{1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 1, 0}, {0, 0, 0, -1}},
            {"+XZ", "+ZI", "+ZX", "+IZ"},
        },

        // Noise gates.
        {
            "DEPOLARIZE1",
            &TableauSimulator::DEPOLARIZE1,
            &FrameSimulator::DEPOLARIZE1,
            &ErrorFuser::DEPOLARIZE1,
            (GateFlags)(GATE_IS_NOISE | GATE_TAKES_PARENS_ARGUMENT),
            {},
            {},
        },
        {
            "DEPOLARIZE2",
            &TableauSimulator::DEPOLARIZE2,
            &FrameSimulator::DEPOLARIZE2,
            &ErrorFuser::DEPOLARIZE2,
            (GateFlags)(GATE_IS_NOISE | GATE_TAKES_PARENS_ARGUMENT | GATE_TARGETS_PAIRS),
            {},
            {},
        },
        {
            "X_ERROR",
            &TableauSimulator::X_ERROR,
            &FrameSimulator::X_ERROR,
            &ErrorFuser::X_ERROR,
            (GateFlags)(GATE_IS_NOISE | GATE_TAKES_PARENS_ARGUMENT),
            {},
            {},
        },
        {
            "Y_ERROR",
            &TableauSimulator::Y_ERROR,
            &FrameSimulator::Y_ERROR,
            &ErrorFuser::Y_ERROR,
            (GateFlags)(GATE_IS_NOISE | GATE_TAKES_PARENS_ARGUMENT),
            {},
            {},
        },
        {
            "Z_ERROR",
            &TableauSimulator::Z_ERROR,
            &FrameSimulator::Z_ERROR,
            &ErrorFuser::Z_ERROR,
            (GateFlags)(GATE_IS_NOISE | GATE_TAKES_PARENS_ARGUMENT),
            {},
            {},
        },

        // Annotation gates.
        {
            "DETECTOR",
            &TableauSimulator::I,
            &FrameSimulator::I,
            &ErrorFuser::DETECTOR,
            (GateFlags)(GATE_ONLY_TARGETS_MEASUREMENT_RECORD | GATE_IS_NOT_FUSABLE),
            {},
            {},
        },
        {
            "OBSERVABLE_INCLUDE",
            &TableauSimulator::I,
            &FrameSimulator::I,
            &ErrorFuser::OBSERVABLE_INCLUDE,
            (GateFlags)(GATE_ONLY_TARGETS_MEASUREMENT_RECORD | GATE_TAKES_PARENS_ARGUMENT | GATE_IS_NOT_FUSABLE),
            {},
            {},
        },
        {
            "TICK",
            &TableauSimulator::I,
            &FrameSimulator::I,
            &ErrorFuser::I,
            GATE_IS_NOT_FUSABLE,
            {},
            {},
        },
        {
            "REPEAT",
            &TableauSimulator::I,
            &FrameSimulator::I,
            &ErrorFuser::I,
            (GateFlags)(GATE_IS_BLOCK | GATE_IS_NOT_FUSABLE),
            {},
            {},
        },
        {
            "E",
            &TableauSimulator::CORRELATED_ERROR,
            &FrameSimulator::CORRELATED_ERROR,
            &ErrorFuser::CORRELATED_ERROR,
            (GateFlags)(GATE_IS_NOISE | GATE_TAKES_PARENS_ARGUMENT | GATE_TARGETS_PAULI_STRING | GATE_IS_NOT_FUSABLE),
            {},
            {},
        },
        {
            "ELSE_CORRELATED_ERROR",
            &TableauSimulator::ELSE_CORRELATED_ERROR,
            &FrameSimulator::ELSE_CORRELATED_ERROR,
            &ErrorFuser::ELSE_CORRELATED_ERROR,
            (GateFlags)(GATE_IS_NOISE | GATE_TAKES_PARENS_ARGUMENT | GATE_TARGETS_PAULI_STRING | GATE_IS_NOT_FUSABLE),
            {},
            {},
        },
    },
    {
        {"H", "H_XZ"},
        {"E", "CORRELATED_ERROR"},
        {"S", "SQRT_Z"},
        {"S_DAG", "SQRT_Z_DAG"},
        {"CZ", "ZCZ"},
        {"CY", "ZCY"},
        {"CX", "ZCX"},
        {"CX", "CNOT"},
    });

Tableau Gate::tableau() const {
    const auto &d = tableau_data.data;
    if (tableau_data.size() == 2) {
        return Tableau::gate1(d[0], d[1]);
    }
    if (tableau_data.size() == 4) {
        return Tableau::gate2(d[0], d[1], d[2], d[3]);
    }
    throw std::out_of_range(std::string(name) + " doesn't have 1q or 2q tableau data.");
}

std::vector<std::vector<std::complex<float>>> Gate::unitary() const {
    if (unitary_data.size() != 2 && unitary_data.size() != 4) {
        throw std::out_of_range(std::string(name) + " doesn't have 1q or 2q unitary data.");
    }
    std::vector<std::vector<std::complex<float>>> result;
    for (size_t k = 0; k < unitary_data.size(); k++) {
        const auto &d = unitary_data.data[k];
        result.emplace_back();
        for (size_t j = 0; j < d.size(); j++) {
            result.back().push_back(d.data[j]);
        }
    }
    return result;
}

const Gate &Gate::inverse() const {
    std::string inv_name = name;
    if (!(flags & GATE_IS_UNITARY)) {
        throw std::out_of_range(inv_name + " has no inverse.");
    }

    if (GATE_DATA.has(inv_name + "_DAG")) {
        inv_name += "_DAG";
    } else if (inv_name.size() > 4 && inv_name.substr(inv_name.size() - 4) == "_DAG") {
        inv_name = inv_name.substr(0, inv_name.size() - 4);
    } else {
        // Self inverse.
    }
    return GATE_DATA.at(inv_name);
}

Gate::Gate() : name(nullptr) {
}

Gate::Gate(
    const char *name, void (TableauSimulator::*tableau_simulator_function)(const OperationData &),
    void (FrameSimulator::*frame_simulator_function)(const OperationData &),
    void (ErrorFuser::*hit_simulator_function)(const OperationData &), GateFlags flags,
    TruncatedArray<TruncatedArray<std::complex<float>, 4>, 4> unitary_data,
    TruncatedArray<const char *, 4> tableau_data)
    : name(name),
      tableau_simulator_function(tableau_simulator_function),
      frame_simulator_function(frame_simulator_function),
      reverse_error_fuser_function(hit_simulator_function),
      flags(flags),
      unitary_data(unitary_data),
      tableau_data(tableau_data),
      id(gate_name_to_id(name)) {
}

GateDataMap::GateDataMap(
    std::initializer_list<Gate> gates, std::initializer_list<std::pair<const char *, const char *>> alternate_names) {
    bool collision = false;
    for (const auto &gate : gates) {
        const char *c = gate.name;
        uint8_t h = gate_name_to_id(c);
        if (items[h].name != nullptr) {
            std::cerr << "GATE COLLISION " << gate.name << " vs " << items[h].name << "\n";
            collision = true;
        }
        items[h] = gate;
    }
    for (const auto &alt : alternate_names) {
        uint8_t h2 = gate_name_to_id(alt.second);
        if (items[h2].name != nullptr) {
            std::cerr << "GATE COLLISION " << alt.second << " vs " << items[h2].name << "\n";
            collision = true;
        }

        uint8_t h1 = gate_name_to_id(alt.first);
        assert(items[h1].name != nullptr && items[h1].id == h1);
        items[h2].name = alt.second;
        items[h2].id = h1;
    }
    if (collision) {
        exit(EXIT_FAILURE);
    }
}

std::vector<Gate> GateDataMap::gates() const {
    std::vector<Gate> result;
    for (const auto &item : items) {
        if (item.name != nullptr) {
            result.push_back(item);
        }
    }
    return result;
}


==> anc/stim_src_v1.3/src/circuit/gate_data.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef GATE_DATA_H
#define GATE_DATA_H

#include <cassert>
#include <complex>
#include <cstring>
#include <functional>
#include <initializer_list>
#include <iostream>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <vector>

struct TableauSimulator;
struct FrameSimulator;
struct OperationData;
struct Tableau;
struct Operation;
struct ErrorFuser;

inline uint8_t gate_name_to_id(const char *v, size_t n) {
    // HACK: A collision is considered to be an error.
    // Just do *anything* that makes all the defined gates have different values.

    uint8_t result = 0;
    if (n > 0) {
        result += (v[0] | 0x20) + ((v[n - 1] | 0x20) << 2);
    }
    if (n > 2) {
        result ^= 1;
        char c1 = (char)(v[1] | 0x20);
        char c2 = (char)(v[2] | 0x20);
        result += c1;
        result ^= c1;
        result += c2 * 5;
        result ^= c2;
    }
    if (n > 5) {
        result ^= 5;
        char c3 = (char)(v[3] | 0x20);
        char c5 = (char)(v[5] | 0x20);
        result += c3 * 7;
        result += c5 * 11;
    }
    result &= 0x1F;
    result |= n << 5;
    result ^= n;
    return result;
}

inline uint8_t gate_name_to_id(const char *c) {
    return gate_name_to_id(c, strlen(c));
}

template <typename T, size_t max_length>
struct TruncatedArray {
    size_t length;
    T data[max_length];
    inline size_t size() const {
        return length;
    }
    TruncatedArray() : length(0), data() {
    }
    TruncatedArray(T item) : length(1), data() {
        data[0] = std::move(item);
    }
    TruncatedArray(std::initializer_list<T> values) : length(values.size()), data() {
        assert(values.size() <= max_length);
        size_t k = 0;
        for (auto &v : values) {
            data[k++] = std::move(v);
        }
    }
};

enum GateFlags : uint16_t {
    GATE_NO_FLAGS = 0,
    // Indicates whether unitary and tableau data is available for the gate, so it can be tested more easily.
    GATE_IS_UNITARY = 1 << 0,
    // Determines whether or not the gate is omitted when computing a reference sample.
    GATE_IS_NOISE = 1 << 1,
    // Controls parsing and validation of instructions like X_ERROR(0.01) taking an argument.
    GATE_TAKES_PARENS_ARGUMENT = 1 << 2,
    // Indicates whether the gate puts data into the measurement record or not
    GATE_PRODUCES_RESULTS = 1 << 3,
    // Prevents the same gate on adjacent lines from being combined into one longer invocation.
    GATE_IS_NOT_FUSABLE = 1 << 4,
    // Controls block functionality for instructions like REPEAT.
    GATE_IS_BLOCK = 1 << 5,
    // Controls validation code checking for arguments coming in pairs.
    GATE_TARGETS_PAIRS = 1 << 6,
    // Controls instructions like CORRELATED_ERROR taking Pauli product targets ("X1 Y2 Z3").
    GATE_TARGETS_PAULI_STRING = 1 << 7,
    // Controls instructions like DETECTOR taking measurement record targets ("rec[-1]").
    GATE_ONLY_TARGETS_MEASUREMENT_RECORD = 1 << 8,
    // Controls instructions like CX and SWAP operating on measurement record targets like "rec[-1]".
    GATE_CAN_TARGET_MEASUREMENT_RECORD = 1 << 9,
};

struct Gate {
    const char *name;
    void (TableauSimulator::*tableau_simulator_function)(const OperationData &);
    void (FrameSimulator::*frame_simulator_function)(const OperationData &);
    void (ErrorFuser::*reverse_error_fuser_function)(const OperationData &);
    GateFlags flags;
    TruncatedArray<TruncatedArray<std::complex<float>, 4>, 4> unitary_data;
    TruncatedArray<const char *, 4> tableau_data;
    uint8_t id;

    Gate();
    Gate(
        const char *name, void (TableauSimulator::*tableau_simulator_function)(const OperationData &),
        void (FrameSimulator::*frame_simulator_function)(const OperationData &),
        void (ErrorFuser::*hit_simulator_function)(const OperationData &), GateFlags flags,
        TruncatedArray<TruncatedArray<std::complex<float>, 4>, 4> unitary_data,
        TruncatedArray<const char *, 4> tableau_data);

    const Gate &inverse() const;
    Tableau tableau() const;
    std::vector<std::vector<std::complex<float>>> unitary() const;
};

struct StringView {
    const char *c;
    size_t n;

    StringView(const char *c, size_t n) : c(c), n(n) {
    }

    StringView(std::string &v) : c(&v[0]), n(v.size()) {
    }

    inline StringView substr(size_t offset) const {
        return {c + offset, n - offset};
    }

    inline StringView substr(size_t offset, size_t length) const {
        return {c + offset, length};
    }

    inline StringView &operator=(const std::string &other) {
        c = (char *)&other[0];
        n = other.size();
        return *this;
    }

    inline const char &operator[](size_t index) const {
        return c[index];
    }

    inline bool operator==(const std::string &other) const {
        return n == other.size() && memcmp(c, other.data(), n) == 0;
    }

    inline bool operator!=(const std::string &other) const {
        return !(*this == other);
    }

    inline bool operator==(const char *other) const {
        size_t k = 0;
        for (; k < n; k++) {
            if (other[k] != c[k]) {
                return false;
            }
        }
        return other[k] == '\0';
    }

    inline bool operator!=(const char *other) const {
        return !(*this == other);
    }

    inline std::string str() const {
        return std::string(c, n);
    }
};

inline std::string operator+(const StringView &a, const char *b) {
    return a.str() + b;
}

inline std::string operator+(const char *a, const StringView &b) {
    return a + b.str();
}

inline std::string operator+(const StringView &a, const std::string &b) {
    return a.str() + b;
}

inline std::string operator+(const std::string &a, const StringView &b) {
    return a + b.str();
}

inline bool _case_insensitive_mismatch(const char *text, size_t text_len, const char *bucket_name) {
    bool failed = false;
    if (bucket_name == nullptr) {
        return true;
    }
    size_t k = 0;
    for (; k < text_len; k++) {
        failed |= toupper(text[k]) != bucket_name[k];
    }
    return failed | bucket_name[k];
}

struct GateDataMap {
   private:
    Gate items[256];

   public:
    GateDataMap(
        std::initializer_list<Gate> gates,
        std::initializer_list<std::pair<const char *, const char *>> alternate_names);

    std::vector<Gate> gates() const;

    inline const Gate &at(const char *text, size_t text_len) const {
        uint8_t h = gate_name_to_id(text, text_len);
        const char *bucket_name = items[h].name;
        if (_case_insensitive_mismatch(text, text_len, bucket_name)) {
            throw std::out_of_range("Gate not found " + std::string(text, text_len));
        }
        // Canonicalize.
        return items[items[h].id];
    }

    inline const Gate &at(const char *text) const {
        return at(text, strlen(text));
    }

    inline const Gate &at(StringView text) const {
        return at(text.c, text.n);
    }

    inline const Gate &at(const std::string &text) const {
        return at(text.data(), text.size());
    }

    inline bool has(const std::string &text) const {
        uint8_t h = gate_name_to_id(text.data(), text.size());
        const char *bucket_name = items[h].name;
        return !_case_insensitive_mismatch(text.data(), text.size(), bucket_name);
    }
};

extern const GateDataMap GATE_DATA;

#endif


==> anc/stim_src_v1.3/src/circuit/gate_data.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "gate_data.h"

#include <iostream>

#include "../benchmark_util.h"

BENCHMARK(gate_data_fast_hash) {
    std::vector<std::string> names;
    for (const auto &gate : GATE_DATA.gates()) {
        names.emplace_back(gate.name);
    }
    size_t result = 0;
    benchmark_go([&]() {
        for (const auto &s : names) {
            result += gate_name_to_id(s.data(), s.size());
        }
    })
        .goal_nanos(125)
        .show_rate("GateHashes", names.size());
    if (result == 0) {
        std::cerr << "impossible";
    }
}


==> anc/stim_src_v1.3/src/circuit/gate_data.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "gate_data.h"

#include <gtest/gtest.h>

#include "../test_util.test.h"

TEST(gate_data, lookup) {
    ASSERT_TRUE(GATE_DATA.has("H"));
    ASSERT_FALSE(GATE_DATA.has("H2345"));
    ASSERT_EQ(GATE_DATA.at("H").id, GATE_DATA.at("H_XZ").id);
    ASSERT_NE(GATE_DATA.at("H").id, GATE_DATA.at("H_XY").id);
    ASSERT_THROW(GATE_DATA.at("MISSING"), std::out_of_range);

    ASSERT_TRUE(GATE_DATA.has("h"));
    ASSERT_TRUE(GATE_DATA.has("Cnot"));

    ASSERT_TRUE(GATE_DATA.at("h").id == GATE_DATA.at("H").id);
    ASSERT_TRUE(GATE_DATA.at("H_xz").id == GATE_DATA.at("H").id);
}


==> anc/stim_src_v1.3/src/main.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "main_helper.h"

int main(int argc, const char **argv) {
    return main_helper(argc, argv);
}


==> anc/stim_src_v1.3/src/main.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "benchmark_util.h"
#include "main_helper.h"
#include "simulators/detection_simulator.h"

Circuit make_rep_code(uint32_t distance, uint32_t rounds) {
    Circuit round_ops;
    for (uint32_t k = 0; k < distance - 1; k++) {
        round_ops.append_op("CNOT", {2 * k, 2 * k + 1});
    }
    for (uint32_t k = 0; k < distance - 1; k++) {
        round_ops.append_op("DEPOLARIZE2", {2 * k, 2 * k + 1}, 0.001);
    }
    for (uint32_t k = 1; k < distance; k++) {
        round_ops.append_op("CNOT", {2 * k, 2 * k - 1});
    }
    for (uint32_t k = 1; k < distance; k++) {
        round_ops.append_op("DEPOLARIZE2", {2 * k, 2 * k - 1}, 0.001);
    }
    for (uint32_t k = 0; k < distance - 1; k++) {
        round_ops.append_op("X_ERROR", {2 * k + 1}, 0.001);
    }
    for (uint32_t k = 0; k < distance - 1; k++) {
        round_ops.append_op("MR", {2 * k + 1});
    }
    Circuit detectors;
    for (uint32_t k = 1; k < distance; k++) {
        detectors.append_op("DETECTOR", {k | TARGET_RECORD_BIT, (k + distance - 1) | TARGET_RECORD_BIT});
    }

    Circuit result = round_ops + (round_ops + detectors) * (rounds - 1);
    for (uint32_t k = 0; k < distance; k++) {
        result.append_op("X_ERROR", {2 * k}, 0.001);
    }
    for (uint32_t k = 0; k < distance; k++) {
        result.append_op("M", {2 * k});
    }
    for (uint32_t k = 1; k < distance; k++) {
        result.append_op(
            "DETECTOR", {k | TARGET_RECORD_BIT, (k + 1) | TARGET_RECORD_BIT, (k + distance) | TARGET_RECORD_BIT});
    }
    result.append_op("OBSERVABLE_INCLUDE", {1 | TARGET_RECORD_BIT}, 0);
    return result;
}

BENCHMARK(main_sample1_tableau_rep_d1000_r100) {
    size_t distance = 1000;
    size_t rounds = 100;
    auto circuit = make_rep_code(distance, rounds);
    FILE *in = tmpfile();
    FILE *out = tmpfile();
    fprintf(in, "%s", circuit.str().data());
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    benchmark_go([&]() {
        rewind(in);
        rewind(out);
        TableauSimulator::sample_stream(in, out, SAMPLE_FORMAT_B8, false, rng);
    })
        .goal_millis(30)
        .show_rate("Samples", circuit.count_measurements());
}

BENCHMARK(main_sample1_pauliframe_b8_rep_d1000_r100) {
    size_t distance = 1000;
    size_t rounds = 100;
    auto circuit = make_rep_code(distance, rounds);
    FILE *out = tmpfile();
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    simd_bits ref(0);
    benchmark_go([&]() {
        rewind(out);
        FrameSimulator::sample_out(circuit, ref, 1, out, SAMPLE_FORMAT_B8, rng);
    })
        .goal_millis(16)
        .show_rate("Samples", circuit.count_measurements());
}

BENCHMARK(main_sample1_detectors_b8_rep_d1000_r100) {
    size_t distance = 1000;
    size_t rounds = 100;
    auto circuit = make_rep_code(distance, rounds);
    FILE *out = tmpfile();
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    simd_bits ref(circuit.count_measurements());
    benchmark_go([&]() {
        rewind(out);
        detector_samples_out(circuit, 1, false, true, out, SAMPLE_FORMAT_B8, rng);
    })
        .goal_millis(20)
        .show_rate("Samples", circuit.count_measurements());
}

BENCHMARK(main_sample256_pauliframe_b8_rep_d1000_r100) {
    size_t distance = 1000;
    size_t rounds = 100;
    auto circuit = make_rep_code(distance, rounds);
    FILE *out = tmpfile();
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    simd_bits ref(0);
    benchmark_go([&]() {
        rewind(out);
        FrameSimulator::sample_out(circuit, ref, 256, out, SAMPLE_FORMAT_B8, rng);
    })
        .goal_millis(20)
        .show_rate("Samples", circuit.count_measurements());
}

BENCHMARK(main_sample256_pauliframe_b8_rep_d1000_r1000_stream) {
    size_t distance = 1000;
    size_t rounds = 1000;
    auto circuit = make_rep_code(distance, rounds);
    FILE *out = tmpfile();
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    simd_bits ref(0);
    benchmark_go([&]() {
        rewind(out);
        FrameSimulator::sample_out(circuit, ref, 256, out, SAMPLE_FORMAT_B8, rng);
    })
        .goal_millis(360)
        .show_rate("Samples", circuit.count_measurements());
}

BENCHMARK(main_sample256_detectors_b8_rep_d1000_r100) {
    size_t distance = 1000;
    size_t rounds = 100;
    auto circuit = make_rep_code(distance, rounds);
    FILE *out = tmpfile();
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    simd_bits ref(0);
    benchmark_go([&]() {
        rewind(out);
        detector_samples_out(circuit, 256, false, true, out, SAMPLE_FORMAT_B8, rng);
    })
        .goal_millis(25)
        .show_rate("Samples", circuit.count_measurements());
}

BENCHMARK(main_sample256_detectors_b8_rep_d1000_r1000_stream) {
    size_t distance = 1000;
    size_t rounds = 1000;
    auto circuit = make_rep_code(distance, rounds);
    FILE *out = tmpfile();
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    simd_bits ref(0);
    benchmark_go([&]() {
        rewind(out);
        detector_samples_out(circuit, 256, false, true, out, SAMPLE_FORMAT_B8, rng);
    })
        .goal_millis(360)
        .show_rate("Samples", circuit.count_measurements());
}


==> anc/stim_src_v1.3/src/main_helper.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "main_helper.h"

#include "arg_parse.h"
#include "probability_util.h"
#include "simulators/detection_simulator.h"
#include "simulators/error_fuser.h"
#include "simulators/frame_simulator.h"
#include "simulators/tableau_simulator.h"

static std::vector<const char *> known_arguments{
    "--help",

    "--repl",
    "--sample",
    "--detect",
    "--detector_hypergraph",

    "--append_observables",
    "--prepend_observables",
    "--frame0",
    "--in",
    "--out",
    "--out_format",
};
static std::vector<const char *> sample_mode_known_arguments{
    "--sample", "--frame0", "--out_format", "--out", "--in",
};
static std::vector<const char *> detect_mode_known_arguments{
    "--detect", "--prepend_observables", "--append_observables", "--out_format", "--out", "--in",
};
static std::vector<const char *> detector_hypergraph_mode_known_arguments{
    "--detector_hypergraph",
    "--out",
    "--in",
};
static std::vector<const char *> repl_mode_known_arguments{
    "--repl",
};
static std::vector<const char *> format_names{"01", "b8", "ptb64", "hits", "r8", "dets"};
static std::vector<SampleFormat> format_values{
    SAMPLE_FORMAT_01, SAMPLE_FORMAT_B8, SAMPLE_FORMAT_PTB64, SAMPLE_FORMAT_HITS, SAMPLE_FORMAT_R8, SAMPLE_FORMAT_DETS,
};

struct RaiiFiles {
    std::vector<FILE *> files;
    ~RaiiFiles() {
        for (auto *f : files) {
            fclose(f);
        }
        files.clear();
    }
};

int main_helper(int argc, const char **argv) {
    if (find_argument("--help", argc, argv) != nullptr) {
        std::cerr << R"HELP(BASIC USAGE
===========
Interactive measurement sampling mode:
    stim --repl

Measurement sampling mode:
    stim --sample[=#samples] [--frame0] [--out_format=01|b8|ptb64] [--in=file] [--out=file]

Detection event sampling mode:
    stim --detect[=#samples] [--out_format=01|b8|ptb64] [--in=file] [--out=file]

EXAMPLE CIRCUIT (GHZ)
=====================
H 0
CNOT 0 1
CNOT 0 2
M 0 1 2
)HELP";
        return EXIT_SUCCESS;
    }

    check_for_unknown_arguments(known_arguments, nullptr, argc, argv);

    bool mode_interactive = find_bool_argument("--repl", argc, argv);
    bool mode_sampling = find_argument("--sample", argc, argv) != nullptr;
    bool mode_detecting = find_argument("--detect", argc, argv) != nullptr;
    bool mode_detector_hypergraph = find_bool_argument("--detector_hypergraph", argc, argv);
    if ((int)mode_interactive + (int)mode_sampling + (int)mode_detecting + (int)mode_detector_hypergraph != 1) {
        std::cerr << "Need to specify exactly one of --sample or --repl or --detect or --detector_hypergraph\n";
        return EXIT_FAILURE;
    }

    RaiiFiles raii_files;

    FILE *out = stdout;
    const char *out_path = find_argument("--out", argc, argv);
    if (out_path != nullptr) {
        out = fopen(out_path, "w");
        if (out == nullptr) {
            std::cerr << "Failed to open '" << out_path << "' to write.";
            return EXIT_FAILURE;
        }
        raii_files.files.push_back(out);
    }

    FILE *in = stdin;
    const char *in_path = find_argument("--in", argc, argv);
    if (in_path != nullptr) {
        in = fopen(in_path, "r");
        if (in == nullptr) {
            std::cerr << "Failed to open '" << in_path << "' to read.";
            return EXIT_FAILURE;
        }
        raii_files.files.push_back(in);
    }

    std::mt19937_64 rng = externally_seeded_rng();
    if (mode_interactive) {
        check_for_unknown_arguments(repl_mode_known_arguments, "--repl", argc, argv);
        TableauSimulator::sample_stream(in, out, SAMPLE_FORMAT_01, mode_interactive, rng);
        return EXIT_SUCCESS;
    }
    if (mode_sampling) {
        check_for_unknown_arguments(sample_mode_known_arguments, "--sample", argc, argv);
        SampleFormat out_format =
            format_values[find_enum_argument("--out_format", SAMPLE_FORMAT_01, format_names, argc, argv)];
        bool frame0 = find_bool_argument("--frame0", argc, argv);
        auto num_shots = (size_t)find_int_argument("--sample", 1, 0, 1 << 30, argc, argv);
        if (num_shots == 0) {
            return EXIT_SUCCESS;
        }
        if (num_shots == 1 && !frame0) {
            TableauSimulator::sample_stream(in, out, out_format, false, rng);
            return EXIT_SUCCESS;
        }

        auto circuit = Circuit::from_file(in);
        simd_bits ref(0);
        if (!frame0) {
            ref = TableauSimulator::reference_sample_circuit(circuit);
        }
        FrameSimulator::sample_out(circuit, ref, num_shots, out, out_format, rng);
        return EXIT_SUCCESS;
    }
    if (mode_detecting) {
        check_for_unknown_arguments(detect_mode_known_arguments, "--detect", argc, argv);
        SampleFormat out_format =
            format_values[find_enum_argument("--out_format", SAMPLE_FORMAT_01, format_names, argc, argv)];
        bool prepend_observables = find_bool_argument("--prepend_observables", argc, argv);
        bool append_observables = find_bool_argument("--append_observables", argc, argv);
        auto num_shots = (size_t)find_int_argument("--detect", 1, 0, 1 << 30, argc, argv);
        if (num_shots == 0) {
            return EXIT_SUCCESS;
        }
        if (out_format == SAMPLE_FORMAT_DETS && !append_observables) {
            prepend_observables = true;
        }

        auto circuit = Circuit::from_file(in);
        detector_samples_out(circuit, num_shots, prepend_observables, append_observables, out, out_format, rng);
        return EXIT_SUCCESS;
    }
    if (mode_detector_hypergraph) {
        check_for_unknown_arguments(detector_hypergraph_mode_known_arguments, "--detector_hypergraph", argc, argv);
        ErrorFuser::convert_circuit_out(Circuit::from_file(in), out);
        return EXIT_SUCCESS;
    }

    throw std::out_of_range("Mode not handled.");
}


==> anc/stim_src_v1.3/src/main_helper.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef MAIN_HELPER_H
#define MAIN_HELPER_H

#include "arg_parse.h"
#include "probability_util.h"
#include "simulators/frame_simulator.h"
#include "simulators/tableau_simulator.h"

int main_helper(int argc, const char **argv);

#endif

==> anc/stim_src_v1.3/src/main_helper.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "main_helper.h"

#include <gtest/gtest.h>

struct RaiiDeleteFile {
    char *c = nullptr;
    ~RaiiDeleteFile() {
        if (c != nullptr) {
            remove(c);
            c = nullptr;
        }
    }
};

std::string execute(std::vector<const char *> flags, const char *std_in_content) {
    // Setup input.
    RaiiDeleteFile raii_delete_file;
    char tmp_stdin_filename[] = "/tmp/stim_test_input_XXXXXX";
    if (std_in_content != nullptr) {
        int tmp_stdin_file_descriptor = mkstemp(tmp_stdin_filename);
        if (tmp_stdin_file_descriptor == -1) {
            throw std::runtime_error("Failed to create temporary stdin file.");
        }
        FILE *tmp_in = fdopen(tmp_stdin_file_descriptor, "w");
        if (tmp_in == nullptr) {
            throw std::runtime_error("Failed to open temporary stdin file.");
        }
        fprintf(tmp_in, "%s", std_in_content);
        fclose(tmp_in);
        raii_delete_file.c = tmp_stdin_filename;
        flags.insert(flags.begin(), tmp_stdin_filename);
        flags.insert(flags.begin(), "--in");
    }
    flags.insert(flags.begin(), "[PROGRAM_LOCATION_IGNORE]");

    // Setup output.
    testing::internal::CaptureStdout();
    testing::internal::CaptureStderr();
    int result;
    try {
        result = main_helper(flags.size(), flags.data());
    } catch (const std::exception &e) {
        return "[exception=" + std::string(e.what()) + "]" + testing::internal::GetCapturedStdout() +
               testing::internal::GetCapturedStderr();
    }
    std::string out = testing::internal::GetCapturedStdout();
    std::string err = testing::internal::GetCapturedStderr();
    if (!err.empty()) {
        return "[stderr=" + err + "]";
    }
    if (result != EXIT_SUCCESS) {
        return "[exit code != EXIT_SUCCESS]";
    }

    return out;
}

std::string trim(std::string text) {
    size_t s = 0;
    size_t e = text.size();
    while (s < e && std::isspace(text[s])) {
        s++;
    }
    while (s < e && std::isspace(text[e - 1])) {
        e--;
    }
    return text.substr(s, e - s);
}

std::unordered_map<std::string, size_t> line_freq(std::string data) {
    data = trim(data);
    std::unordered_map<std::string, size_t> result{};
    size_t start = 0;
    for (size_t k = 0; k <= data.size(); k++) {
        if (data[k] == '\n' || data[k] == '\0') {
            result[data.substr(start, k - start)]++;
            start = k + 1;
        }
    }
    return result;
}

std::string deviation(const std::string &sample_content, const std::unordered_map<std::string, float> &expected) {
    auto actual = line_freq(sample_content);
    size_t actual_total = 0;
    for (const auto &kv : actual) {
        if (expected.find(kv.first) == expected.end()) {
            return "Sampled " + kv.first + " which was not expected.";
        }
        actual_total += kv.second;
    }
    if (actual_total == 0) {
        return "No samples.";
    }
    double expected_unity = 0;
    for (const auto &kv : expected) {
        expected_unity += kv.second;
    }
    if (fabs(expected_unity - 1) > 1e-5) {
        return "Expected distribution doesn't add up to 1.";
    }
    for (const auto &kv : expected) {
        float expected_rate = kv.second;
        float allowed_variation = 5 * sqrtf(expected_rate * (1 - expected_rate) / actual_total);
        if (expected_rate - allowed_variation < 0 || expected_rate + allowed_variation > 1) {
            return "Not enough samples to bound results away from extremes.";
        }

        float actual_rate = actual[kv.first] / (float)actual_total;
        if (fabs(expected_rate - actual_rate) > allowed_variation) {
            return "Actual rate " + std::to_string(actual_rate) + " of sample '" + kv.first +
                   "' is more than 5 standard deviations from expected rate " + std::to_string(expected_rate);
        }
    }

    return "";
}

TEST(main_helper, help_modes) {
    ASSERT_EQ(trim(execute({"--help"}, "")).substr(0, 19), "[stderr=BASIC USAGE");

    ASSERT_EQ(trim(execute({}, "")), trim(R"output(
[stderr=Need to specify exactly one of --sample or --repl or --detect or --detector_hypergraph
]
            )output"));

    ASSERT_EQ(trim(execute({"--sample", "--repl"}, "")), trim(R"output(
[stderr=Need to specify exactly one of --sample or --repl or --detect or --detector_hypergraph
]
            )output"));

    ASSERT_EQ(trim(execute({"--sample", "--repl", "--detect"}, "")), trim(R"output(
[stderr=Need to specify exactly one of --sample or --repl or --detect or --detector_hypergraph
]
            )output"));
}

TEST(main_helper, sample_flag) {
    ASSERT_EQ(
        trim(execute({"--sample"}, R"input(
M 0
            )input")),
        trim(R"output(
0
            )output"));

    ASSERT_EQ(
        trim(execute({"--sample=1"}, R"input(
M 0
            )input")),
        trim(R"output(
0
            )output"));

    ASSERT_EQ(
        trim(execute({"--sample=0"}, R"input(
M 0
            )input")),
        trim(R"output(
            )output"));

    ASSERT_EQ(
        trim(execute({"--sample=2"}, R"input(
M 0
            )input")),
        trim(R"output(
0
0
            )output"));

    ASSERT_EQ(
        trim(execute({"--sample"}, R"input(
X 0
M 0
            )input")),
        trim(R"output(
1
            )output"));

    ASSERT_EQ(
        trim(execute({"--sample"}, R"input(
M !0
            )input")),
        trim(R"output(
1
            )output"));
}

TEST(main_helper, intentional_failures) {
    ASSERT_EQ(
        "Sampled 10 which was not expected.", deviation(
                                                  execute({"--sample=1000"}, R"input(
X 0
M 0 1
            )input"),
                                                  {{"00", 0.5}, {"11", 0.5}}));

    ASSERT_NE(
        "Sampled 10 which was not expected.", deviation(
                                                  execute({"--sample=1000"}, R"input(
H 0
M 0
            )input"),
                                                  {{"0", 0.1}, {"1", 0.9}}));
}

TEST(main_helper, basic_distributions) {
    ASSERT_EQ(
        "", deviation(
                execute({"--sample=1000"}, R"input(
H 0
CNOT 0 1
M 0 1
            )input"),
                {{"00", 0.5}, {"11", 0.5}}));

    ASSERT_EQ(
        "", deviation(
                execute({"--sample=1000"}, R"input(
H 0
CNOT 0 1
SQRT_X 0 1
M 0 1
            )input"),
                {{"10", 0.5}, {"01", 0.5}}));

    ASSERT_EQ(
        "", deviation(
                execute({"--sample=1000"}, R"input(
H 0
CNOT 0 1
SQRT_Y 0 1
M 0 1
            )input"),
                {{"00", 0.5}, {"11", 0.5}}));
}

TEST(main_helper, sample_x_error) {
    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10000"}, R"input(
X_ERROR(0.1) 0 1
M 0 1
            )input"),
                {{"00", 0.9 * 0.9}, {"01", 0.9 * 0.1}, {"10", 0.9 * 0.1}, {"11", 0.1 * 0.1}}));

    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10"}, R"input(
H 0 1
X_ERROR(0.1) 0 1
H 0 1
M 0 1
            )input"),
                {{"00", 1}}));
}

TEST(main_helper, sample_z_error) {
    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10000"}, R"input(
H 0 1
Z_ERROR(0.1) 0 1
H 0 1
M 0 1
            )input"),
                {{"00", 0.9 * 0.9}, {"01", 0.9 * 0.1}, {"10", 0.9 * 0.1}, {"11", 0.1 * 0.1}}));

    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10"}, R"input(
Z_ERROR(0.1) 0 1
M 0 1
            )input"),
                {{"00", 1}}));
}

TEST(main_helper, sample_y_error) {
    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10000"}, R"input(
Y_ERROR(0.1) 0 1
M 0 1
            )input"),
                {{"00", 0.9 * 0.9}, {"01", 0.9 * 0.1}, {"10", 0.9 * 0.1}, {"11", 0.1 * 0.1}}));

    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10"}, R"input(
H_YZ 0 1
Y_ERROR(0.1) 0 1
H_YZ 0 1
M 0 1
            )input"),
                {{"00", 1}}));
}

TEST(main_helper, sample_depolarize1_error) {
    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10000"}, R"input(
DEPOLARIZE1(0.3) 0 1
M 0 1
            )input"),
                {{"00", 0.8 * 0.8}, {"01", 0.8 * 0.2}, {"10", 0.8 * 0.2}, {"11", 0.2 * 0.2}}));

    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10000"}, R"input(
H 0 1
DEPOLARIZE1(0.3) 0 1
H 0 1
M 0 1
            )input"),
                {{"00", 0.8 * 0.8}, {"01", 0.8 * 0.2}, {"10", 0.8 * 0.2}, {"11", 0.2 * 0.2}}));

    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10000"}, R"input(
H_YZ 0 1
DEPOLARIZE1(0.3) 0 1
H_YZ 0 1
M 0 1
            )input"),
                {{"00", 0.8 * 0.8}, {"01", 0.8 * 0.2}, {"10", 0.8 * 0.2}, {"11", 0.2 * 0.2}}));
}

TEST(main_helper, sample_depolarize2_error) {
    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10000"}, R"input(
DEPOLARIZE2(0.1) 0 1
M 0 1
            )input"),
                {{"00", 0.1 * 3 / 15 + 0.9}, {"01", 0.1 * 4 / 15}, {"10", 0.1 * 4 / 15}, {"11", 0.1 * 4 / 15}}));

    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10000"}, R"input(
H 0
H_YZ 1
DEPOLARIZE2(0.3) 0 1
H 0
H_YZ 1
M 0 1
            )input"),
                {{"00", 0.3 * 3 / 15 + 0.7}, {"01", 0.3 * 4 / 15}, {"10", 0.3 * 4 / 15}, {"11", 0.3 * 4 / 15}}));
}

TEST(main_helper, sample_measure_reset) {
    ASSERT_EQ(
        trim(execute({"--sample"}, R"input(
X 0
R 0
M 0
            )input")),
        trim(R"output(
0
            )output"));
    ASSERT_EQ(
        trim(execute({"--sample"}, R"input(
X 0
MR 0
MR 0
            )input")),
        trim(R"output(
10
            )output"));
}

TEST(main_helper, frame0_flag) {
    ASSERT_EQ(
        "", deviation(
                execute({"--sample", "--frame0"}, R"input(
H 0
S 0
S 0
H 0
M 0
            )input"),
                {{"0", 1}}));

    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10", "--frame0"}, R"input(
H 0
S 0
S 0
H 0
M 0
            )input"),
                {{"0", 1}}));

    ASSERT_EQ(
        "", deviation(
                execute({"--sample"}, R"input(
H 0
S 0
S 0
H 0
M 0
            )input"),
                {{"1", 1}}));

    ASSERT_EQ(
        "", deviation(
                execute({"--sample=10"}, R"input(
H 0
S 0
S 0
H 0
M 0
            )input"),
                {{"1", 1}}));
}

TEST(main_helper, detect_basic) {
    ASSERT_EQ(
        trim(execute({"--detect"}, R"input(
M 0
            )input")),
        trim(R"output(
            )output"));

    ASSERT_EQ(
        trim(execute({"--detect"}, R"input(
M 0
DETECTOR rec[-1]
            )input")),
        trim(R"output(
0
            )output"));

    ASSERT_EQ(
        trim(execute({"--detect"}, R"input(
X_ERROR(1) 0
M 0
DETECTOR rec[-1]
            )input")),
        trim(R"output(
1
            )output"));

    ASSERT_EQ(
        trim(execute({"--detect"}, R"input(
DETECTOR
            )input")),
        trim(R"output(
0
            )output"));

    ASSERT_EQ(
        trim(execute({"--detect"}, R"input(
X_ERROR(1) 0
MR 0
DETECTOR rec[-1]
            )input")),
        trim(R"output(
1
            )output"));

    ASSERT_EQ(
        trim(execute({"--detect"}, R"input(
X_ERROR(1) 0
M 0
M 0
DETECTOR rec[-1] rec[-2]
            )input")),
        trim(R"output(
0
            )output"));

    ASSERT_EQ(
        trim(execute({"--detect"}, R"input(
X_ERROR(1) 0
MR 0
MR 0
DETECTOR rec[-1] rec[-2]
            )input")),
        trim(R"output(
1
            )output"));

    ASSERT_EQ(
        trim(execute({"--detect"}, R"input(
M 2
M 2
REPEAT 3 {
  R 2
  CNOT 0 2 1 2
  DETECTOR rec[-1] rec[-2]
  M 2
}
M 0 1
OBSERVABLE_INCLUDE(0) rec[-2] rec[-1]
            )input")),
        trim(R"output(
000
            )output"));

    ASSERT_EQ(
        trim(execute({"--detect", "--prepend_observables"}, R"input(
M 2
M 2
REPEAT 3 {
  R 2
  CNOT 0 2 1 2
  DETECTOR rec[-1] rec[-2]
  M 2
}
M 0 1
OBSERVABLE_INCLUDE(0) rec[-2] rec[-1]
            )input")),
        trim(R"output(
0000
            )output"));

    ASSERT_EQ(
        trim(execute({"--detect", "--prepend_observables"}, R"input(
M 2
M 2
X_ERROR(1) 0 1
REPEAT 3 {
  R 2
  CNOT 0 2 1 2
  DETECTOR rec[-1] rec[-2]
  M 2
}
M 0 1
OBSERVABLE_INCLUDE(0) rec[-2]
            )input")),
        trim(R"output(
1000
            )output"));

    ASSERT_EQ(
        trim(execute({"--detect", "--append_observables"}, R"input(
M 2
M 2
X_ERROR(1) 0 1
REPEAT 3 {
  R 2
  CNOT 0 2 1 2
  DETECTOR rec[-1] rec[-2]
  M 2
}
M 0 1
OBSERVABLE_INCLUDE(0) rec[-2]
            )input")),
        trim(R"output(
0001
            )output"));
}

TEST(main_helper, detector_error_sets) {
    ASSERT_EQ(
        trim(execute({"--detector_hypergraph"}, R"input(
X_ERROR(0.25) 0
M 0
DETECTOR rec[-1]
            )input")),
        trim(R"output(
error(0.25) D0
            )output"));
}


==> anc/stim_src_v1.3/src/probability_util.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "probability_util.h"

RareErrorIterator::RareErrorIterator(float probability)
    : next_candidate(0), is_one(probability == 1), dist(probability) {
    if (!(probability >= 0 && probability <= 1)) {
        throw std::out_of_range("Invalid probability.");
    }
}

size_t RareErrorIterator::next(std::mt19937_64 &rng) {
    size_t result = next_candidate + (is_one ? 0 : dist(rng));
    next_candidate = result + 1;
    return result;
}

std::vector<size_t> sample_hit_indices(float probability, size_t attempts, std::mt19937_64 &rng) {
    std::vector<size_t> result;
    RareErrorIterator::for_samples(probability, attempts, rng, [&](size_t s) {
        result.push_back(s);
    });
    return result;
}

std::mt19937_64 externally_seeded_rng() {
#if defined(__linux) && defined(__GLIBCXX__) && __GLIBCXX__ >= 20200128
    // Workaround for https://gcc.gnu.org/bugzilla/show_bug.cgi?id=94087
    // See https://github.com/quantumlib/Stim/issues/26
    std::random_device d("/dev/urandom");
#else
    std::random_device d;
#endif
    std::seed_seq seq{d(), d(), d(), d(), d(), d(), d(), d()};
    std::mt19937_64 result(seq);
    return result;
}

void biased_randomize_bits(float probability, uint64_t *start, uint64_t *end, std::mt19937_64 &rng) {
    if (probability > 0.5) {
        // Recurse and invert for probabilities larger than 0.5.
        biased_randomize_bits(1 - probability, start, end, rng);
        while (start != end) {
            *start ^= UINT64_MAX;
            start++;
        }
    } else if (probability == 0.5) {
        // For the 50/50 case, just copy the bits directly into the buffer.
        while (start != end) {
            *start = rng();
            start++;
        }
    } else if (probability < 0.02) {
        // For small probabilities, sample gaps using a geometric distribution.
        size_t n = (end - start) << 6;
        memset(start, 0, n >> 3);
        RareErrorIterator::for_samples(probability, n, rng, [&](size_t s) {
            start[s >> 6] |= uint64_t{1} << (s & 63);
        });
    } else {
        // To generate a bit with probability p < 1, you can flip a coin until (after k flips) you
        // get heads, and then return the k'th fractional bit in the binary representation of p.
        //
        // Alternatively, you can flip a coin at most N times until you either fail to get any heads
        // or you get your first heads after k flips. If you got a heads, return the k'th fractional
        // bit in the binary representation of p. Account for the leftover probability (from the
        // bits that couldn't be reached due to clamping the coin flip count) by OR'ing with a low
        // entropy bit that's been generated with just the right probability to fix the difference.
        constexpr size_t COIN_FLIPS = 8;
        constexpr float BUCKETS = (float)(1 << COIN_FLIPS);
        float raised = probability * BUCKETS;
        float raised_floor = floorf(raised);
        float raised_leftover = raised - raised_floor;
        float p_truncated = raised_floor / BUCKETS;
        float p_leftover = raised_leftover / BUCKETS;
        uint64_t p_top_bits = (uint64_t)raised_floor;

        // Flip coins, using the position of the first HEADS result to
        // select a bit from the probability's binary representation.
        for (uint64_t *cur = start; cur != end; cur++) {
            uint64_t alive = rng();
            uint64_t result = 0;
            for (size_t k_bit = COIN_FLIPS - 1; k_bit--;) {
                uint64_t shoot = rng();
                result ^= shoot & alive & -((p_top_bits >> k_bit) & 1);
                alive &= ~shoot;
            }
            *cur = result;
        }

        // Correct distortion from truncation.
        size_t n = (end - start) << 6;
        RareErrorIterator::for_samples(p_leftover / (1 - p_truncated), n, rng, [&](size_t s) {
            start[s >> 6] |= uint64_t{1} << (s & 63);
        });
    }
}


==> anc/stim_src_v1.3/src/probability_util.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef PROBABILITY_UTIL_H
#define PROBABILITY_UTIL_H

#include <random>
#include <stdexcept>
#include <vector>

#include "circuit/circuit.h"

/// Yields the indices of hits sampled from a Bernoulli distribution.
/// Gets more efficient as the hit probability drops.
struct RareErrorIterator {
    size_t next_candidate;
    bool is_one = false;
    std::geometric_distribution<size_t> dist;
    RareErrorIterator(float probability);
    size_t next(std::mt19937_64 &rng);

    template <typename BODY>
    inline static void for_samples(double p, size_t n, std::mt19937_64 &rng, BODY body) {
        if (p == 0) {
            return;
        }
        RareErrorIterator skipper((float)p);
        while (true) {
            size_t s = skipper.next(rng);
            if (s >= n) {
                break;
            }
            body(s);
        }
    }

    template <typename BODY, typename T>
    inline static void for_samples(double p, const PointerRange<T> &vals, std::mt19937_64 &rng, BODY body) {
        RareErrorIterator skipper((float)p);
        while (true) {
            size_t s = skipper.next(rng);
            if (s >= vals.size()) {
                break;
            }
            body(vals[s]);
        }
    }
};

std::vector<size_t> sample_hit_indices(float probability, size_t attempts, std::mt19937_64 &rng);

std::mt19937_64 externally_seeded_rng();

void biased_randomize_bits(float probability, uint64_t *start, uint64_t *end, std::mt19937_64 &rng);

#endif


==> anc/stim_src_v1.3/src/probability_util.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "probability_util.h"

#include "benchmark_util.h"
#include "simd/simd_bits.h"

BENCHMARK(biased_random_1024_0point1percent) {
    std::mt19937_64 rng(0);
    float p = 0.001;
    size_t n = 1024;
    simd_bits data(n);
    benchmark_go([&]() {
        biased_randomize_bits(p, data.u64, data.u64 + data.num_u64_padded(), rng);
    })
        .goal_nanos(70)
        .show_rate("bits", n);
}

BENCHMARK(biased_random_1024_0point01percent) {
    std::mt19937_64 rng(0);
    float p = 0.0001;
    size_t n = 1024;
    simd_bits data(n);
    benchmark_go([&]() {
        biased_randomize_bits(p, data.u64, data.u64 + data.num_u64_padded(), rng);
    })
        .goal_nanos(35)
        .show_rate("bits", n);
}

BENCHMARK(biased_random_1024_1percent) {
    std::mt19937_64 rng(0);
    float p = 0.01;
    size_t n = 1024;
    simd_bits data(n);
    benchmark_go([&]() {
        biased_randomize_bits(p, data.u64, data.u64 + data.num_u64_padded(), rng);
    })
        .goal_nanos(250)
        .show_rate("bits", n);
}

BENCHMARK(biased_random_1024_40percent) {
    std::mt19937_64 rng(0);
    float p = 0.4;
    size_t n = 1024;
    simd_bits data(n);
    benchmark_go([&]() {
        biased_randomize_bits(p, data.u64, data.u64 + data.num_u64_padded(), rng);
    })
        .goal_nanos(420)
        .show_rate("bits", n);
}

BENCHMARK(biased_random_1024_50percent) {
    std::mt19937_64 rng(0);
    float p = 0.5;
    size_t n = 1024;
    simd_bits data(n);
    benchmark_go([&]() {
        biased_randomize_bits(p, data.u64, data.u64 + data.num_u64_padded(), rng);
    })
        .goal_nanos(40)
        .show_rate("bits", n);
}

BENCHMARK(biased_random_1024_90percent) {
    std::mt19937_64 rng(0);
    float p = 0.9;
    size_t n = 1024;
    simd_bits data(n);
    benchmark_go([&]() {
        biased_randomize_bits(p, data.u64, data.u64 + data.num_u64_padded(), rng);
    })
        .goal_nanos(450)
        .show_rate("bits", n);
}

BENCHMARK(biased_random_1024_99percent) {
    std::mt19937_64 rng(0);
    float p = 0.99;
    size_t n = 1024;
    simd_bits data(n);
    benchmark_go([&]() {
        biased_randomize_bits(p, data.u64, data.u64 + data.num_u64_padded(), rng);
    })
        .goal_nanos(260)
        .show_rate("bits", n);
}


==> anc/stim_src_v1.3/src/probability_util.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "probability_util.h"

#include <gtest/gtest.h>

#include "test_util.test.h"

TEST(probability_util, sample_hit_indices_corner_cases) {
    ASSERT_EQ(sample_hit_indices(0, 100000, SHARED_TEST_RNG()), (std::vector<size_t>{}));
    ASSERT_EQ(sample_hit_indices(1, 10, SHARED_TEST_RNG()), (std::vector<size_t>{0, 1, 2, 3, 4, 5, 6, 7, 8, 9}));
}

TEST(probability_util, sample_hit_indices) {
    size_t num_buckets = 10000;
    size_t num_samples = 100000;
    double p = 0.001;
    std::vector<size_t> buckets(num_buckets, 0);
    for (size_t k = 0; k < num_samples; k++) {
        for (auto bucket : sample_hit_indices(p, num_buckets, SHARED_TEST_RNG())) {
            buckets[bucket] += 1;
        }
    }
    size_t total = 0;
    for (auto b : buckets) {
        total += b;
    }
    ASSERT_TRUE(abs(total / (double)(num_buckets * num_samples) - p) <= 0.0001);
    for (auto b : buckets) {
        ASSERT_TRUE(abs(b / (double)num_samples - p) <= 0.01);
    }
}

TEST(probability_util, biased_random) {
    std::vector<float> probs{0, 0.01, 0.03, 0.1, 0.4, 0.49, 0.5, 0.6, 0.9, 0.99, 0.999, 1};
    simd_bits data(1000000);
    size_t n = data.num_bits_padded();
    for (auto p : probs) {
        biased_randomize_bits(p, data.u64, data.u64 + data.num_u64_padded(), SHARED_TEST_RNG());
        size_t t = 0;
        for (size_t k = 0; k < data.num_u64_padded(); k++) {
            t += popcnt64(data.u64[k]);
        }
        float dev = sqrtf(p * (1 - p) * n);
        float min_expected = n * p - dev * 5;
        float max_expected = n * p + dev * 5;
        ASSERT_TRUE(min_expected >= 0 && max_expected <= n) << min_expected << ", " << max_expected;
        EXPECT_TRUE(min_expected <= t && t <= max_expected)
            << min_expected / n << " < " << t / (float)n << " < " << max_expected / n << " for p=" << p;
    }
}

==> anc/stim_src_v1.3/src/py/README.md <==
# `py` directory

This directory contains code related to exposing a Python 3 API for stim, using `pybind11`.


==> anc/stim_src_v1.3/src/py/base.pybind.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "base.pybind.h"

#include "../probability_util.h"

static bool shared_rng_initialized;
static std::mt19937_64 shared_rng;

std::mt19937_64 &PYBIND_SHARED_RNG() {
    if (!shared_rng_initialized) {
        shared_rng = externally_seeded_rng();
        shared_rng_initialized = true;
    }
    return shared_rng;
}

std::string clean_doc_string(const char *c) {
    // Skip leading empty lines.
    while (*c == '\n') {
        c++;
    }

    // Determine indentation using first non-empty line.
    size_t indent = 0;
    while (*c == ' ') {
        indent++;
        c++;
    }

    std::string result;
    while (*c != '\0') {
        // Skip indentation.
        for (size_t j = 0; j < indent && *c == ' '; j++) {
            c++;
        }

        // Copy rest of line.
        while (*c != '\0') {
            result.push_back(*c);
            c++;
            if (result.back() == '\n') {
                break;
            }
        }
    }

    return result;
}


==> anc/stim_src_v1.3/src/py/base.pybind.h <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef STIM_BASE_PYBIND_H
#define STIM_BASE_PYBIND_H

#include <pybind11/numpy.h>
#include <pybind11/operators.h>
#include <pybind11/pybind11.h>
#include <pybind11/stl.h>
#include <random>

std::mt19937_64 &PYBIND_SHARED_RNG();
std::string clean_doc_string(const char *c);

#endif


==> anc/stim_src_v1.3/src/py/compiled_detector_sampler.pybind.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "compiled_detector_sampler.pybind.h"

#include "../circuit/circuit.pybind.h"
#include "../simulators/detection_simulator.h"
#include "../simulators/frame_simulator.h"
#include "../simulators/tableau_simulator.h"
#include "base.pybind.h"

CompiledDetectorSampler::CompiledDetectorSampler(Circuit circuit) : dets_obs(circuit), circuit(std::move(circuit)) {
}

pybind11::array_t<uint8_t> CompiledDetectorSampler::sample(
    size_t num_shots, bool prepend_observables, bool append_observables) {
    auto sample =
        detector_samples(circuit, dets_obs, num_shots, prepend_observables, append_observables, PYBIND_SHARED_RNG())
            .transposed();

    const simd_bits &flat = sample.data;
    std::vector<uint8_t> bytes;
    bytes.reserve(flat.num_bits_padded());
    auto *end = flat.u64 + flat.num_u64_padded();
    for (auto u64 = flat.u64; u64 != end; u64++) {
        auto v = *u64;
        for (size_t k = 0; k < 64; k++) {
            bytes.push_back((v >> k) & 1);
        }
    }

    size_t n = dets_obs.detectors.size() + dets_obs.observables.size() * (prepend_observables + append_observables);

    void *ptr = bytes.data();
    ssize_t itemsize = sizeof(uint8_t);
    std::vector<ssize_t> shape{(ssize_t)num_shots, (ssize_t)n};
    std::vector<ssize_t> stride{(ssize_t)sample.num_minor_bits_padded(), 1};
    const std::string &format = pybind11::format_descriptor<uint8_t>::value;
    bool readonly = true;
    return pybind11::array_t<uint8_t>(pybind11::buffer_info(ptr, itemsize, format, 2, shape, stride, readonly));
}

pybind11::array_t<uint8_t> CompiledDetectorSampler::sample_bit_packed(
    size_t num_shots, bool prepend_observables, bool append_observables) {
    auto sample =
        detector_samples(circuit, dets_obs, num_shots, prepend_observables, append_observables, PYBIND_SHARED_RNG())
            .transposed();
    size_t n = dets_obs.detectors.size() + dets_obs.observables.size() * (prepend_observables + append_observables);

    void *ptr = sample.data.u8;
    ssize_t itemsize = sizeof(uint8_t);
    std::vector<ssize_t> shape{(ssize_t)num_shots, (ssize_t)(n + 7) / 8};
    std::vector<ssize_t> stride{(ssize_t)sample.num_minor_u8_padded(), 1};
    const std::string &format = pybind11::format_descriptor<uint8_t>::value;
    bool readonly = true;
    return pybind11::array_t<uint8_t>(pybind11::buffer_info(ptr, itemsize, format, 2, shape, stride, readonly));
}

std::string CompiledDetectorSampler::repr() const {
    std::stringstream result;
    result << "stim.CompiledDetectorSampler(";
    result << circuit_repr(circuit);
    result << ")";
    return result.str();
}

void pybind_compiled_detector_sampler(pybind11::module &m) {
    auto &&c = pybind11::class_<CompiledDetectorSampler>(
        m,
        "CompiledDetectorSampler",
        "An analyzed stabilizer circuit whose detection events can be sampled quickly."
    );

    c.def(pybind11::init<Circuit>());

    c.def(
        "sample",
        &CompiledDetectorSampler::sample,
        pybind11::arg("shots"),
        pybind11::kw_only(),
        pybind11::arg("prepend_observables") = false,
        pybind11::arg("append_observables") = false,
        clean_doc_string(u8R"DOC(
            Returns a numpy array containing a batch of detector samples from the circuit.

            The circuit must define the detectors using DETECTOR instructions. Observables defined by OBSERVABLE_INCLUDE
            instructions can also be included in the results as honorary detectors.

            Args:
                shots: The number of times to sample every detector in the circuit.
                prepend_observables: Defaults to false. When set, observables are included with the detectors and are
                    placed at the start of the results.
                append_observables: Defaults to false. When set, observables are included with the detectors and are
                    placed at the end of the results.

            Returns:
                A numpy array with `dtype=uint8` and `shape=(shots, n)` where
                `n = num_detectors + num_observables*(append_observables + prepend_observables)`.
                The bit for detection event `m` in shot `s` is at `result[s, m]`.
        )DOC").data()
    );

    c.def(
        "sample_bit_packed",
        &CompiledDetectorSampler::sample_bit_packed,
        pybind11::arg("shots"),
        pybind11::kw_only(),
        pybind11::arg("prepend_observables") = false,
        pybind11::arg("append_observables") = false,
        clean_doc_string(u8R"DOC(
            Returns a numpy array containing bit packed batch of detector samples from the circuit.

            The circuit must define the detectors using DETECTOR instructions. Observables defined by OBSERVABLE_INCLUDE
            instructions can also be included in the results as honorary detectors.

            Args:
                shots: The number of times to sample every detector in the circuit.
                prepend_observables: Defaults to false. When set, observables are included with the detectors and are
                    placed at the start of the results.
                append_observables: Defaults to false. When set, observables are included with the detectors and are
                    placed at the end of the results.

            Returns:
                A numpy array with `dtype=uint8` and `shape=(shots, n)` where
                `n = num_detectors + num_observables*(append_observables + prepend_observables)`.
                The bit for detection event `m` in shot `s` is at `result[s, (m // 8)] & 2**(m % 8)`.
        )DOC").data()
    );

    c.def(
        "__repr__",
        &CompiledDetectorSampler::repr
    );
}


==> anc/stim_src_v1.3/src/py/compiled_detector_sampler.pybind.h <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef COMPILED_DETECTOR_SAMPLER_PYBIND_H
#define COMPILED_DETECTOR_SAMPLER_PYBIND_H

#include <pybind11/numpy.h>
#include <pybind11/pybind11.h>
#include <pybind11/stl.h>

#include "../circuit/circuit.h"
#include "../simd/simd_bits.h"

void pybind_compiled_detector_sampler(pybind11::module &m);

struct CompiledDetectorSampler {
    const DetectorsAndObservables dets_obs;
    const Circuit circuit;
    CompiledDetectorSampler(Circuit circuit);
    pybind11::array_t<uint8_t> sample(size_t num_shots, bool prepend_observables, bool append_observables);
    pybind11::array_t<uint8_t> sample_bit_packed(size_t num_shots, bool prepend_observables, bool append_observables);
    std::string repr() const;
};

#endif


==> anc/stim_src_v1.3/src/py/compiled_detector_sampler_pybind_test.py <==
# Copyright 2021 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#      http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import numpy as np
import stim


def test_compiled_detector_sampler_sample():
    c = stim.Circuit()
    c.append_operation("X_ERROR", [0], 1)
    c.append_operation("M", [0, 1, 2])
    c.append_operation("DETECTOR", [stim.target_rec(-3), stim.target_rec(-2)])
    c.append_operation("DETECTOR", [stim.target_rec(-3), stim.target_rec(-1)])
    c.append_operation("DETECTOR", [stim.target_rec(-1), stim.target_rec(-2)])
    c.append_from_stim_program_text("""
        OBSERVABLE_INCLUDE(0) rec[-3]
        OBSERVABLE_INCLUDE(3) rec[-2] rec[-1]
    """)
    c.append_operation("OBSERVABLE_INCLUDE", [stim.target_rec(-2)], 0)
    np.testing.assert_array_equal(
        c.compile_detector_sampler().sample(5),
        np.array([
            [1, 1, 0],
            [1, 1, 0],
            [1, 1, 0],
            [1, 1, 0],
            [1, 1, 0],
        ], dtype=np.uint8))
    np.testing.assert_array_equal(
        c.compile_detector_sampler().sample(5, prepend_observables=True),
        np.array([
            [1, 0, 0, 0, 1, 1, 0],
            [1, 0, 0, 0, 1, 1, 0],
            [1, 0, 0, 0, 1, 1, 0],
            [1, 0, 0, 0, 1, 1, 0],
            [1, 0, 0, 0, 1, 1, 0],
        ], dtype=np.uint8))
    np.testing.assert_array_equal(
        c.compile_detector_sampler().sample(5, append_observables=True),
        np.array([
            [1, 1, 0, 1, 0, 0, 0],
            [1, 1, 0, 1, 0, 0, 0],
            [1, 1, 0, 1, 0, 0, 0],
            [1, 1, 0, 1, 0, 0, 0],
            [1, 1, 0, 1, 0, 0, 0],
        ], dtype=np.uint8))
    np.testing.assert_array_equal(
        c.compile_detector_sampler().sample(5, append_observables=True, prepend_observables=True),
        np.array([
            [1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
            [1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
            [1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
            [1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
            [1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
        ], dtype=np.uint8))
    np.testing.assert_array_equal(
        c.compile_detector_sampler().sample_bit_packed(5),
        np.array([
            [0b011],
            [0b011],
            [0b011],
            [0b011],
            [0b011],
        ], dtype=np.uint8))


==> anc/stim_src_v1.3/src/py/compiled_measurement_sampler.pybind.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "compiled_measurement_sampler.pybind.h"

#include "../circuit/circuit.pybind.h"
#include "../simulators/detection_simulator.h"
#include "../simulators/frame_simulator.h"
#include "../simulators/tableau_simulator.h"
#include "base.pybind.h"

CompiledMeasurementSampler::CompiledMeasurementSampler(Circuit circuit)
    : ref(TableauSimulator::reference_sample_circuit(circuit)), circuit(std::move(circuit)) {
}

pybind11::array_t<uint8_t> CompiledMeasurementSampler::sample(size_t num_samples) {
    auto sample = FrameSimulator::sample(circuit, ref, num_samples, PYBIND_SHARED_RNG());

    const simd_bits &flat = sample.data;
    std::vector<uint8_t> bytes;
    bytes.reserve(flat.num_bits_padded());
    auto *end = flat.u64 + flat.num_u64_padded();
    for (auto u64 = flat.u64; u64 != end; u64++) {
        auto v = *u64;
        for (size_t k = 0; k < 64; k++) {
            bytes.push_back((v >> k) & 1);
        }
    }

    void *ptr = bytes.data();
    ssize_t itemsize = sizeof(uint8_t);
    std::vector<ssize_t> shape{(ssize_t)num_samples, (ssize_t)circuit.count_measurements()};
    std::vector<ssize_t> stride{(ssize_t)sample.num_minor_bits_padded(), 1};
    const std::string &format = pybind11::format_descriptor<uint8_t>::value;
    bool readonly = true;
    return pybind11::array_t<uint8_t>(pybind11::buffer_info(ptr, itemsize, format, 2, shape, stride, readonly));
}

pybind11::array_t<uint8_t> CompiledMeasurementSampler::sample_bit_packed(size_t num_samples) {
    auto sample = FrameSimulator::sample(circuit, ref, num_samples, PYBIND_SHARED_RNG());

    void *ptr = sample.data.u8;
    ssize_t itemsize = sizeof(uint8_t);
    std::vector<ssize_t> shape{(ssize_t)num_samples, (ssize_t)(circuit.count_measurements() + 7) / 8};
    std::vector<ssize_t> stride{(ssize_t)sample.num_minor_u8_padded(), 1};
    const std::string &format = pybind11::format_descriptor<uint8_t>::value;
    bool readonly = true;
    return pybind11::array_t<uint8_t>(pybind11::buffer_info(ptr, itemsize, format, 2, shape, stride, readonly));
}

std::string CompiledMeasurementSampler::repr() const {
    std::stringstream result;
    result << "stim.CompiledMeasurementSampler(";
    result << circuit_repr(circuit);
    result << ")";
    return result.str();
}

void pybind_compiled_measurement_sampler(pybind11::module &m) {
    auto &&c = pybind11::class_<CompiledMeasurementSampler>(
        m,
        "CompiledMeasurementSampler",
        "An analyzed stabilizer circuit whose measurements can be sampled quickly."
    );

    c.def(pybind11::init<Circuit>());

    c.def(
        "sample",
        &CompiledMeasurementSampler::sample,
        pybind11::arg("shots"),
        clean_doc_string(u8R"DOC(
            Returns a numpy array containing a batch of measurement samples from the circuit.

            Examples:
                >>> import stim
                >>> c = stim.Circuit('''
                ...    X 0   2 3
                ...    M 0 1 2 3
                ... ''')
                >>> s = c.compile_sampler()
                >>> s.sample(shots=1)
                array([[1, 0, 1, 1]], dtype=uint8)

            Args:
                shots: The number of times to sample every measurement in the circuit.

            Returns:
                A numpy array with `dtype=uint8` and `shape=(shots, num_measurements)`.
                The bit for measurement `m` in shot `s` is at `result[s, m]`.
        )DOC").data()
    );

    c.def(
        "sample_bit_packed",
        &CompiledMeasurementSampler::sample_bit_packed,
        pybind11::arg("shots"),
        clean_doc_string(u8R"DOC(
            Returns a numpy array containing a bit packed batch of measurement samples from the circuit.

            Examples:
                >>> import stim
                >>> c = stim.Circuit('''
                ...    X 0 1 2 3 4 5 6 7     10
                ...    M 0 1 2 3 4 5 6 7 8 9 10
                ... ''')
                >>> s = c.compile_sampler()
                >>> s.sample_bit_packed(shots=1)
                array([[255,   4]], dtype=uint8)

            Args:
                shots: The number of times to sample every measurement in the circuit.

            Returns:
                A numpy array with `dtype=uint8` and `shape=(shots, (num_measurements + 7) // 8)`.
                The bit for measurement `m` in shot `s` is at `result[s, (m // 8)] & 2**(m % 8)`.
        )DOC").data()
    );

    c.def(
        "__repr__",
        &CompiledMeasurementSampler::repr,
        "Returns an eval-able text description."
    );
}


==> anc/stim_src_v1.3/src/py/compiled_measurement_sampler.pybind.h <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef COMPILED_MEASUREMENT_SAMPLER_PYBIND_H
#define COMPILED_MEASUREMENT_SAMPLER_PYBIND_H

#include <pybind11/numpy.h>
#include <pybind11/pybind11.h>
#include <pybind11/stl.h>

#include "../circuit/circuit.h"
#include "../simd/simd_bits.h"

void pybind_compiled_measurement_sampler(pybind11::module &m);

struct CompiledMeasurementSampler {
    const simd_bits ref;
    const Circuit circuit;
    CompiledMeasurementSampler(Circuit circuit);
    pybind11::array_t<uint8_t> sample(size_t num_samples);
    pybind11::array_t<uint8_t> sample_bit_packed(size_t num_samples);
    std::string repr() const;
};

#endif


==> anc/stim_src_v1.3/src/py/compiled_measurement_sampler_pybind_test.py <==
# Copyright 2021 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#      http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import numpy as np
import stim


def test_compiled_measurement_sampler_sample():
    c = stim.Circuit()
    c.append_operation("X", [1])
    c.append_operation("M", [0, 1, 2, 3])
    np.testing.assert_array_equal(
        c.compile_sampler().sample(5),
        np.array([
            [0, 1, 0, 0],
            [0, 1, 0, 0],
            [0, 1, 0, 0],
            [0, 1, 0, 0],
            [0, 1, 0, 0],
        ], dtype=np.uint8))
    np.testing.assert_array_equal(
        c.compile_sampler().sample_bit_packed(5),
        np.array([
            [0b00010],
            [0b00010],
            [0b00010],
            [0b00010],
            [0b00010],
        ], dtype=np.uint8))


==> anc/stim_src_v1.3/src/py/stim.pybind.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include <pybind11/numpy.h>
#include <pybind11/pybind11.h>
#include <pybind11/stl.h>

#include "base.pybind.h"
#include "../circuit/circuit.pybind.h"
#include "../simulators/tableau_simulator.pybind.h"
#include "../stabilizers/pauli_string.pybind.h"
#include "../stabilizers/tableau.pybind.h"
#include "compiled_detector_sampler.pybind.h"
#include "compiled_measurement_sampler.pybind.h"

#define xstr(s) str(s)
#define str(s) #s

uint32_t target_rec(int32_t lookback) {
    if (lookback >= 0 || lookback <= -(1 << 24)) {
        throw std::out_of_range("Need -16777215 <= lookback <= -1");
    }
    return uint32_t(-lookback) | TARGET_RECORD_BIT;
}

uint32_t target_inv(uint32_t qubit) {
    return qubit | TARGET_INVERTED_BIT;
}

uint32_t target_x(uint32_t qubit) {
    return qubit | TARGET_PAULI_X_BIT;
}

uint32_t target_y(uint32_t qubit) {
    return qubit | TARGET_PAULI_X_BIT | TARGET_PAULI_Z_BIT;
}

uint32_t target_z(uint32_t qubit) {
    return qubit | TARGET_PAULI_Z_BIT;
}

PYBIND11_MODULE(stim, m) {
    m.attr("__version__") = xstr(VERSION_INFO);
    m.doc() = R"pbdoc(
        Stim: A fast stabilizer circuit simulator library.
    )pbdoc";

    m.def(
        "target_rec",
        &target_rec,
        pybind11::arg("lookback_index"),
        clean_doc_string(u8R"DOC(
            Returns a record target that can be passed into Circuit.append_operation.
            For example, the 'rec[-2]' in 'DETECTOR rec[-2]' is a record target.
        )DOC").data()
    );

    m.def(
        "target_inv",
        &target_inv,
        pybind11::arg("qubit_index"),
        clean_doc_string(u8R"DOC(
            Returns a target flagged as inverted that can be passed into Circuit.append_operation
            For example, the '!1' in 'M 0 !1 2' is qubit 1 flagged as inverted,
            meaning the measurement result from qubit 1 should be inverted when reported.
        )DOC").data()
    );

    m.def(
        "target_x",
        &target_x,
        pybind11::arg("qubit_index"),
        clean_doc_string(u8R"DOC(
            Returns a target flagged as Pauli X that can be passed into Circuit.append_operation
            For example, the 'X1' in 'CORRELATED_ERROR(0.1) X1 Y2 Z3' is qubit 1 flagged as Pauli X.
        )DOC").data()
    );

    m.def(
        "target_y",
        &target_y,
        pybind11::arg("qubit_index"),
        clean_doc_string(u8R"DOC(
            Returns a target flagged as Pauli Y that can be passed into Circuit.append_operation
            For example, the 'Y2' in 'CORRELATED_ERROR(0.1) X1 Y2 Z3' is qubit 2 flagged as Pauli Y.
        )DOC").data()
    );

    m.def(
        "target_z",
        &target_z,
        pybind11::arg("qubit_index"),
        clean_doc_string(u8R"DOC(
            Returns a target flagged as Pauli Z that can be passed into Circuit.append_operation
            For example, the 'Z3' in 'CORRELATED_ERROR(0.1) X1 Y2 Z3' is qubit 3 flagged as Pauli Z.
        )DOC").data()
    );

    pybind_pauli_string(m);
    pybind_circuit(m);
    pybind_compiled_detector_sampler(m);
    pybind_compiled_measurement_sampler(m);
    pybind_tableau_simulator(m);
    pybind_tableau(m);
}


==> anc/stim_src_v1.3/src/py/stim_pybind_test.py <==
# Copyright 2021 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#      http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import stim
import re


def test_version():
    assert re.match(r"^\d\.\d+", stim.__version__)


==> anc/stim_src_v1.3/src/simd/README.md <==
# `simd` directory

This directory contains code related to exposing the same-instruction-multiple-data constructs
required by other parts of the code in a cross-platform fashion.

The key behind-the-scenes type is `simd_word`, which has multiple implementations allowing graceful degradation from AVX to SSE to
raw 64 bit integers.
Other key types are `simd_bits` and `simd_bit_table`, which expose 1d and 2d bit-packed boolean data
and methods to operate on that data in a vectorized way.


==> anc/stim_src_v1.3/src/simd/bit_ref.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "bit_ref.h"

bit_ref::bit_ref(void *base, size_t init_offset)
    : byte((uint8_t *)base + (init_offset / 8)), bit_index(init_offset & 7) {
}


==> anc/stim_src_v1.3/src/simd/bit_ref.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef BIT_PTR_H
#define BIT_PTR_H

#include <cstddef>
#include <cstdint>

/// A reference to a bit within a byte.
///
/// Conceptually behaves the same as a `bool &`, as opposed to a `bool *`. For example, the `=` operator overwrites the
/// contents of the bit being referenced instead of changing which bit is pointed to.
///
/// This should behave essentially identically to the weird bit references that come out of a `std::vector<bool>`.
struct bit_ref {
    uint8_t *byte;
    uint8_t bit_index;

    /// Construct a bit_ref from a pointer and a bit offset.
    /// The offset can be larger than a word.
    /// Automatically canonicalized so that the offset is less than 8.
    bit_ref(void *base, size_t offset);

    /// Copy assignment.
    inline bit_ref &operator=(bool value) {
        *byte &= ~((uint8_t)1 << bit_index);
        *byte |= (uint8_t)value << bit_index;
        return *this;
    }
    /// Copy assignment.
    inline bit_ref &operator=(const bit_ref &value) {
        *this = (bool)value;
        return *this;
    }
    /// Xor assignment.
    inline bit_ref &operator^=(bool value) {
        *byte ^= (uint8_t)value << bit_index;
        return *this;
    }
    /// Bitwise-and assignment.
    inline bit_ref &operator&=(bool value) {
        *byte &= ((uint8_t)value << bit_index) | ~(1 << bit_index);
        return *this;
    }
    /// Bitwise-or assignment.
    inline bit_ref &operator|=(bool value) {
        *byte |= (uint8_t)value << bit_index;
        return *this;
    }
    /// Swap assignment.
    inline void swap_with(bit_ref other) {
        bool b = (bool)other;
        other = (bool)*this;
        *this = b;
    }

    /// Implicit conversion to bool.
    inline operator bool() const {  // NOLINT(google-explicit-constructor,hicpp-explicit-conversions)
        return (*byte >> bit_index) & 1;
    }
};

#endif


==> anc/stim_src_v1.3/src/simd/bit_ref.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "bit_ref.h"

#include <gtest/gtest.h>

TEST(bit_ref, get) {
    uint64_t word = 0;
    bit_ref b(&word, 5);
    ASSERT_EQ(b, false);
    word = 1;
    ASSERT_EQ(b, false);
    word = 32;
    ASSERT_EQ(b, true);
}

TEST(bit_ref, set) {
    uint64_t word = 0;
    bit_ref b(&word, 5);
    word = UINT64_MAX;
    b = false;
    ASSERT_EQ(word, UINT64_MAX - 32);
}

TEST(bit_ref, bit_xor) {
    uint64_t word = 0;
    bit_ref b2(&word, 2);
    bit_ref b5(&word, 5);
    b5 ^= 1;
    ASSERT_EQ(word, 32);
    b5 ^= 1;
    ASSERT_EQ(word, 0);
    b5 ^= 1;
    ASSERT_EQ(word, 32);
    b5 ^= 0;
    ASSERT_EQ(word, 32);
    b2 ^= 1;
    ASSERT_EQ(word, 36);
    b5 ^= 0;
    ASSERT_EQ(word, 36);
    b2 ^= 1;
    ASSERT_EQ(word, 32);
    b5 ^= 1;
    ASSERT_EQ(word, 0);
}

TEST(bit_ref, bit_or) {
    uint64_t word = 0;
    bit_ref b2(&word, 2);
    bit_ref b3(&word, 3);
    b2 |= 0;
    ASSERT_EQ(word, 0);
    b2 |= 1;
    ASSERT_EQ(word, 4);
    b3 |= 1;
    ASSERT_EQ(word, 12);
    word = 0;
    b3 |= 0;
    ASSERT_EQ(word, 0);
    b3 |= 1;
    ASSERT_EQ(word, 8);
    b3 |= 1;
    ASSERT_EQ(word, 8);
    b3 |= 0;
    ASSERT_EQ(word, 8);
}

TEST(bit_ref, bit_andr) {
    uint64_t word = 8;
    bit_ref b2(&word, 2);
    b2 &= 0;
    ASSERT_EQ(word, 8);
    b2 &= 1;
    ASSERT_EQ(word, 8);
    bit_ref b3(&word, 3);
    b3 &= 1;
    ASSERT_EQ(word, 8);
    b3 &= 0;
    ASSERT_EQ(word, 0);
    b3 &= 0;
    ASSERT_EQ(word, 0);
    b3 &= 1;
    ASSERT_EQ(word, 0);
}

TEST(bit_ref, swap_with) {
    uint64_t word = 8;
    bit_ref b3(&word, 3);
    bit_ref b5(&word, 5);
    b3.swap_with(b5);
    ASSERT_EQ(word, 32);
    b3.swap_with(b5);
    ASSERT_EQ(word, 8);
    word = 0;
    b3.swap_with(b5);
    ASSERT_EQ(word, 0);
    word = UINT64_MAX;
    b3.swap_with(b5);
    ASSERT_EQ(word, UINT64_MAX);
}


==> anc/stim_src_v1.3/src/simd/monotonic_buffer.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef MONOTONIC_BUFFER_H
#define MONOTONIC_BUFFER_H

#include <cassert>
#include <cstdlib>
#include <cstring>
#include <iostream>
#include <sstream>
#include <stdexcept>
#include <vector>

#include "pointer_range.h"

/// A memory resource that can efficiently incrementally accumulate data.
///
/// There are three important types of "region" in play: the tail region, the current region, and old regions.
///
/// The tail is for contiguous data being added incrementally into the buffer.
/// When the tail grows beyond the currently available storage, more memory is allocated and the tail is is copied into
/// the new memory so that it can stay contiguous. At any time, the tail can be discarded or committed. Discarding the
/// tail allows the memory it was covering to be re-used when writing the next tail. Committing the tail permanently
/// preserves that data (until the monotonic buffer is cleared or deconstructed) and also guarantees it will no longer
/// move so pointers to it can be stored.
///
/// The current region is a contiguous chunk of memory that the tail is being written into.
/// When the tail grows beyond this region and triggers an allocation, the current region is relabelled as an old region
/// and the newly allocated memory is now the current region. Each subsequent current region will be at least double the
/// size of the previous one.
///
/// The old regions are memory that has been finalized, and will be stored until the buffer is cleared or deconstructed.
template <typename T>
struct MonotonicBuffer {
    /// Contiguous memory that is being appended to, but has not yet been committed.
    PointerRange<T> tail;
    /// The current contiguous memory region with a mix of committed, staged, and unused memory.
    PointerRange<T> cur;
    /// Old contiguous memory regions that have been committed and now need to be kept.
    std::vector<PointerRange<T>> old_areas;

    /// Constructs an empty monotonic buffer.
    MonotonicBuffer() = default;
    /// Constructs an empty monotonic buffer with initial capacity for its current region.
    MonotonicBuffer(size_t reserve) {
        ensure_available(reserve);
    }
    ~MonotonicBuffer() {
        for (auto &v : old_areas) {
            free(v.ptr_start);
        }
        if (cur.ptr_start) {
            free(cur.ptr_start);
        }
        old_areas.clear();
        cur.ptr_start = cur.ptr_end = tail.ptr_start = tail.ptr_end = nullptr;
    }
    MonotonicBuffer(MonotonicBuffer &&other) noexcept
        : tail(other.tail), cur(other.cur), old_areas(std::move(other.old_areas)) {
        other.cur.ptr_start = nullptr;
        other.cur.ptr_end = nullptr;
        other.tail.ptr_start = nullptr;
        other.tail.ptr_end = nullptr;
    }
    MonotonicBuffer(const MonotonicBuffer &other) = delete;
    MonotonicBuffer &operator=(MonotonicBuffer &&other) noexcept {
        (*this).~MonotonicBuffer();
        new (this) MonotonicBuffer(std::move(other));
        return *this;
    }

    /// Invalidates all previous data and resets the class into a clean state.
    ///
    /// Happens to keep the current contiguous memory region and free old regions.
    void clear() {
        for (auto &v : old_areas) {
            free(v.ptr_start);
        }
        old_areas.clear();
        tail.ptr_end = tail.ptr_start = cur.ptr_start;
    }

    /// Returns the size of memory allocated and held by this monotonic buffer (in units of sizeof(T)).
    size_t total_allocated() const {
        size_t result = cur.size();
        for (auto &old : old_areas) {
            result += old.size();
        }
        return result;
    }

    /// Appends and commits data.
    /// Requires the tail to be empty, to avoid bugs where previously staged data is committed.
    PointerRange<T> take_copy(ConstPointerRange<T> data) {
        assert(tail.size() == 0);
        append_tail(data);
        return commit_tail();
    }

    /// Adds a staged data item.
    void append_tail(T item) {
        ensure_available(1);
        *tail.ptr_end = item;
        tail.ptr_end++;
    }

    /// Adds staged data.
    void append_tail(ConstPointerRange<T> data) {
        ensure_available(data.size());
        std::copy(data.begin(), data.end(), tail.ptr_end);
        tail.ptr_end += data.size();
    }

    /// Throws away staged data, so its memory can be re-used.
    void discard_tail() {
        tail.ptr_end = tail.ptr_start;
    }

    /// Changes staged data into committed data that will be kept until the buffer is cleared or deconstructed.
    PointerRange<T> commit_tail() {
        PointerRange<T> result(tail);
        tail.ptr_start = tail.ptr_end;
        return result;
    }

    /// Ensures it is possible to stage at least `min_required` more items without more reallocations.
    void ensure_available(size_t min_required) {
        size_t available = cur.ptr_end - tail.ptr_end;
        if (available >= min_required) {
            return;
        }

        size_t alloc_count = std::max(min_required, cur.size() << 1);
        if (cur.ptr_start != nullptr) {
            old_areas.push_back(cur);
        }
        cur.ptr_start = (T *)malloc(alloc_count * sizeof(T));
        cur.ptr_end = cur.ptr_start + alloc_count;

        // Staged data is not complete yet; keep it contiguous by copying it to the new larger memory region.
        size_t tail_size = tail.size();
        if (tail_size) {
            std::move(tail.ptr_start, tail.ptr_end, cur.ptr_start);
        }

        tail = {cur.ptr_start, cur.ptr_start + tail_size};
    }
};

#endif


==> anc/stim_src_v1.3/src/simd/monotonic_buffer.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "monotonic_buffer.h"

#include <gtest/gtest.h>

TEST(pointer_range, equality) {
    int data[100]{};
    PointerRange<int> r1{&data[0], &data[10]};
    PointerRange<int> r2{&data[10], &data[20]};
    PointerRange<int> r4{&data[30], &data[50]};
    ASSERT_TRUE(r1 == r2);
    ASSERT_FALSE(r1 != r2);
    ASSERT_EQ(r1, r2);
    ASSERT_NE(r1, r4);
    r2[0] = 1;
    ASSERT_EQ(data[10], 1);
    ASSERT_NE(r1, r2);
    ASSERT_TRUE(r1 != r2);
    ASSERT_FALSE(r1 == r2);
    ASSERT_NE(r1, r4);
    r2[0] = 0;
    ASSERT_EQ(r1, r2);
    r2[6] = 1;
    ASSERT_NE(r1, r2);
}

TEST(monotonic_buffer, x) {
    MonotonicBuffer<int> buf;
    for (size_t k = 0; k < 100; k++) {
        buf.append_tail(k);
    }

    PointerRange<int> rng = buf.commit_tail();
    ASSERT_EQ(rng.size(), 100);
    for (size_t k = 0; k < 100; k++) {
        ASSERT_EQ(rng[k], k);
    }
}


==> anc/stim_src_v1.3/src/simd/pointer_range.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef POINTER_RANGE_H
#define POINTER_RANGE_H

#include <cstdlib>
#include <cstring>
#include <iostream>
#include <sstream>
#include <stdexcept>
#include <vector>

/// Delineates mutable memory using an inclusive start pointer and exclusive end pointer.
template <typename T>
struct PointerRange {
    T *ptr_start;
    T *ptr_end;
    PointerRange() : ptr_start(nullptr), ptr_end(nullptr) {
    }
    PointerRange(T *begin, T *end) : ptr_start(begin), ptr_end(end) {
    }
    // Implicit conversions.
    PointerRange(std::vector<T> &items) : ptr_start(items.data()), ptr_end(items.data() + items.size()) {
    }

    size_t size() const {
        return ptr_end - ptr_start;
    }
    const T *begin() const {
        return ptr_start;
    }
    const T *end() const {
        return ptr_end;
    }
    T *begin() {
        return ptr_start;
    }
    T *end() {
        return ptr_end;
    }
    const T &operator[](size_t index) const {
        return ptr_start[index];
    }
    T &operator[](size_t index) {
        return ptr_start[index];
    }

    bool operator==(const PointerRange<T> &other) const {
        size_t n = size();
        if (n != other.size()) {
            return false;
        }
        for (size_t k = 0; k < n; k++) {
            if (ptr_start[k] != other[k]) {
                return false;
            }
        }
        return true;
    }
    bool operator!=(const PointerRange<T> &other) const {
        return !(*this == other);
    }

    std::string str() const {
        std::stringstream ss;
        ss << *this;
        return ss.str();
    }

    /// Lexicographic ordering.
    bool operator<(const PointerRange<T> &other) const {
        auto n = std::min(size(), other.size());
        for (size_t k = 0; k < n; k++) {
            if ((*this)[k] != other[k]) {
                return (*this)[k] < other[k];
            }
        }
        return size() < other.size();
    }
};

/// Delineates readable memory using an inclusive start pointer and exclusive end pointer.
template <typename T>
struct ConstPointerRange {
    const T *ptr_start;
    const T *ptr_end;

    ConstPointerRange() : ptr_start(nullptr), ptr_end(nullptr) {
    }
    ConstPointerRange(const T *begin, const T *end) : ptr_start(begin), ptr_end(end) {
    }
    // Implicit conversions.
    ConstPointerRange(PointerRange<T> items) : ptr_start(items.ptr_start), ptr_end(items.ptr_end) {
    }
    ConstPointerRange(const std::vector<T> &items) : ptr_start(items.data()), ptr_end(items.data() + items.size()) {
    }

    size_t size() const {
        return ptr_end - ptr_start;
    }
    const T *begin() const {
        return ptr_start;
    }
    const T *end() const {
        return ptr_end;
    }
    const T &operator[](size_t index) const {
        return ptr_start[index];
    }

    bool operator==(const ConstPointerRange<T> &other) const {
        size_t n = size();
        if (n != other.size()) {
            return false;
        }
        for (size_t k = 0; k < n; k++) {
            if (ptr_start[k] != other[k]) {
                return false;
            }
        }
        return true;
    }
    bool operator!=(const ConstPointerRange<T> &other) const {
        return !(*this == other);
    }

    std::string str() const {
        std::stringstream ss;
        ss << *this;
        return ss.str();
    }

    /// Lexicographic ordering.
    bool operator<(const ConstPointerRange<T> &other) const {
        auto n = std::min(size(), other.size());
        for (size_t k = 0; k < n; k++) {
            if ((*this)[k] != other[k]) {
                return (*this)[k] < other[k];
            }
        }
        return size() < other.size();
    }
};

template <typename T>
std::ostream &operator<<(std::ostream &out, ConstPointerRange<T> v) {
    out << "PointerRange{";
    bool first = true;
    for (auto &e : v) {
        if (!first) {
            out << ", ";
        }
        first = false;
        out << e;
    }
    out << "}";
    return out;
}

#endif


==> anc/stim_src_v1.3/src/simd/simd_bit_table.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_bit_table.h"

#include <algorithm>
#include <cassert>
#include <cstring>
#include <sstream>

#include "simd_util.h"

simd_bit_table::simd_bit_table(size_t min_bits_major, size_t min_bits_minor)
    : num_simd_words_major(simd_bits::min_bits_to_num_simd_words(min_bits_major)),
      num_simd_words_minor(simd_bits::min_bits_to_num_simd_words(min_bits_minor)),
      data(
          simd_bits::min_bits_to_num_bits_padded(min_bits_minor) *
          simd_bits::min_bits_to_num_bits_padded(min_bits_major)) {
}

simd_bit_table simd_bit_table::identity(size_t n) {
    simd_bit_table result(n, n);
    for (size_t k = 0; k < n; k++) {
        result[k][k] = true;
    }
    return result;
}

void simd_bit_table::clear() {
    data.clear();
}

bool simd_bit_table::operator==(const simd_bit_table &other) const {
    return num_simd_words_minor == other.num_simd_words_minor && num_simd_words_major == other.num_simd_words_major &&
           data == other.data;
}
bool simd_bit_table::operator!=(const simd_bit_table &other) const {
    return !(*this == other);
}

simd_bit_table simd_bit_table::square_mat_mul(const simd_bit_table &rhs, size_t n) const {
    assert(num_major_bits_padded() >= n && num_minor_bits_padded() >= n);
    assert(rhs.num_major_bits_padded() >= n && rhs.num_minor_bits_padded() >= n);

    auto tmp = rhs.transposed();

    simd_bit_table result(n, n);
    for (size_t row = 0; row < n; row++) {
        for (size_t col = 0; col < n; col++) {
            simd_word acc{};
            (*this)[row].for_each_word(tmp[col], [&](simd_word &w1, simd_word &w2) {
                acc ^= w1 & w2;
            });
            result[row][col] = acc.popcount() & 1;
        }
    }

    return result;
}

simd_bit_table simd_bit_table::inverse_assuming_lower_triangular(size_t n) const {
    assert(num_major_bits_padded() >= n && num_minor_bits_padded() >= n);

    simd_bit_table result = simd_bit_table::identity(n);
    simd_bits copy_row(num_minor_bits_padded());
    for (size_t target = 0; target < n; target++) {
        copy_row = (*this)[target];
        for (size_t pivot = 0; pivot < target; pivot++) {
            if (copy_row[pivot]) {
                copy_row ^= (*this)[pivot];
                result[target] ^= result[pivot];
            }
        }
    }
    return result;
}

template <uint8_t step>
void rc_address_bit_swap(simd_bit_table &table, size_t base, size_t end) {
    auto mask = simd_word::tile64(interleave_mask(step));
    for (size_t major = base; major < end; major++, major += major & step) {
        table[major].for_each_word(table[major + step], [&mask](simd_word &a, simd_word &b) {
            auto t0 = a ^ b.leftshift_tile64(step);
            auto t1 = a.rightshift_tile64(step) ^ b;
            a ^= mask.andnot(t0);
            b ^= mask & t1;
        });
    }
}

template <uint8_t step>
void rc3456_address_bit_rotate_swap(simd_bit_table &table, size_t m1, size_t m2) {
    for (size_t major = m1; major < m2; major++, major += major & step) {
        table[major].for_each_word(table[major + step], [](simd_word &a, simd_word &b) {
            a.do_interleave8_tile128(b);
        });
    }
}

void rc_address_word_swap(simd_bit_table &t) {
    constexpr uint16_t block_diameter = sizeof(uint64_t) << 4;
    constexpr uint8_t block_shift = lg(block_diameter);
    size_t n = t.num_major_bits_padded();
    size_t num_blocks = n >> block_shift;
    auto *words = &t.data.ptr_simd[0].u128[0];
    for (size_t block_row = 0; block_row < num_blocks; block_row++) {
        for (size_t block_col = block_row + 1; block_col < num_blocks; block_col++) {
            size_t rc = block_row * n + block_col;
            size_t cr = block_col * n + block_row;
            for (size_t k = 0; k < n; k += num_blocks) {
                std::swap(words[rc + k], words[cr + k]);
            }
        }
    }
}

void simd_bit_table::do_square_transpose() {
    assert(num_simd_words_minor == num_simd_words_major);

    size_t n = num_major_bits_padded();
    for (size_t base = 0; base < n; base += 128) {
        size_t end = base + 128;
        rc3456_address_bit_rotate_swap<64>(*this, base, end);
        rc3456_address_bit_rotate_swap<32>(*this, base, end);
        rc_address_bit_swap<1>(*this, base, end);
        rc_address_bit_swap<2>(*this, base, end);
        rc_address_bit_swap<4>(*this, base, end);
        rc3456_address_bit_rotate_swap<16>(*this, base, end);
        rc3456_address_bit_rotate_swap<8>(*this, base, end);
    }
    rc_address_word_swap(*this);
}

simd_bit_table simd_bit_table::transposed() const {
    simd_bit_table result(num_minor_bits_padded(), num_major_bits_padded());
    transpose_into(result);
    return result;
}

simd_bit_table simd_bit_table::slice_maj(size_t maj_start_bit, size_t maj_stop_bit) const {
    simd_bit_table result(maj_stop_bit - maj_start_bit, num_minor_bits_padded());
    for (size_t k = maj_start_bit; k < maj_stop_bit; k++) {
        result[k - maj_start_bit] = (*this)[k];
    }
    return result;
}

void simd_bit_table::transpose_into(simd_bit_table &out) const {
    assert(out.num_simd_words_minor == num_simd_words_major);
    assert(out.num_simd_words_major == num_simd_words_minor);

    auto n_maj = num_major_bits_padded();
    auto n_min = num_minor_bits_padded();
    for (size_t min = 0; min < n_min; min += 128) {
        for (size_t maj = 0; maj < n_maj; maj += 128) {
            for (size_t common = 0; common < 128; common++) {
                auto *dst = &out[min | common].ptr_simd[0].u128[0];
                auto *src = &(*this)[maj | common].ptr_simd[0].u128[0];
                dst[maj >> 7] = src[min >> 7];
            }
        }
        size_t end = min + 128;
        rc3456_address_bit_rotate_swap<64>(out, min, end);
        rc3456_address_bit_rotate_swap<32>(out, min, end);
        rc_address_bit_swap<1>(out, min, end);
        rc_address_bit_swap<2>(out, min, end);
        rc_address_bit_swap<4>(out, min, end);
        rc3456_address_bit_rotate_swap<16>(out, min, end);
        rc3456_address_bit_rotate_swap<8>(out, min, end);
    }
}

simd_bit_table simd_bit_table::from_quadrants(
    size_t n, const simd_bit_table &upper_left, const simd_bit_table &upper_right, const simd_bit_table &lower_left,
    const simd_bit_table &lower_right) {
    assert(upper_left.num_minor_bits_padded() >= n && upper_left.num_major_bits_padded() >= n);
    assert(upper_right.num_minor_bits_padded() >= n && upper_right.num_major_bits_padded() >= n);
    assert(lower_left.num_minor_bits_padded() >= n && lower_left.num_major_bits_padded() >= n);
    assert(lower_right.num_minor_bits_padded() >= n && lower_right.num_major_bits_padded() >= n);

    simd_bit_table result(n << 1, n << 1);
    for (size_t row = 0; row < n; row++) {
        for (size_t col = 0; col < n; col++) {
            result[row][col] = upper_left[row][col];
            result[row][col + n] = upper_right[row][col];
            result[row + n][col] = lower_left[row][col];
            result[row + n][col + n] = lower_right[row][col];
        }
    }
    return result;
}

std::string simd_bit_table::str(size_t n) const {
    std::stringstream out;
    for (size_t row = 0; row < n; row++) {
        if (row) {
            out << "\n";
        }
        for (size_t col = 0; col < n; col++) {
            out << ".1"[(*this)[row][col]];
        }
    }
    return out.str();
}

simd_bit_table simd_bit_table::random(
    size_t num_randomized_major_bits, size_t num_randomized_minor_bits, std::mt19937_64 &rng) {
    simd_bit_table result(num_randomized_major_bits, num_randomized_minor_bits);
    for (size_t maj = 0; maj < num_randomized_major_bits; maj++) {
        result[maj].randomize(num_randomized_minor_bits, rng);
    }
    return result;
}


==> anc/stim_src_v1.3/src/simd/simd_bit_table.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef SIMD_BIT_TABLE_H
#define SIMD_BIT_TABLE_H

#include "simd_bits.h"

struct simd_bit_table {
    size_t num_simd_words_major;
    size_t num_simd_words_minor;
    simd_bits data;

    /// Creates zero initialized table.
    simd_bit_table(size_t min_bits_major, size_t min_bits_minor);
    /// Creates a randomly initialized table.
    static simd_bit_table random(
        size_t num_randomized_major_bits, size_t num_randomized_minor_bits, std::mt19937_64 &rng);
    /// Creates a square table with 1s down the diagonal.
    static simd_bit_table identity(size_t n);
    /// Concatenates tables together to form a larger table.
    static simd_bit_table from_quadrants(
        size_t n, const simd_bit_table &upper_left, const simd_bit_table &upper_right, const simd_bit_table &lower_left,
        const simd_bit_table &lower_right);

    /// Equality.
    bool operator==(const simd_bit_table &other) const;
    /// Inequality.
    bool operator!=(const simd_bit_table &other) const;

    /// Returns a reference to a row (column) of the table, when using row (column) major indexing.
    inline simd_bits_range_ref operator[](size_t major_index) {
        return data.word_range_ref(major_index * num_simd_words_minor, num_simd_words_minor);
    }
    /// Returns a const reference to a row (column) of the table, when using row (column) major indexing.
    inline const simd_bits_range_ref operator[](size_t major_index) const {
        return data.word_range_ref(major_index * num_simd_words_minor, num_simd_words_minor);
    }

    /// Square matrix multiplication (assumes row major indexing). n is the diameter of the matrix.
    simd_bit_table square_mat_mul(const simd_bit_table &rhs, size_t n) const;
    /// Square matrix inverse, assuming input is lower triangular. n is the diameter of the matrix.
    simd_bit_table inverse_assuming_lower_triangular(size_t n) const;
    /// Transposes the table inplace.
    void do_square_transpose();
    /// Transposes the table out of place into a target location.
    void transpose_into(simd_bit_table &out) const;
    void transpose_into(simd_bit_table &out, size_t major_start_bit, size_t min_major_length_bits) const;
    /// Transposes the table out of place.
    simd_bit_table transposed() const;
    /// Returns a subset of the table.
    simd_bit_table slice_maj(size_t maj_start_bit, size_t maj_stop_bit) const;

    /// Sets all bits in the table to zero.
    void clear();

    /// Number of 64 bit words in a column (row) assuming row (column) major indexing.
    inline size_t num_major_u64_padded() const {
        return num_simd_words_major * (sizeof(simd_word) / sizeof(uint64_t));
    }
    /// Number of 32 bit words in a column (row) assuming row (column) major indexing.
    inline size_t num_major_u32_padded() const {
        return num_simd_words_major * (sizeof(simd_word) / sizeof(uint32_t));
    }
    /// Number of 16 bit words in a column (row) assuming row (column) major indexing.
    inline size_t num_major_u16_padded() const {
        return num_simd_words_major * (sizeof(simd_word) / sizeof(uint16_t));
    }
    /// Number of 8 bit words in a column (row) assuming row (column) major indexing.
    inline size_t num_major_u8_padded() const {
        return num_simd_words_major * (sizeof(simd_word) / sizeof(uint8_t));
    }
    /// Number of bits in a column (row) assuming row (column) major indexing.
    inline size_t num_major_bits_padded() const {
        return num_simd_words_major * sizeof(simd_word) << 3;
    }

    /// Number of 64 bit words in a row (column) assuming row (column) major indexing.
    inline size_t num_minor_u64_padded() const {
        return num_simd_words_minor * (sizeof(simd_word) / sizeof(uint64_t));
    }
    /// Number of 32 bit words in a row (column) assuming row (column) major indexing.
    inline size_t num_minor_u32_padded() const {
        return num_simd_words_minor * (sizeof(simd_word) / sizeof(uint32_t));
    }
    /// Number of 16 bit words in a row (column) assuming row (column) major indexing.
    inline size_t num_minor_u16_padded() const {
        return num_simd_words_minor * (sizeof(simd_word) / sizeof(uint16_t));
    }
    /// Number of 8 bit words in a row (column) assuming row (column) major indexing.
    inline size_t num_minor_u8_padded() const {
        return num_simd_words_minor * (sizeof(simd_word) / sizeof(uint8_t));
    }
    /// Number of bits in a row (column) assuming row (column) major indexing.
    inline size_t num_minor_bits_padded() const {
        return num_simd_words_minor * sizeof(simd_word) << 3;
    }

    /// Returns a truncated description of the table's contents.
    std::string str(size_t n) const;
};

constexpr uint8_t lg(size_t k) {
    return k <= 1 ? 0 : lg(k >> 1) + 1;
}

#endif


==> anc/stim_src_v1.3/src/simd/simd_bit_table.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_bit_table.h"

#include "../benchmark_util.h"

BENCHMARK(simd_bit_table_inplace_square_transpose_diam10K) {
    size_t n = 10 * 1000;
    simd_bit_table table(n, n);
    benchmark_go([&]() {
        table.do_square_transpose();
    })
        .goal_millis(6)
        .show_rate("Bits", n * n);
}

BENCHMARK(simd_bit_table_out_of_place_transpose_diam10K) {
    size_t n = 10 * 1000;
    simd_bit_table table(n, n);
    simd_bit_table out(n, n);
    benchmark_go([&]() {
        table.transpose_into(out);
    })
        .goal_millis(12)
        .show_rate("Bits", n * n);
}


==> anc/stim_src_v1.3/src/simd/simd_bit_table.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_bit_table.h"

#include <gtest/gtest.h>

#include "../test_util.test.h"

TEST(bit_mat, creation) {
    simd_bit_table a(3, 3);
    ASSERT_EQ(
        a.str(3),
        "...\n"
        "...\n"
        "...");
    a[1][2] = 1;
    ASSERT_EQ(
        a.str(3),
        "...\n"
        "..1\n"
        "...");

    ASSERT_EQ(
        simd_bit_table::identity(3).str(3),
        "1..\n"
        ".1.\n"
        "..1");

    ASSERT_EQ(
        simd_bit_table::identity(2).str(2),
        "1.\n"
        ".1");
}

TEST(bit_mat, equality) {
    simd_bit_table a(3, 3);
    simd_bit_table b(3, 3);
    simd_bit_table c(511, 1000);
    simd_bit_table d(511, 1000);
    ASSERT_EQ(a, b);
    ASSERT_EQ(c, d);
    ASSERT_NE(a, c);
    a[0][1] = 1;
    ASSERT_NE(a, b);
    d[500][900] = 1;
    ASSERT_NE(c, d);
}

TEST(bit_mat, multiplication) {
    simd_bit_table m1(3, 3);
    simd_bit_table m2(3, 3);
    m1[0][2] = true;
    m2[2][1] = true;
    auto m3 = m1.square_mat_mul(m2, 3);
    ASSERT_TRUE(m3[0][1]);
    ASSERT_EQ(
        m1.str(3),
        "..1\n"
        "...\n"
        "...");
    ASSERT_EQ(
        m2.str(3),
        "...\n"
        "...\n"
        ".1.");
    ASSERT_EQ(
        m3.str(3),
        ".1.\n"
        "...\n"
        "...");
}

TEST(bit_mat, xor_row_into) {
    simd_bit_table m(500, 500);
    m[0][10] = true;
    m[0][490] = true;
    m[5][490] = true;
    m[1] ^= m[0];
    m[1] ^= m[5];
    ASSERT_EQ(m[1][10], true);
    ASSERT_EQ(m[1][490], false);
}

TEST(bit_mat, inverse_assuming_lower_triangular) {
    auto m = simd_bit_table::identity(4);
    m[3][1] = true;
    ASSERT_EQ(
        m.str(4),
        "1...\n"
        ".1..\n"
        "..1.\n"
        ".1.1");
    auto inv = m.inverse_assuming_lower_triangular(4);
    ASSERT_EQ(m.square_mat_mul(inv, 4), simd_bit_table::identity(4));
    ASSERT_EQ(inv.square_mat_mul(m, 4), simd_bit_table::identity(4));
    ASSERT_EQ(
        inv.str(4),
        "1...\n"
        ".1..\n"
        "..1.\n"
        ".1.1");

    m[3][0] = true;
    ASSERT_EQ(
        m.str(4),
        "1...\n"
        ".1..\n"
        "..1.\n"
        "11.1");
    inv = m.inverse_assuming_lower_triangular(4);
    ASSERT_EQ(m.square_mat_mul(inv, 4), simd_bit_table::identity(4));
    ASSERT_EQ(inv.square_mat_mul(m, 4), simd_bit_table::identity(4));
    ASSERT_EQ(
        inv.str(4),
        "1...\n"
        ".1..\n"
        "..1.\n"
        "11.1");

    m[1][0] = true;
    ASSERT_EQ(
        m.str(4),
        "1...\n"
        "11..\n"
        "..1.\n"
        "11.1");
    inv = m.inverse_assuming_lower_triangular(4);
    ASSERT_EQ(m.square_mat_mul(inv, 4), simd_bit_table::identity(4));
    ASSERT_EQ(inv.square_mat_mul(m, 4), simd_bit_table::identity(4));
    ASSERT_EQ(
        inv.str(4),
        "1...\n"
        "11..\n"
        "..1.\n"
        ".1.1");
}

TEST(bit_mat, transposed) {
    auto m = simd_bit_table::identity(4);
    m[3][1] = true;
    ASSERT_EQ(
        m.str(4),
        "1...\n"
        ".1..\n"
        "..1.\n"
        ".1.1");
    auto trans = m;
    trans.do_square_transpose();
    ASSERT_EQ(
        trans.str(4),
        "1...\n"
        ".1.1\n"
        "..1.\n"
        "...1");
    auto trans2 = trans;
    trans2.do_square_transpose();
    ASSERT_EQ(trans2, m);
}

TEST(bit_mat, random) {
    auto t = simd_bit_table::random(100, 90, SHARED_TEST_RNG());
    ASSERT_NE(t[99], simd_bits(90));
    ASSERT_EQ(t[100], simd_bits(90));
    t = t.transposed();
    ASSERT_NE(t[89], simd_bits(100));
    ASSERT_EQ(t[90], simd_bits(100));
    ASSERT_NE(simd_bit_table::random(10, 10, SHARED_TEST_RNG()), simd_bit_table::random(10, 10, SHARED_TEST_RNG()));
}

TEST(bit_mat, slice_maj) {
    auto m = simd_bit_table::random(100, 64, SHARED_TEST_RNG());
    auto s = m.slice_maj(5, 15);
    ASSERT_EQ(s[0], m[5]);
    ASSERT_EQ(s[9], m[14]);
    ASSERT_FALSE(s[10].not_zero());
}

TEST(bit_mat, from_quadrants) {
    simd_bit_table t(2, 2);
    simd_bit_table z(2, 2);
    t[1][0] = true;
    ASSERT_EQ(
        simd_bit_table::from_quadrants(2, t, z, z, z).str(4),
        "....\n"
        "1...\n"
        "....\n"
        "....");
    ASSERT_EQ(
        simd_bit_table::from_quadrants(2, z, t, z, z).str(4),
        "....\n"
        "..1.\n"
        "....\n"
        "....");
    ASSERT_EQ(
        simd_bit_table::from_quadrants(2, z, z, t, z).str(4),
        "....\n"
        "....\n"
        "....\n"
        "1...");
    ASSERT_EQ(
        simd_bit_table::from_quadrants(2, z, z, z, t).str(4),
        "....\n"
        "....\n"
        "....\n"
        "..1.");
    ASSERT_EQ(
        simd_bit_table::from_quadrants(2, t, t, t, t).str(4),
        "....\n"
        "1.1.\n"
        "....\n"
        "1.1.");
}

TEST(simd_bit_table, lg) {
    ASSERT_EQ(lg(0), 0);
    ASSERT_EQ(lg(1), 0);
    ASSERT_EQ(lg(2), 1);
    ASSERT_EQ(lg(3), 1);
    ASSERT_EQ(lg(4), 2);
    ASSERT_EQ(lg(5), 2);
    ASSERT_EQ(lg(6), 2);
    ASSERT_EQ(lg(7), 2);
    ASSERT_EQ(lg(8), 3);
    ASSERT_EQ(lg(9), 3);
}


==> anc/stim_src_v1.3/src/simd/simd_bits.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_bits.h"

#include <algorithm>
#include <cstring>
#include <random>
#include <sstream>

#include "simd_util.h"

size_t simd_bits::min_bits_to_num_bits_padded(size_t min_bits) {
    constexpr size_t mask = sizeof(simd_word) * 8 - 1;
    return (min_bits + mask) & ~mask;
}

size_t simd_bits::min_bits_to_num_simd_words(size_t min_bits) {
    return (min_bits_to_num_bits_padded(min_bits) / sizeof(simd_word)) >> 3;
}

uint64_t *malloc_aligned_padded_zeroed(size_t min_bits) {
    size_t num_u8 = simd_bits::min_bits_to_num_bits_padded(min_bits) >> 3;
    void *result = simd_word::aligned_malloc(num_u8);
    memset(result, 0, num_u8);
    return (uint64_t *)result;
}

simd_bits::simd_bits(size_t min_bits)
    : num_simd_words(simd_bits::min_bits_to_num_simd_words(min_bits)), u64(malloc_aligned_padded_zeroed(min_bits)) {
}

simd_bits::simd_bits(const simd_bits &other)
    : num_simd_words(other.num_simd_words), u64(malloc_aligned_padded_zeroed(other.num_bits_padded())) {
    memcpy(u8, other.u8, num_u8_padded());
}

simd_bits::simd_bits(const simd_bits_range_ref other)
    : num_simd_words(other.num_simd_words), u64(malloc_aligned_padded_zeroed(other.num_bits_padded())) {
    memcpy(u8, other.u8, num_u8_padded());
}

simd_bits::simd_bits(simd_bits &&other) noexcept : num_simd_words(other.num_simd_words), u64(other.u64) {
    other.u64 = nullptr;
    other.num_simd_words = 0;
}

simd_bits::~simd_bits() {
    if (u64 != nullptr) {
        simd_word::aligned_free(u64);
        u64 = nullptr;
        num_simd_words = 0;
    }
}

void simd_bits::clear() {
    simd_bits_range_ref(*this).clear();
}

void simd_bits::invert_bits() {
    simd_bits_range_ref(*this).invert_bits();
}

simd_bits &simd_bits::operator=(simd_bits &&other) noexcept {
    (*this).~simd_bits();
    new (this) simd_bits(std::move(other));
    return *this;
}

simd_bits &simd_bits::operator=(const simd_bits &other) {
    *this = simd_bits_range_ref(other);
    return *this;
}

simd_bits &simd_bits::operator=(const simd_bits_range_ref other) {
    // Avoid re-allocating if already the same size.
    if (num_simd_words == other.num_simd_words) {
        simd_bits_range_ref(*this) = other;
        return *this;
    }

    (*this).~simd_bits();
    new (this) simd_bits(other);
    return *this;
}

bool simd_bits::operator==(const simd_bits_range_ref &other) const {
    return simd_bits_range_ref(*this) == other;
}

bool simd_bits::operator!=(const simd_bits_range_ref &other) const {
    return !(*this == other);
}

simd_bits simd_bits::random(size_t min_bits, std::mt19937_64 &rng) {
    simd_bits result(min_bits);
    result.randomize(min_bits, rng);
    return result;
}

void simd_bits::randomize(size_t num_bits, std::mt19937_64 &rng) {
    simd_bits_range_ref(*this).randomize(num_bits, rng);
}

void simd_bits::truncated_overwrite_from(simd_bits_range_ref other, size_t num_bits) {
    simd_bits_range_ref(*this).truncated_overwrite_from(other, num_bits);
}

bit_ref simd_bits::operator[](size_t k) {
    return bit_ref(u64, k);
}

const bit_ref simd_bits::operator[](size_t k) const {
    return bit_ref(u64, k);
}

simd_bits::operator simd_bits_range_ref() {
    return simd_bits_range_ref(ptr_simd, num_simd_words);
}

simd_bits::operator const simd_bits_range_ref() const {
    return simd_bits_range_ref(ptr_simd, num_simd_words);
}

simd_bits &simd_bits::operator^=(const simd_bits_range_ref other) {
    simd_bits_range_ref(*this) ^= other;
    return *this;
}

simd_bits &simd_bits::operator&=(const simd_bits_range_ref other) {
    simd_bits_range_ref(*this) &= other;
    return *this;
}

simd_bits &simd_bits::operator|=(const simd_bits_range_ref other) {
    simd_bits_range_ref(*this) |= other;
    return *this;
}

bool simd_bits::not_zero() const {
    return simd_bits_range_ref(*this).not_zero();
}

std::string simd_bits::str() const {
    return simd_bits_range_ref(*this).str();
}

simd_bits &simd_bits::swap_with(simd_bits_range_ref other) {
    simd_bits_range_ref(*this).swap_with(other);
    return *this;
}


==> anc/stim_src_v1.3/src/simd/simd_bits.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef SIMD_BITS_H
#define SIMD_BITS_H

#include <cstdint>
#include <random>

#include "bit_ref.h"
#include "simd_bits_range_ref.h"

/// Densely packed bits, allocated with alignment and padding enabling SIMD operations.
///
/// A backing store for a `simd_bits_range_ref`.
struct simd_bits {
    size_t num_simd_words;
    union {
        uint8_t *u8;
        uint16_t *u16;
        uint32_t *u32;
        uint64_t *u64;
        simd_word *ptr_simd;
    };
    static size_t min_bits_to_num_simd_words(size_t min_bits);
    static size_t min_bits_to_num_bits_padded(size_t min_bits);

    /// Constructs a zero-initialized simd_bits with at least the given number of bits.
    explicit simd_bits(size_t min_bits);
    /// Frees allocated bits.
    ~simd_bits();
    /// Copy constructor.
    simd_bits(const simd_bits &other);
    /// Copy constructor from range reference.
    simd_bits(const simd_bits_range_ref other);
    /// Move constructor.
    simd_bits(simd_bits &&other) noexcept;

    /// Copy assignment.
    simd_bits &operator=(const simd_bits &other);
    /// Copy assignment from range reference.
    simd_bits &operator=(const simd_bits_range_ref other);
    /// Move assignment.
    simd_bits &operator=(simd_bits &&other) noexcept;
    // Xor assignment.
    simd_bits &operator^=(const simd_bits_range_ref other);
    // Mask assignment.
    simd_bits &operator&=(const simd_bits_range_ref other);
    simd_bits &operator|=(const simd_bits_range_ref other);
    // Swap assignment.
    simd_bits &swap_with(simd_bits_range_ref other);

    // Equality.
    bool operator==(const simd_bits_range_ref &other) const;
    // Inequality.
    bool operator!=(const simd_bits_range_ref &other) const;
    /// Determines whether or not any of the bits in the simd_bits are non-zero.
    bool not_zero() const;

    /// Returns a reference to the bit at offset k.
    bit_ref operator[](size_t k);
    /// Returns a const reference to the bit at offset k.
    const bit_ref operator[](size_t k) const;
    /// Returns a reference to the bits in this simd_bits.
    operator simd_bits_range_ref();
    /// Returns a const reference to the bits in this simd_bits.
    operator const simd_bits_range_ref() const;
    /// Returns a reference to a sub-range of the bits in this simd_bits.
    inline simd_bits_range_ref word_range_ref(size_t word_offset, size_t sub_num_simd_words) {
        return simd_bits_range_ref(ptr_simd + word_offset, sub_num_simd_words);
    }
    /// Returns a const reference to a sub-range of the bits in this simd_bits.
    inline const simd_bits_range_ref word_range_ref(size_t word_offset, size_t sub_num_simd_words) const {
        return simd_bits_range_ref(ptr_simd + word_offset, sub_num_simd_words);
    }

    /// Inverts all bits in the range.
    void invert_bits();
    /// Sets all bits in the range to zero.
    void clear();
    /// Randomizes the contents of this simd_bits using the given random number generator, up to the given bit position.
    void randomize(size_t num_bits, std::mt19937_64 &rng);
    /// Returns a simd_bits with at least the given number of bits, with bits up to the given number of bits randomized.
    /// Padding bits beyond the minimum number of bits are not randomized.
    static simd_bits random(size_t min_bits, std::mt19937_64 &rng);

    /// Writes bits from another location.
    /// Bits not part of the write are unchanged.
    void truncated_overwrite_from(simd_bits_range_ref other, size_t num_bits);

    /// Returns a description of the contents of the simd_bits.
    std::string str() const;

    /// Number of 64 bit words in the range.
    inline size_t num_u64_padded() const {
        return num_simd_words * (sizeof(simd_word) / sizeof(uint64_t));
    }
    /// Number of 32 bit words in the range.
    inline size_t num_u32_padded() const {
        return num_simd_words * (sizeof(simd_word) / sizeof(uint32_t));
    }
    /// Number of 16 bit words in the range.
    inline size_t num_u16_padded() const {
        return num_simd_words * (sizeof(simd_word) / sizeof(uint16_t));
    }
    /// Number of 8 bit words in the range.
    inline size_t num_u8_padded() const {
        return num_simd_words * (sizeof(simd_word) / sizeof(uint8_t));
    }
    /// Number of bits in the range.
    inline size_t num_bits_padded() const {
        return num_simd_words * sizeof(simd_word) << 3;
    }
};

#endif


==> anc/stim_src_v1.3/src/simd/simd_bits.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_bits.h"

#include <cstring>

#include "../benchmark_util.h"

BENCHMARK(simd_bits_randomize_10K) {
    size_t n = 10 * 1000;
    simd_bits data(n);
    std::mt19937_64 rng(0);
    benchmark_go([&]() {
        data.randomize(n, rng);
    })
        .goal_nanos(450)
        .show_rate("Bits", n);
}

BENCHMARK(simd_bits_xor_10K) {
    size_t n = 10 * 1000;
    simd_bits d1(n);
    simd_bits d2(n);
    benchmark_go([&]() {
        d2 ^= d1;
    })
        .goal_nanos(20)
        .show_rate("Bits", n);
}

BENCHMARK(simd_bits_not_zero_100K) {
    size_t n = 10 * 100;
    simd_bits d(n);
    benchmark_go([&]() {
        d.not_zero();
    })
        .goal_nanos(4)
        .show_rate("Bits", n);
}


==> anc/stim_src_v1.3/src/simd/simd_bits.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_bits.h"

#include <gtest/gtest.h>

#include "../test_util.test.h"
#include "simd_util.h"

TEST(simd_bits, move) {
    simd_bits a(512);
    auto ptr = a.u64;

    simd_bits b(std::move(a));
    ASSERT_EQ(b.u64, ptr);

    simd_bits c(1);
    c = std::move(b);
    ASSERT_EQ(c.u64, ptr);
}

TEST(simd_bits, construct) {
    simd_bits d(1024);
    ASSERT_NE(d.ptr_simd, nullptr);
    ASSERT_EQ(d.num_simd_words, 1024 / 8 / sizeof(simd_word));
    ASSERT_EQ(d.num_bits_padded(), 1024);
    ASSERT_EQ(d.num_u8_padded(), 128);
    ASSERT_EQ(d.num_u16_padded(), 64);
    ASSERT_EQ(d.num_u32_padded(), 32);
    ASSERT_EQ(d.num_u64_padded(), 16);
}

TEST(simd_bits, aliased_editing_and_bit_refs) {
    simd_bits d(1024);
    auto c = (char *)d.u8;
    const simd_bits &cref = d;

    ASSERT_EQ(c[0], 0);
    ASSERT_EQ(c[13], 0);
    d[5] = true;
    ASSERT_EQ(c[0], 32);
    d[0] = true;
    ASSERT_EQ(c[0], 33);
    d[100] = true;
    ASSERT_EQ(d[100], true);
    ASSERT_EQ(c[12], 16);
    c[12] = 0;
    ASSERT_EQ(d[100], false);
    ASSERT_EQ(cref[100], d[100]);
}

TEST(simd_util, min_bits_to_num_bits_padded) {
    const auto &f = &simd_bits::min_bits_to_num_bits_padded;
    if (sizeof(simd_word) == 256 / 8) {
        ASSERT_EQ(f(0), 0);
        ASSERT_EQ(f(1), 256);
        ASSERT_EQ(f(100), 256);
        ASSERT_EQ(f(255), 256);
        ASSERT_EQ(f(256), 256);
        ASSERT_EQ(f(257), 512);
        ASSERT_EQ(f((1 << 30) - 1), 1 << 30);
        ASSERT_EQ(f(1 << 30), 1 << 30);
        ASSERT_EQ(f((1 << 30) + 1), (1 << 30) + 256);
    } else if (sizeof(simd_word) == 128 / 8) {
        ASSERT_EQ(f(0), 0);
        ASSERT_EQ(f(1), 128);
        ASSERT_EQ(f(100), 128);
        ASSERT_EQ(f(255), 256);
        ASSERT_EQ(f(256), 256);
        ASSERT_EQ(f(257), 256 + 128);
        ASSERT_EQ(f((1 << 30) - 1), 1 << 30);
        ASSERT_EQ(f(1 << 30), 1 << 30);
        ASSERT_EQ(f((1 << 30) + 1), (1 << 30) + 128);
    } else {
        ASSERT_TRUE(false) << "Unrecognized size.";
    }
}

TEST(simd_bits, str) {
    simd_bits d(256);
    ASSERT_EQ(
        d.str(),
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________");
    d[5] = true;
    ASSERT_EQ(
        d.str(),
        "_____1__________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________");
}

TEST(simd_bits, randomize) {
    simd_bits d(1024);

    d.randomize(64 + 57, SHARED_TEST_RNG());
    uint64_t mask = (1ULL << 57) - 1;
    // Randomized.
    ASSERT_NE(d.u64[0], 0);
    ASSERT_NE(d.u64[0], SIZE_MAX);
    ASSERT_NE(d.u64[1] & mask, 0);
    ASSERT_NE(d.u64[1] & mask, 0);
    // Not touched.
    ASSERT_EQ(d.u64[1] & ~mask, 0);
    ASSERT_EQ(d.u64[2], 0);
    ASSERT_EQ(d.u64[3], 0);

    for (size_t k = 0; k < d.num_u64_padded(); k++) {
        d.u64[k] = UINT64_MAX;
    }
    d.randomize(64 + 57, SHARED_TEST_RNG());
    // Randomized.
    ASSERT_NE(d.u64[0], 0);
    ASSERT_NE(d.u64[0], SIZE_MAX);
    ASSERT_NE(d.u64[1] & mask, 0);
    ASSERT_NE(d.u64[1] & mask, 0);
    // Not touched.
    ASSERT_EQ(d.u64[1] & ~mask, UINT64_MAX & ~mask);
    ASSERT_EQ(d.u64[2], UINT64_MAX);
    ASSERT_EQ(d.u64[3], UINT64_MAX);
}

TEST(simd_bits, xor_assignment) {
    simd_bits m0 = simd_bits::random(512, SHARED_TEST_RNG());
    simd_bits m1 = simd_bits::random(512, SHARED_TEST_RNG());
    simd_bits m2(512);
    m2 ^= m0;
    ASSERT_EQ(m0, m2);
    m2 ^= m1;
    for (size_t k = 0; k < m0.num_u64_padded(); k++) {
        ASSERT_EQ(m2.u64[k], m0.u64[k] ^ m1.u64[k]);
    }
}

TEST(simd_bits, assignment) {
    simd_bits m0(512);
    simd_bits m1(512);
    m0.randomize(512, SHARED_TEST_RNG());
    m1.randomize(512, SHARED_TEST_RNG());
    auto old_m1 = m1.u64[0];
    ASSERT_NE(m0, m1);
    m0 = m1;
    ASSERT_EQ(m0, m1);
    ASSERT_EQ(m0.u64[0], old_m1);
    ASSERT_EQ(m1.u64[0], old_m1);
}

TEST(simd_bits, equality) {
    simd_bits m0(512);
    simd_bits m1(512);
    simd_bits m4(1024);

    ASSERT_TRUE(m0 == m1);
    ASSERT_FALSE(m0 != m1);
    ASSERT_FALSE(m0 == m4);
    ASSERT_TRUE(m0 != m4);

    m1[505] = true;
    ASSERT_FALSE(m0 == m1);
    ASSERT_TRUE(m0 != m1);
    m0[505] = true;
    ASSERT_TRUE(m0 == m1);
    ASSERT_FALSE(m0 != m1);
}

TEST(simd_bits, swap_with) {
    simd_bits m0(512);
    simd_bits m1(512);
    simd_bits m2(512);
    simd_bits m3(512);
    m0.randomize(512, SHARED_TEST_RNG());
    m1.randomize(512, SHARED_TEST_RNG());
    m2 = m0;
    m3 = m1;
    ASSERT_EQ(m0, m2);
    ASSERT_EQ(m1, m3);
    m0.swap_with(m1);
    ASSERT_EQ(m0, m3);
    ASSERT_EQ(m1, m2);
}

TEST(simd_bits, clear) {
    simd_bits m0(512);
    m0.randomize(512, SHARED_TEST_RNG());
    ASSERT_TRUE(m0.not_zero());
    m0.clear();
    ASSERT_TRUE(!m0.not_zero());
}

TEST(simd_bits, not_zero) {
    simd_bits m0(512);
    ASSERT_FALSE(m0.not_zero());
    m0[5] = true;
    ASSERT_TRUE(m0.not_zero());
    m0[511] = true;
    ASSERT_TRUE(m0.not_zero());
    m0[5] = false;
    ASSERT_TRUE(m0.not_zero());
}

TEST(simd_bits, word_range_ref) {
    simd_bits d(1024);
    const simd_bits &cref = d;
    auto r1 = d.word_range_ref(1, 2);
    auto r2 = d.word_range_ref(2, 2);
    r1[1] = true;
    ASSERT_TRUE(!r2.not_zero());
    auto k = sizeof(simd_word) * 8 + 1;
    ASSERT_EQ(r1[k], false);
    r2[1] = true;
    ASSERT_EQ(r1[k], true);
    ASSERT_EQ(cref.word_range_ref(1, 2)[k], true);
}

TEST(simd_bits, invert_bits) {
    simd_bits r(100);
    r[5] = true;
    r.invert_bits();
    for (size_t k = 0; k < 100; k++) {
        ASSERT_EQ(r[k], k != 5);
    }
}

TEST(simd_bits, mask_assignment_and) {
    simd_bits a(4);
    simd_bits b(4);
    a[2] = true;
    a[3] = true;
    b[1] = true;
    b[3] = true;
    b &= a;
    simd_bits expected(4);
    expected[3] = true;
    ASSERT_EQ(b, expected);
}

TEST(simd_bits, mask_assignment_or) {
    simd_bits a(4);
    simd_bits b(4);
    a[2] = true;
    a[3] = true;
    b[1] = true;
    b[3] = true;
    b |= a;
    simd_bits expected(4);
    expected[1] = true;
    expected[2] = true;
    expected[3] = true;
    ASSERT_EQ(b, expected);
}

TEST(simd_bits, truncated_overwrite_from) {
    simd_bits dat = simd_bits::random(1024, SHARED_TEST_RNG());
    simd_bits mut = simd_bits::random(1024, SHARED_TEST_RNG());
    simd_bits old = mut;

    mut.truncated_overwrite_from(dat, 455);

    for (size_t k = 0; k < 1024; k++) {
        ASSERT_EQ(mut[k], k < 455 ? dat[k] : old[k]) << k;
    }
}


==> anc/stim_src_v1.3/src/simd/simd_bits_range_ref.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_bits_range_ref.h"

#include <cstring>
#include <sstream>

#include "simd_util.h"

simd_bits_range_ref::simd_bits_range_ref(simd_word *ptr_simd_init, size_t num_simd_words)
    : ptr_simd(ptr_simd_init), num_simd_words(num_simd_words) {
}

simd_bits_range_ref simd_bits_range_ref::operator^=(const simd_bits_range_ref other) {
    for_each_word(other, [](simd_word &w0, simd_word &w1) {
        w0 ^= w1;
    });
    return *this;
}

simd_bits_range_ref simd_bits_range_ref::operator|=(const simd_bits_range_ref other) {
    for_each_word(other, [](simd_word &w0, simd_word &w1) {
        w0 |= w1;
    });
    return *this;
}

simd_bits_range_ref simd_bits_range_ref::operator&=(const simd_bits_range_ref other) {
    for_each_word(other, [](simd_word &w0, simd_word &w1) {
        w0 &= w1;
    });
    return *this;
}

simd_bits_range_ref simd_bits_range_ref::operator=(const simd_bits_range_ref other) {
    memcpy(ptr_simd, other.ptr_simd, num_u8_padded());
    return *this;
}

void simd_bits_range_ref::swap_with(simd_bits_range_ref other) {
    for_each_word(other, [](simd_word &w0, simd_word &w1) {
        std::swap(w0, w1);
    });
}

void simd_bits_range_ref::invert_bits() {
    auto mask = simd_word::tile8(0xFF);
    for_each_word([&mask](simd_word &w) {
        w ^= mask;
    });
}

void simd_bits_range_ref::clear() {
    memset(u8, 0, num_u8_padded());
}

bool simd_bits_range_ref::operator==(const simd_bits_range_ref other) const {
    return num_simd_words == other.num_simd_words && memcmp(ptr_simd, other.ptr_simd, num_u8_padded()) == 0;
}

bool simd_bits_range_ref::not_zero() const {
    simd_word acc{};
    for_each_word([&acc](simd_word &w) {
        acc |= w;
    });
    return (bool)acc;
}

bool simd_bits_range_ref::operator!=(const simd_bits_range_ref other) const {
    return !(*this == other);
}

std::ostream &operator<<(std::ostream &out, const simd_bits_range_ref m) {
    for (size_t k = 0; k < m.num_bits_padded(); k++) {
        out << "_1"[m[k]];
    }
    return out;
}

std::string simd_bits_range_ref::str() const {
    std::stringstream ss;
    ss << *this;
    return ss.str();
}

void simd_bits_range_ref::randomize(size_t num_bits, std::mt19937_64 &rng) {
    auto n = num_bits >> 6;
    for (size_t k = 0; k < n; k++) {
        u64[k] = rng();
    }
    auto leftover = num_bits & 63;
    if (leftover) {
        uint64_t mask = ((uint64_t)1 << leftover) - 1;
        u64[n] &= ~mask;
        u64[n] |= rng() & mask;
    }
}

void simd_bits_range_ref::truncated_overwrite_from(simd_bits_range_ref other, size_t num_bits) {
    size_t n8 = num_bits >> 3;
    memcpy(u8, other.u8, n8);
    if (num_bits & 7) {
        uint8_t m8 = uint8_t{0xFF} >> (8 - (num_bits & 7));
        u8[n8] &= ~m8;
        u8[n8] |= other.u8[n8] & m8;
    }
}


==> anc/stim_src_v1.3/src/simd/simd_bits_range_ref.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef SIMD_RANGE_H
#define SIMD_RANGE_H

#include <iostream>
#include <random>
#include <vector>

#include "bit_ref.h"
#include "simd_compat.h"

/// A reference to a range of bits that support SIMD operations (e.g. they are aligned and padded correctly).
///
/// Conceptually behaves the same as a reference like `int &`, as opposed to a pointer like `int *`. For example, the
/// `=` operator overwrites the contents of the range being referenced instead of changing which range is pointed to.
struct simd_bits_range_ref {
    union {
        uint8_t *const u8;
        uint16_t *const u16;
        uint32_t *const u32;
        uint64_t *const u64;
        simd_word *const ptr_simd;
    };
    const size_t num_simd_words;

    /// Construct a simd_bits_range_ref from a given pointer and word count.
    simd_bits_range_ref(simd_word *ptr_simd, size_t num_simd_words);

    /// Overwrite assignment.
    simd_bits_range_ref operator=(
        const simd_bits_range_ref
            other);  // NOLINT(cppcoreguidelines-c-copy-assignment-signature,misc-unconventional-assign-operator)
    /// Xor assignment.
    simd_bits_range_ref operator^=(const simd_bits_range_ref other);
    /// Mask assignment.
    simd_bits_range_ref operator&=(const simd_bits_range_ref other);
    simd_bits_range_ref operator|=(const simd_bits_range_ref other);
    /// Swap assignment.
    void swap_with(simd_bits_range_ref other);

    /// Equality.
    bool operator==(const simd_bits_range_ref other) const;
    /// Inequality.
    bool operator!=(const simd_bits_range_ref other) const;
    /// Determines whether or not any of the bits in the referenced range are non-zero.
    bool not_zero() const;

    /// Returns a reference to a given bit within the referenced range.
    inline bit_ref operator[](size_t k) {
        return bit_ref(u8, k);
    }
    /// Returns a const reference to a given bit within the referenced range.
    inline const bit_ref operator[](size_t k) const {
        return bit_ref(u8, k);
    }
    /// Returns a reference to a sub-range of the bits in the referenced range.
    inline simd_bits_range_ref word_range_ref(size_t word_offset, size_t sub_num_simd_words) {
        return simd_bits_range_ref(ptr_simd + word_offset, sub_num_simd_words);
    }
    /// Returns a const reference to a sub-range of the bits in the referenced range.
    inline const simd_bits_range_ref word_range_ref(size_t word_offset, size_t sub_num_simd_words) const {
        return simd_bits_range_ref(ptr_simd + word_offset, sub_num_simd_words);
    }

    /// Inverts all bits in the referenced range.
    void invert_bits();
    /// Sets all bits in the referenced range to zero.
    void clear();
    /// Randomizes the bits in the referenced range, up to the given bit count. Leaves further bits unchanged.
    void randomize(size_t num_bits, std::mt19937_64 &rng);

    /// Writes bits from another location.
    /// Bits not part of the write are unchanged.
    void truncated_overwrite_from(simd_bits_range_ref other, size_t num_bits);

    /// Returns a description of the contents of the range.
    std::string str() const;

    /// Number of 64 bit words in the referenced range.
    inline size_t num_u64_padded() const {
        return num_simd_words * (sizeof(simd_word) / sizeof(uint64_t));
    }
    /// Number of 32 bit words in the referenced range.
    inline size_t num_u32_padded() const {
        return num_simd_words * (sizeof(simd_word) / sizeof(uint32_t));
    }
    /// Number of 16 bit words in the referenced range.
    inline size_t num_u16_padded() const {
        return num_simd_words * (sizeof(simd_word) / sizeof(uint16_t));
    }
    /// Number of 8 bit words in the referenced range.
    inline size_t num_u8_padded() const {
        return num_simd_words * (sizeof(simd_word) / sizeof(uint8_t));
    }
    /// Number of bits in the referenced range.
    inline size_t num_bits_padded() const {
        return num_simd_words * sizeof(simd_word) << 3;
    }

    /// Runs a function on each word in the range, in sequential order.
    ///
    /// The words are passed by reference and have type simd_word.
    ///
    /// This is a boilerplate reduction method. It could be an iterator, but when experimenting I found that the
    /// compiler seemed much more amenable to inline the function in the way I wanted when using this approach rather
    /// than iterators.
    ///
    /// Example:
    ///     size_t simd_popcount(simd_bits_range_ref data) {
    ///         size_t popcount = 0;
    ///         data.for_each_word([&](auto &w) {
    ///             popcount += w.popcount();
    ///         });
    ///         return popcount;
    ///     }
    ///
    /// HACK: Templating the function type makes inlining significantly more likely.
    template <typename FUNC>
    inline void for_each_word(FUNC body) const {
        auto *v0 = ptr_simd;
        auto *v0_end = v0 + num_simd_words;
        while (v0 != v0_end) {
            body(*v0);
            v0++;
        }
    }

    /// Runs a function on paired up words from two ranges, in sequential order.
    ///
    /// The words are passed by reference and have type simd_word.
    ///
    /// This is a boilerplate reduction method. It could be an iterator, but when experimenting I found that the
    /// compiler seemed much more amenable to inline the function in the way I wanted when using this approach rather
    /// than iterators.
    ///
    /// Example:
    ///     void xor_left_into_right(simd_bits_range_ref data1, simd_bits_range_ref data2) {
    ///         data1.for_each_word(data2, [&](auto &w1, auto &w2) {
    ///             w2 ^= w1;
    ///         });
    ///     }
    ///
    /// HACK: Templating the function type makes inlining significantly more likely.
    template <typename FUNC>
    inline void for_each_word(simd_bits_range_ref other, FUNC body) const {
        auto *v0 = ptr_simd;
        auto *v1 = other.ptr_simd;
        auto *v0_end = v0 + num_simd_words;
        while (v0 != v0_end) {
            body(*v0, *v1);
            v0++;
            v1++;
        }
    }

    /// Runs a function on paired up words from three ranges, in sequential order.
    ///
    /// The words are passed by reference and have type simd_word.
    ///
    /// This is a boilerplate reduction method. It could be an iterator, but when experimenting I found that the
    /// compiler seemed much more amenable to inline the function in the way I wanted when using this approach rather
    /// than iterators.
    ///
    /// Example:
    ///     void xor_intersection_into_last(simd_bits_range_ref data1, simd_bits_range_ref data2, simd_bits_range_ref
    ///     data3) {
    ///         data1.for_each_word(data2, data3, [&](auto &w1, auto &w2, auto &w3) {
    ///             w3 ^= w1 & w2;
    ///         });
    ///     }
    ///
    /// HACK: Templating the function type makes inlining significantly more likely.
    template <typename FUNC>
    inline void for_each_word(simd_bits_range_ref other1, simd_bits_range_ref other2, FUNC body) const {
        auto *v0 = ptr_simd;
        auto *v1 = other1.ptr_simd;
        auto *v2 = other2.ptr_simd;
        auto *v0_end = v0 + num_simd_words;
        while (v0 != v0_end) {
            body(*v0, *v1, *v2);
            v0++;
            v1++;
            v2++;
        }
    }

    /// Runs a function on paired up words from four ranges, in sequential order.
    ///
    /// The words are passed by reference and have type simd_word.
    ///
    /// This is a boilerplate reduction method. It could be an iterator, but when experimenting I found that the
    /// compiler seemed much more amenable to inline the function in the way I wanted when using this approach rather
    /// than iterators.
    ///
    /// Example:
    ///     void xor_union_into_last(
    ///             simd_bits_range_ref data1, simd_bits_range_ref data2, simd_bits_range_ref data3, simd_bits_range_ref
    ///             data4) {
    ///         data1.for_each_word(data2, data3, data4, [&](auto &w1, auto &w2, auto &w3, auto &w4) {
    ///             w4 ^= w1 | w2 | w3;
    ///         });
    ///     }
    ///
    /// HACK: Templating the function type makes inlining significantly more likely.
    template <typename FUNC>
    inline void for_each_word(
        simd_bits_range_ref other1, simd_bits_range_ref other2, simd_bits_range_ref other3, FUNC body) const {
        auto *v0 = ptr_simd;
        auto *v1 = other1.ptr_simd;
        auto *v2 = other2.ptr_simd;
        auto *v3 = other3.ptr_simd;
        auto *v0_end = v0 + num_simd_words;
        while (v0 != v0_end) {
            body(*v0, *v1, *v2, *v3);
            v0++;
            v1++;
            v2++;
            v3++;
        }
    }

    /// Runs a function on paired up words from five ranges, in sequential order.
    ///
    /// The words are passed by reference and have type simd_word.
    ///
    /// This is a boilerplate reduction method. It could be an iterator, but when experimenting I found that the
    /// compiler seemed much more amenable to inline the function in the way I wanted when using this approach rather
    /// than iterators.
    ///
    /// Example:
    ///     void xor_union_into_last(
    ///             simd_bits_range_ref data1,
    ///             simd_bits_range_ref data2,
    ///             simd_bits_range_ref data3,
    ///             simd_bits_range_ref data4,
    ///             simd_bits_range_ref data5) {
    ///         data1.for_each_word(data2, data3, data4, data5, [&](auto &w1, auto &w2, auto &w3, auto &w4, auto &w5) {
    ///             w5 ^= w1 | w2 | w3 | w4;
    ///         });
    ///     }
    ///
    /// HACK: Templating the function type makes inlining significantly more likely.
    template <typename FUNC>
    inline void for_each_word(
        simd_bits_range_ref other1, simd_bits_range_ref other2, simd_bits_range_ref other3, simd_bits_range_ref other4,
        FUNC body) const {
        auto *v0 = ptr_simd;
        auto *v1 = other1.ptr_simd;
        auto *v2 = other2.ptr_simd;
        auto *v3 = other3.ptr_simd;
        auto *v4 = other4.ptr_simd;
        auto *v0_end = v0 + num_simd_words;
        while (v0 != v0_end) {
            body(*v0, *v1, *v2, *v3, *v4);
            v0++;
            v1++;
            v2++;
            v3++;
            v4++;
        }
    }

    template <typename FUNC>
    inline void for_each_set_bit(FUNC body) {
        size_t n = num_bits_padded();
        for (size_t k = 0; k < n; k += 64) {
            auto v = u64[k >> 6];
            if (!v) {
                continue;
            }
            for (size_t j = 0; j < 64; j++) {
                if ((v >> j) & 1) {
                    body(k + j);
                }
            }
        }
    }
};

/// Writes a description of the contents of the range to `out`.
std::ostream &operator<<(std::ostream &out, const simd_bits_range_ref m);

#endif


==> anc/stim_src_v1.3/src/simd/simd_bits_range_ref.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_bits_range_ref.h"

#include <gtest/gtest.h>

#include "../test_util.test.h"

TEST(simd_bits_range_ref, construct) {
    alignas(64) uint64_t data[16]{};
    simd_bits_range_ref ref((simd_word *)data, sizeof(data) / sizeof(simd_word));

    ASSERT_EQ(ref.ptr_simd, (simd_word *)&data[0]);
    ASSERT_EQ(ref.num_simd_words, 16 * sizeof(uint64_t) / sizeof(simd_word));
    ASSERT_EQ(ref.num_bits_padded(), 1024);
    ASSERT_EQ(ref.num_u8_padded(), 128);
    ASSERT_EQ(ref.num_u16_padded(), 64);
    ASSERT_EQ(ref.num_u32_padded(), 32);
    ASSERT_EQ(ref.num_u64_padded(), 16);
}

TEST(simd_bits_range_ref, aliased_editing_and_bit_refs) {
    alignas(64) uint64_t data[16]{};
    auto c = (char *)&data;
    simd_bits_range_ref ref((simd_word *)data, sizeof(data) / sizeof(simd_word));
    const simd_bits_range_ref cref((simd_word *)data, sizeof(data) / sizeof(simd_word));

    ASSERT_EQ(c[0], 0);
    ASSERT_EQ(c[13], 0);
    ref[5] = true;
    ASSERT_EQ(c[0], 32);
    ref[0] = true;
    ASSERT_EQ(c[0], 33);
    ref[100] = true;
    ASSERT_EQ(ref[100], true);
    ASSERT_EQ(c[12], 16);
    c[12] = 0;
    ASSERT_EQ(ref[100], false);
    ASSERT_EQ(cref[100], ref[100]);
}

TEST(simd_bits_range_ref, str) {
    alignas(64) uint64_t data[8]{};
    simd_bits_range_ref ref((simd_word *)data, sizeof(data) / sizeof(simd_word));
    ASSERT_EQ(
        ref.str(),
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________");
    ref[5] = 1;
    ASSERT_EQ(
        ref.str(),
        "_____1__________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________"
        "________________________________________________________________");
}

TEST(simd_bits_range_ref, randomize) {
    alignas(64) uint64_t data[16]{};
    simd_bits_range_ref ref((simd_word *)data, sizeof(data) / sizeof(simd_word));

    ref.randomize(64 + 57, SHARED_TEST_RNG());
    uint64_t mask = (1ULL << 57) - 1;
    // Randomized.
    ASSERT_NE(ref.u64[0], 0);
    ASSERT_NE(ref.u64[0], SIZE_MAX);
    ASSERT_NE(ref.u64[1] & mask, 0);
    ASSERT_NE(ref.u64[1] & mask, 0);
    // Not touched.
    ASSERT_EQ(ref.u64[1] & ~mask, 0);
    ASSERT_EQ(ref.u64[2], 0);
    ASSERT_EQ(ref.u64[3], 0);

    for (size_t k = 0; k < ref.num_u64_padded(); k++) {
        ref.u64[k] = UINT64_MAX;
    }
    ref.randomize(64 + 57, SHARED_TEST_RNG());
    // Randomized.
    ASSERT_NE(ref.u64[0], 0);
    ASSERT_NE(ref.u64[0], SIZE_MAX);
    ASSERT_NE(ref.u64[1] & mask, 0);
    ASSERT_NE(ref.u64[1] & mask, 0);
    // Not touched.
    ASSERT_EQ(ref.u64[1] & ~mask, UINT64_MAX & ~mask);
    ASSERT_EQ(ref.u64[2], UINT64_MAX);
    ASSERT_EQ(ref.u64[3], UINT64_MAX);
}

TEST(simd_bits_range_ref, xor_assignment) {
    alignas(64) uint64_t data[24]{};
    simd_bits_range_ref m0((simd_word *)&data[0], sizeof(data) / sizeof(simd_word) / 3);
    simd_bits_range_ref m1((simd_word *)&data[8], sizeof(data) / sizeof(simd_word) / 3);
    simd_bits_range_ref m2((simd_word *)&data[16], sizeof(data) / sizeof(simd_word) / 3);
    m0.randomize(512, SHARED_TEST_RNG());
    m1.randomize(512, SHARED_TEST_RNG());
    ASSERT_NE(m0, m1);
    ASSERT_NE(m0, m2);
    m2 ^= m0;
    ASSERT_EQ(m0, m2);
    m2 ^= m1;
    for (size_t k = 0; k < m0.num_u64_padded(); k++) {
        ASSERT_EQ(m2.u64[k], m0.u64[k] ^ m1.u64[k]);
    }
}

TEST(simd_bits_range_ref, assignment) {
    alignas(64) uint64_t data[16]{};
    simd_bits_range_ref m0((simd_word *)&data[0], sizeof(data) / sizeof(simd_word) / 2);
    simd_bits_range_ref m1((simd_word *)&data[8], sizeof(data) / sizeof(simd_word) / 2);
    m0.randomize(512, SHARED_TEST_RNG());
    m1.randomize(512, SHARED_TEST_RNG());
    auto old_m1 = m1.u64[0];
    ASSERT_NE(m0, m1);
    m0 = m1;
    ASSERT_EQ(m0, m1);
    ASSERT_EQ(m0.u64[0], old_m1);
    ASSERT_EQ(m1.u64[0], old_m1);
}

TEST(simd_bits_range_ref, equality) {
    alignas(64) uint64_t data[32]{};
    simd_bits_range_ref m0((simd_word *)&data[0], sizeof(data) / sizeof(simd_word) / 4);
    simd_bits_range_ref m1((simd_word *)&data[8], sizeof(data) / sizeof(simd_word) / 4);
    simd_bits_range_ref m4((simd_word *)&data[16], sizeof(data) / sizeof(simd_word) / 2);

    ASSERT_TRUE(m0 == m1);
    ASSERT_FALSE(m0 != m1);
    ASSERT_FALSE(m0 == m4);
    ASSERT_TRUE(m0 != m4);

    m1[505] = 1;
    ASSERT_FALSE(m0 == m1);
    ASSERT_TRUE(m0 != m1);
    m0[505] = 1;
    ASSERT_TRUE(m0 == m1);
    ASSERT_FALSE(m0 != m1);
}

TEST(simd_bits_range_ref, swap_with) {
    alignas(64) uint64_t data[32]{};
    simd_bits_range_ref m0((simd_word *)&data[0], sizeof(data) / sizeof(simd_word) / 4);
    simd_bits_range_ref m1((simd_word *)&data[8], sizeof(data) / sizeof(simd_word) / 4);
    simd_bits_range_ref m2((simd_word *)&data[16], sizeof(data) / sizeof(simd_word) / 4);
    simd_bits_range_ref m3((simd_word *)&data[24], sizeof(data) / sizeof(simd_word) / 4);
    m0.randomize(512, SHARED_TEST_RNG());
    m1.randomize(512, SHARED_TEST_RNG());
    m2 = m0;
    m3 = m1;
    ASSERT_EQ(m0, m2);
    ASSERT_EQ(m1, m3);
    m0.swap_with(m1);
    ASSERT_EQ(m0, m3);
    ASSERT_EQ(m1, m2);
}

TEST(simd_bits_range_ref, clear) {
    alignas(64) uint64_t data[8]{};
    simd_bits_range_ref m0((simd_word *)&data[0], sizeof(data) / sizeof(simd_word));
    m0.randomize(512, SHARED_TEST_RNG());
    ASSERT_TRUE(m0.not_zero());
    m0.clear();
    ASSERT_TRUE(!m0.not_zero());
}

TEST(simd_bits_range_ref, not_zero256) {
    alignas(64) uint64_t data[8]{};
    simd_bits_range_ref m0((simd_word *)&data[0], sizeof(data) / sizeof(simd_word));
    ASSERT_FALSE(m0.not_zero());
    m0[5] = true;
    ASSERT_TRUE(m0.not_zero());
    m0[511] = true;
    ASSERT_TRUE(m0.not_zero());
    m0[5] = false;
    ASSERT_TRUE(m0.not_zero());
}

TEST(simd_bits_range_ref, word_range_ref) {
    simd_word d[sizeof(uint64_t) * 16 / sizeof(simd_word)]{};
    simd_bits_range_ref ref(d, sizeof(d) / sizeof(simd_word));
    const simd_bits_range_ref cref(d, sizeof(d) / sizeof(simd_word));
    auto r1 = ref.word_range_ref(1, 2);
    auto r2 = ref.word_range_ref(2, 2);
    r1[1] = true;
    ASSERT_TRUE(!r2.not_zero());
    auto k = sizeof(simd_word) * 8 + 1;
    ASSERT_EQ(r1[k], false);
    r2[1] = true;
    ASSERT_EQ(r1[k], true);
    ASSERT_EQ(cref.word_range_ref(1, 2)[k], true);
}

TEST(simd_bits_range_ref, for_each_set_bit) {
    simd_bits data(256);
    simd_bits_range_ref ref(data);
    ref[5] = true;
    ref[101] = true;
    std::vector<size_t> hits;
    ref.for_each_set_bit([&](size_t k) {
        hits.push_back(k);
    });
    ASSERT_EQ(hits, (std::vector<size_t>{5, 101}));
}

TEST(simd_bits_range_ref, truncated_overwrite_from) {
    simd_bits dat = simd_bits::random(1024, SHARED_TEST_RNG());
    simd_bits mut = simd_bits::random(1024, SHARED_TEST_RNG());
    simd_bits old = mut;

    simd_bits_range_ref(mut).truncated_overwrite_from(dat, 455);

    for (size_t k = 0; k < 1024; k++) {
        ASSERT_EQ(mut[k], k < 455 ? dat[k] : old[k]) << k;
    }
}


==> anc/stim_src_v1.3/src/simd/simd_compat.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_compat.h"


==> anc/stim_src_v1.3/src/simd/simd_compat.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef SIMD_COMPAT_H
#define SIMD_COMPAT_H

#if __AVX2__
#include "simd_compat_avx2.h"
#elif __SSE2__
#include "simd_compat_sse2.h"
#else
#include "simd_compat_polyfill.h"
#endif

#endif


==> anc/stim_src_v1.3/src/simd/simd_compat.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_compat.h"

#include "../benchmark_util.h"
#include "simd_bits.h"
#include "simd_compat.h"

BENCHMARK(simd_compat_popcnt) {
    simd_bits d(1024 * 256);
    std::mt19937_64 rng(0);
    d.randomize(d.num_bits_padded(), rng);

    uint64_t optimization_blocker = 0;
    benchmark_go([&]() {
        d[300] ^= true;
        for (size_t k = 0; k < d.num_simd_words; k++) {
            optimization_blocker += d.ptr_simd[k].popcount();
        }
    })
        .goal_micros(1.5)
        .show_rate("Bits", d.num_bits_padded());
    if (optimization_blocker == 0) {
        std::cout << '!';
    }
}


==> anc/stim_src_v1.3/src/simd/simd_compat.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_compat.h"

#include <gtest/gtest.h>

#include "../test_util.test.h"

union WordOr64 {
    simd_word w;
    uint64_t p[sizeof(simd_word) / sizeof(uint64_t)];

    WordOr64() : p() {
    }
};

TEST(simd_compat, popcount) {
    WordOr64 v;
    auto n = sizeof(simd_word) * 8;

    for (size_t expected = 0; expected <= n; expected++) {
        std::vector<uint64_t> bits{};
        for (size_t i = 0; i < n; i++) {
            bits.push_back(i < expected);
        }
        for (size_t reps = 0; reps < 100; reps++) {
            std::shuffle(bits.begin(), bits.end(), SHARED_TEST_RNG());
            for (size_t i = 0; i < n; i++) {
                v.p[i >> 6] = 0;
            }
            for (size_t i = 0; i < n; i++) {
                v.p[i >> 6] |= bits[i] << (i & 63);
            }
            if (v.w.popcount() != expected) {
                std::cerr << v.p[0] << "\n";
                std::cerr << v.p[1] << "\n";
                std::cerr << v.p[2] << "\n";
                std::cerr << v.p[3] << "\n";
            }
            ASSERT_EQ(v.w.popcount(), expected);
        }
    }
}

TEST(simd_compat, do_interleave8_tile128) {
    simd_word t1{};
    simd_word t2{};
    auto c1 = t1.u8;
    auto c2 = t2.u8;
    for (uint8_t k = 0; k < (uint8_t)sizeof(uint64_t) * 2; k++) {
        c1[k] = k + 1;
        c2[k] = k + 128;
    }
    t1.do_interleave8_tile128(t2);
    for (size_t k = 0; k < sizeof(uint64_t) * 2; k++) {
        ASSERT_EQ(c1[k], k % 2 == 0 ? (k / 2) + 1 : (k / 2) + 128);
        ASSERT_EQ(c2[k], k % 2 == 0 ? (k / 2) + 1 + 8 : (k / 2) + 128 + 8);
    }
}

TEST(simd_word, operator_bool) {
    simd_word w{};
    auto p = &w.u64[0];
    ASSERT_EQ((bool)w, false);
    p[0] = 5;
    ASSERT_EQ((bool)w, true);
    p[0] = 0;
    p[1] = 5;
    ASSERT_EQ((bool)w, true);
    p[1] = 0;
    ASSERT_EQ((bool)w, false);
}


==> anc/stim_src_v1.3/src/simd/simd_compat_avx2.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

/// Implements `simd_word` using AVX+AVX2 intrinsic instructions.
/// For example, `_mm256_xor_si256` is AVX2.

#include <immintrin.h>
#include <iostream>

#include "simd_util.h"

struct simd_word {
    union {
        __m256i val;
        __m128i u128[2];
        uint64_t u64[4];
        uint8_t u8[32];
    };

    static void *aligned_malloc(size_t bytes) {
        return _mm_malloc(bytes, sizeof(simd_word));
    }
    static void aligned_free(void *ptr) {
        _mm_free(ptr);
    }

    inline simd_word() : val(__m256i{}) {
    }
    inline simd_word(__m256i val) : val(val) {
    }

    inline static simd_word tile8(uint8_t pattern) {
        return {_mm256_set1_epi8(pattern)};
    }

    inline static simd_word tile16(uint16_t pattern) {
        return {_mm256_set1_epi16(pattern)};
    }

    inline static simd_word tile32(uint32_t pattern) {
        return {_mm256_set1_epi32(pattern)};
    }

    inline static simd_word tile64(uint64_t pattern) {
        return {_mm256_set1_epi64x(pattern)};
    }

    inline operator bool() const {  // NOLINT(hicpp-explicit-conversions)
        return u64[0] | u64[1] | u64[2] | u64[3];
    }

    inline simd_word &operator^=(const simd_word &other) {
        val = _mm256_xor_si256(val, other.val);
        return *this;
    }

    inline simd_word &operator&=(const simd_word &other) {
        val = _mm256_and_si256(val, other.val);
        return *this;
    }

    inline simd_word &operator|=(const simd_word &other) {
        val = _mm256_or_si256(val, other.val);
        return *this;
    }

    inline simd_word operator^(const simd_word &other) const {
        return {_mm256_xor_si256(val, other.val)};
    }

    inline simd_word operator&(const simd_word &other) const {
        return {_mm256_and_si256(val, other.val)};
    }

    inline simd_word operator|(const simd_word &other) const {
        return {_mm256_or_si256(val, other.val)};
    }

    inline simd_word andnot(const simd_word &other) const {
        return {_mm256_andnot_si256(val, other.val)};
    }

    inline simd_word leftshift_tile64(uint8_t offset) const {
        return {_mm256_slli_epi64(val, offset)};
    }

    inline simd_word rightshift_tile64(uint8_t offset) const {
        return {_mm256_srli_epi64(val, offset)};
    }

    inline uint16_t popcount() const {
        return popcnt64(u64[0]) + popcnt64(u64[1]) + popcnt64(u64[2]) + (uint16_t)popcnt64(u64[3]);
    }

    /// For each 128 bit word pair between the two registers, the byte order goes from this:
    /// [a0 a1 a2 a3 ... a14 a15] [b0 b1 b2 b3 ... b14 b15]
    /// to this:
    /// [a0 b0 a1 b1 ...  a7  b7] [a8 b8 a9 b9 ... a15 b15]
    inline void do_interleave8_tile128(simd_word &other) {
        auto t = _mm256_unpackhi_epi8(val, other.val);
        val = _mm256_unpacklo_epi8(val, other.val);
        other.val = t;
    }
};


==> anc/stim_src_v1.3/src/simd/simd_compat_polyfill.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

/// Implements `simd_word` using no architecture-specific instructions, just raw C++11 code.

#include <stdlib.h>

#include "simd_util.h"

struct emu_u128 {
    uint64_t a;
    uint64_t b;
};

struct simd_word {
    union {
        uint64_t u64[2];
        uint8_t u8[8];
        emu_u128 u128[1];
    };

    static void *aligned_malloc(size_t bytes) {
        return malloc(bytes);
    }
    static void aligned_free(void *ptr) {
        free(ptr);
    }

    inline constexpr simd_word() : u64{} {
    }
    inline constexpr simd_word(uint64_t v1, uint64_t v2) : u64{v1, v2} {
    }

    constexpr inline static simd_word tile64(uint64_t pattern) {
        return {pattern, pattern};
    }

    constexpr inline static simd_word tile8(uint8_t pattern) {
        return simd_word::tile64(tile64_helper(pattern, 8));
    }

    constexpr inline static simd_word tile16(uint16_t pattern) {
        return simd_word::tile64(tile64_helper(pattern, 16));
    }

    constexpr inline static simd_word tile32(uint32_t pattern) {
        return simd_word::tile64(tile64_helper(pattern, 32));
    }

    inline operator bool() const {  // NOLINT(hicpp-explicit-conversions)
        return u64[0] | u64[1];
    }

    inline simd_word &operator^=(const simd_word &other) {
        u64[0] ^= other.u64[0];
        u64[1] ^= other.u64[1];
        return *this;
    }

    inline simd_word &operator&=(const simd_word &other) {
        u64[0] &= other.u64[0];
        u64[1] &= other.u64[1];
        return *this;
    }

    inline simd_word &operator|=(const simd_word &other) {
        u64[0] |= other.u64[0];
        u64[1] |= other.u64[1];
        return *this;
    }

    inline simd_word operator^(const simd_word &other) const {
        return {u64[0] ^ other.u64[0], u64[1] ^ other.u64[1]};
    }

    inline simd_word operator&(const simd_word &other) const {
        return {u64[0] & other.u64[0], u64[1] & other.u64[1]};
    }

    inline simd_word operator|(const simd_word &other) const {
        return {u64[0] | other.u64[0], u64[1] | other.u64[1]};
    }

    inline simd_word andnot(const simd_word &other) const {
        return {~u64[0] & other.u64[0], ~u64[1] & other.u64[1]};
    }

    inline uint16_t popcount() const {
        return popcnt64(u64[0]) + popcnt64(u64[1]);
    }

    inline simd_word leftshift_tile64(uint8_t offset) const {
        return {u64[0] << offset, u64[1] << offset};
    }

    inline simd_word rightshift_tile64(uint8_t offset) const {
        return {u64[0] >> offset, u64[1] >> offset};
    }

    /// For each 128 bit word pair between the two registers, the byte order goes from this:
    /// [a0 a1 a2 a3 ... a14 a15] [b0 b1 b2 b3 ... b14 b15]
    /// to this:
    /// [a0 b0 a1 b1 ...  a7  b7] [a8 b8 a9 b9 ... a15 b15]
    inline void do_interleave8_tile128(simd_word &other) {
        auto a1 = spread_bytes_32_to_64((uint32_t)u64[0]);
        auto a2 = spread_bytes_32_to_64((uint32_t)(u64[0] >> 32));
        auto b1 = spread_bytes_32_to_64((uint32_t)u64[1]);
        auto b2 = spread_bytes_32_to_64((uint32_t)(u64[1] >> 32));
        auto c1 = spread_bytes_32_to_64((uint32_t)other.u64[0]);
        auto c2 = spread_bytes_32_to_64((uint32_t)(other.u64[0] >> 32));
        auto d1 = spread_bytes_32_to_64((uint32_t)other.u64[1]);
        auto d2 = spread_bytes_32_to_64((uint32_t)(other.u64[1] >> 32));
        u64[0] = a1 | (c1 << 8);
        u64[1] = a2 | (c2 << 8);
        other.u64[0] = b1 | (d1 << 8);
        other.u64[1] = b2 | (d2 << 8);
    }
};


==> anc/stim_src_v1.3/src/simd/simd_compat_sse2.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

/// Implements `simd_word` using SSE+SSE2 intrinsic instructions.
/// For example, `_mm_set1_epi8` is SSE2.

#include <immintrin.h>

#include "simd_util.h"

struct simd_word {
    union {
        __m128i val;
        __m128i u128[1];
        uint64_t u64[2];
        uint8_t u8[16];
    };

    static void *aligned_malloc(size_t bytes) {
        return _mm_malloc(bytes, sizeof(simd_word));
    }
    static void aligned_free(void *ptr) {
        _mm_free(ptr);
    }

    inline simd_word() : val(__m128i{}) {
    }
    inline simd_word(__m128i val) : val(val) {
    }

    inline static simd_word tile8(uint8_t pattern) {
        return {_mm_set1_epi8(pattern)};
    }

    inline static simd_word tile16(uint16_t pattern) {
        return {_mm_set1_epi16(pattern)};
    }

    inline static simd_word tile32(uint32_t pattern) {
        return {_mm_set1_epi32(pattern)};
    }

    inline static simd_word tile64(uint64_t pattern) {
        return {_mm_set1_epi64x(pattern)};
    }

    inline operator bool() const {  // NOLINT(hicpp-explicit-conversions)
        return u64[0] | u64[1];
    }

    inline simd_word &operator^=(const simd_word &other) {
        val = _mm_xor_si128(val, other.val);
        return *this;
    }

    inline simd_word &operator&=(const simd_word &other) {
        val = _mm_and_si128(val, other.val);
        return *this;
    }

    inline simd_word &operator|=(const simd_word &other) {
        val = _mm_or_si128(val, other.val);
        return *this;
    }

    inline simd_word operator^(const simd_word &other) const {
        return {_mm_xor_si128(val, other.val)};
    }

    inline simd_word operator&(const simd_word &other) const {
        return {_mm_and_si128(val, other.val)};
    }

    inline simd_word operator|(const simd_word &other) const {
        return {_mm_or_si128(val, other.val)};
    }

    inline simd_word andnot(const simd_word &other) const {
        return {_mm_andnot_si128(val, other.val)};
    }

    inline simd_word leftshift_tile64(uint8_t offset) const {
        return {_mm_slli_epi64(val, offset)};
    }

    inline simd_word rightshift_tile64(uint8_t offset) const {
        return {_mm_srli_epi64(val, offset)};
    }

    inline uint16_t popcount() const {
        return popcnt64(u64[0]) + popcnt64(u64[1]);
    }

    /// For each 128 bit word pair between the two registers, the byte order goes from this:
    /// [a0 a1 a2 a3 ... a14 a15] [b0 b1 b2 b3 ... b14 b15]
    /// to this:
    /// [a0 b0 a1 b1 ...  a7  b7] [a8 b8 a9 b9 ... a15 b15]
    inline void do_interleave8_tile128(simd_word &other) {
        auto t = _mm_unpackhi_epi8(val, other.val);
        val = _mm_unpacklo_epi8(val, other.val);
        other.val = t;
    }
};


==> anc/stim_src_v1.3/src/simd/simd_util.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_util.h"


==> anc/stim_src_v1.3/src/simd/simd_util.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef SIMD_UTIL_H
#define SIMD_UTIL_H

#include <cstddef>
#include <cstdint>

constexpr uint64_t tile64_helper(uint64_t val, size_t shift) {
    return shift >= 64 ? val : tile64_helper(val | (val << shift), shift << 1);
}

constexpr uint64_t interleave_mask(size_t step) {
    return tile64_helper((uint64_t{1} << step) - 1, step << 1);
}

inline uint64_t spread_bytes_32_to_64(uint32_t v) {
    uint64_t r = (((uint64_t)v << 16) | v) & 0xFFFF0000FFFFULL;
    return ((r << 8) | r) & 0xFF00FF00FF00FFULL;
}

inline uint8_t popcnt64(uint64_t val) {
    val -= (val >> 1) & 0x5555555555555555ULL;
    val = (val & 0x3333333333333333ULL) + ((val >> 2) & 0x3333333333333333ULL);
    val += val >> 4;
    val &= 0xF0F0F0F0F0F0F0FULL;
    val *= 0x101010101010101ULL;
    val >>= 56;
    return val;
}

#endif


==> anc/stim_src_v1.3/src/simd/simd_util.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "simd_util.h"

#include <gtest/gtest.h>

#include "../test_util.test.h"
#include "simd_bit_table.h"
#include "simd_bits.h"

simd_bits reference_transpose_of(size_t bit_width, const simd_bits &data) {
    assert(!(bit_width & 0xFF));
    auto expected = simd_bits(bit_width * bit_width);
    for (size_t i = 0; i < bit_width; i++) {
        for (size_t j = 0; j < bit_width; j++) {
            expected[i * bit_width + j] = data[j * bit_width + i];
        }
    }
    return expected;
}

template <size_t w>
uint8_t determine_permutation_bit(const std::function<void(simd_bits &)> &func, uint8_t bit) {
    auto data = simd_bits(1 << w);
    data[1 << bit] = true;
    func(data);
    uint32_t seen = 0;
    for (size_t k = 0; k < 1 << w; k++) {
        if (data[k]) {
            seen++;
        }
    }
    if (seen != 1) {
        throw std::runtime_error("Not a permutation.");
    }
    for (uint8_t k = 0; k < w; k++) {
        if (data[1 << k]) {
            return k;
        }
    }
    throw std::runtime_error("Not a permutation.");
}

template <size_t w>
bool function_performs_address_bit_permutation(
    const std::function<void(simd_bits &)> &func, const std::vector<uint8_t> &bit_permutation) {
    size_t area = 1 << w;
    auto data = simd_bits::random(area, SHARED_TEST_RNG());
    auto expected = simd_bits(area);

    for (size_t k_in = 0; k_in < area; k_in++) {
        size_t k_out = 0;
        for (size_t bit = 0; bit < w; bit++) {
            if ((k_in >> bit) & 1) {
                k_out ^= 1 << bit_permutation[bit];
            }
        }
        expected[k_out] = data[k_in];
    }
    func(data);
    bool result = data == expected;
    if (!result) {
        std::vector<uint8_t> perm;
        std::cerr << "actual permutation:";
        for (uint8_t k = 0; k < w; k++) {
            auto v = (uint32_t)determine_permutation_bit<w>(func, k);
            std::cerr << " " << v << ",";
            perm.push_back(v);
        }
        std::cerr << "\n";
        if (perm == bit_permutation) {
            std::cerr << "[BUT PERMUTATION ACTS INCORRECTLY ON SOME BITS.]\n";
        }
    }
    return result;
}

TEST(simd_bit_matrix, transpose) {
    ASSERT_TRUE(function_performs_address_bit_permutation<20>(
        [](simd_bits &d) {
            d = reference_transpose_of(1024, d);
        },
        {
            10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9,
        }));
    ASSERT_TRUE(function_performs_address_bit_permutation<18>(
        [](simd_bits &d) {
            simd_bit_table t(512, 512);
            t.data = d;
            t.do_square_transpose();
            d = t.data;
        },
        {
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
        }));
    ASSERT_TRUE(function_performs_address_bit_permutation<20>(
        [](simd_bits &d) {
            simd_bit_table t(1024, 1024);
            t.data = d;
            t.do_square_transpose();
            d = t.data;
        },
        {
            10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9,
        }));
    ASSERT_TRUE(function_performs_address_bit_permutation<19>(
        [](simd_bits &d) {
            simd_bit_table t(512, 1024);
            t.data = d;
            auto t2 = t.transposed();
            d = t2.data;
        },
        {
            9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 0, 1, 2, 3, 4, 5, 6, 7, 8,
        }));
}

TEST(simd_util, interleave_mask) {
    ASSERT_EQ(interleave_mask(1), 0x5555555555555555ULL);
    ASSERT_EQ(interleave_mask(2), 0x3333333333333333ULL);
    ASSERT_EQ(interleave_mask(4), 0x0F0F0F0F0F0F0F0FULL);
    ASSERT_EQ(interleave_mask(8), 0x00FF00FF00FF00FFULL);
    ASSERT_EQ(interleave_mask(16), 0x0000FFFF0000FFFFULL);
    ASSERT_EQ(interleave_mask(32), 0x00000000FFFFFFFFULL);
}

TEST(simd_util, popcnt64) {
    for (size_t expected = 0; expected <= 64; expected++) {
        std::vector<uint64_t> bits{};
        for (size_t i = 0; i < 64; i++) {
            bits.push_back(i < expected);
        }
        for (size_t reps = 0; reps < 100; reps++) {
            std::shuffle(bits.begin(), bits.end(), SHARED_TEST_RNG());
            uint64_t v = 0;
            for (size_t i = 0; i < 64; i++) {
                v |= bits[i] << i;
            }
            ASSERT_EQ(popcnt64(v), expected);
        }
    }
}


==> anc/stim_src_v1.3/src/simd/sparse_xor_vec.cc <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#include "sparse_xor_vec.h"


==> anc/stim_src_v1.3/src/simd/sparse_xor_vec.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef SPARSE_XOR_TABLE_H
#define SPARSE_XOR_TABLE_H

#include <array>
#include <cassert>
#include <cstdint>
#include <functional>
#include <sstream>
#include <vector>

#include "monotonic_buffer.h"

/// Merges the elements of two sorted buffers into an output buffer while cancelling out duplicate items.
///
/// \param sorted_in1: Pointer range covering the first sorted list.
/// \param sorted_in2: Pointer range covering the second sorted list.
/// \param out: Where to write the output. Must have size of at least sorted_in1.size() + sorted_in2.size().
/// \return: A pointer to the end of the output (one past the last place written).
template <typename T>
inline T *xor_merge_sort(ConstPointerRange<T> sorted_in1, ConstPointerRange<T> sorted_in2, T *out) {
    // Interleave sorted src and dst into a sorted work buffer.
    const T *p1 = sorted_in1.ptr_start;
    const T *p2 = sorted_in2.ptr_start;
    const T *end1 = sorted_in1.ptr_end;
    const T *end2 = sorted_in2.ptr_end;
    while (p1 != end1) {
        if (p2 == end2 || *p1 < *p2) {
            *out++ = *p1++;
        } else if (*p2 < *p1) {
            *out++ = *p2++;
        } else {
            // Same value in both lists. Cancels itself out.
            p1++;
            p2++;
        }
    }
    while (p2 != end2) {
        *out++ = *p2++;
    }
    return out;
}

template <typename T, typename CALLBACK>
inline void xor_merge_sort_temp_buffer_callback(
    ConstPointerRange<T> sorted_items_1, ConstPointerRange<T> sorted_items_2, CALLBACK handler) {
    constexpr size_t STACK_SIZE = 64;
    T data[STACK_SIZE];
    size_t max = sorted_items_1.size() + sorted_items_2.size();
    T *begin = max > STACK_SIZE ? new T[max] : &data[0];
    T *end = xor_merge_sort(sorted_items_1, sorted_items_2, begin);
    handler(ConstPointerRange<T>(begin, end));
    if (max > STACK_SIZE) {
        delete[] begin;
    }
}

/// A sparse set of integers that supports efficient xoring (computing the symmetric difference).
template <typename T>
struct SparseXorVec {
   public:
    // Sorted list of entries.
    std::vector<T> sorted_items;

    SparseXorVec() = default;
    SparseXorVec(std::vector<T> &&vec) : sorted_items(std::move(vec)) {
    }

    void set_to_xor_merge_sort(ConstPointerRange<T> sorted_items1, ConstPointerRange<T> sorted_items2) {
        sorted_items.resize(sorted_items1.size() + sorted_items2.size());
        auto written = xor_merge_sort(sorted_items, sorted_items1, sorted_items2);
        sorted_items.resize(written.size());
    }

    void xor_sorted_items(ConstPointerRange<T> sorted) {
        xor_merge_sort_temp_buffer_callback(range(), sorted, [&](ConstPointerRange<T> result) {
            sorted_items.clear();
            sorted_items.insert(sorted_items.end(), result.begin(), result.end());
        });
    }

    void clear() {
        sorted_items.clear();
    }

    void xor_item(const T &item) {
        xor_sorted_items({&item, &item + 1});
    }

    SparseXorVec &operator^=(const SparseXorVec<T> &other) {
        xor_sorted_items(other.range());
        return *this;
    }

    SparseXorVec operator^(const SparseXorVec<T> &other) const {
        SparseXorVec result;
        result.sorted_items.resize(size() + other.size());
        auto n = xor_merge_sort<T>(range(), other.range(), result.begin()) - result.begin();
        result.sorted_items.resize(n);
        return result;
    }

    SparseXorVec operator^(const T &other) const {
        return xor_helper(&other, 1);
    }

    bool operator<(const SparseXorVec<T> &other) const {
        return range() < other.range();
    }

    inline size_t size() const {
        return sorted_items.size();
    }

    inline T *begin() {
        return sorted_items.data();
    }

    inline T *end() {
        return sorted_items.data() + size();
    }

    inline const T *begin() const {
        return sorted_items.data();
    }

    inline const T *end() const {
        return sorted_items.data() + size();
    }

    bool operator==(const SparseXorVec &other) const {
        return sorted_items == other.sorted_items;
    }

    bool operator!=(const SparseXorVec &other) const {
        return sorted_items != other.sorted_items;
    }

    ConstPointerRange<T> range() const {
        return {begin(), end()};
    }

    std::string str() const {
        std::stringstream ss;
        ss << *this;
        return ss.str();
    }
};

template <typename T>
std::ostream &operator<<(std::ostream &out, const SparseXorVec<T> &v) {
    out << "SparseXorVec{";
    bool first = true;
    for (auto &e : v) {
        if (!first) {
            out << ", ";
        }
        first = false;
        out << e;
    }
    out << "}";
    return out;
}

#endif


==> anc/stim_src_v1.3/src/simd/sparse_xor_vec.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "sparse_xor_vec.h"

#include <unordered_set>

#include "../benchmark_util.h"

BENCHMARK(SparseXorTable_SmallRowXor_1000) {
    size_t n = 1000;
    std::vector<SparseXorVec<uint32_t>> table(n);
    for (uint32_t k = 0; k < n; k++) {
        table[k].xor_item(k);
        table[k].xor_item(k + 1);
        table[k].xor_item(k + 4);
        table[k].xor_item(k + 8);
        table[k].xor_item(k + 15);
    }

    benchmark_go([&]() {
        for (size_t k = 1; k < n; k++) {
            table[k - 1] ^= table[k];
        }
        for (size_t k = n; --k > 1;) {
            table[k - 1] ^= table[k];
        }
    })
        .goal_micros(35)
        .show_rate("RowXors", n * 2)
        .show_rate("WordXors", n * 3);
}


==> anc/stim_src_v1.3/src/simd/sparse_xor_vec.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "sparse_xor_vec.h"

#include <algorithm>
#include <gtest/gtest.h>

#include "../test_util.test.h"
#include "simd_util.h"

TEST(sparse_xor_table, inplace_xor) {
    SparseXorVec<uint32_t> v1;
    SparseXorVec<uint32_t> v2;
    v1.xor_item(1);
    v1.xor_item(3);
    v2.xor_item(2);
    v2.xor_item(3);
    ASSERT_EQ(v1.sorted_items, (std::vector<uint32_t>{1, 3}));
    ASSERT_EQ(v2.sorted_items, (std::vector<uint32_t>{2, 3}));
    v1 ^= v2;
    ASSERT_EQ(v1.sorted_items, (std::vector<uint32_t>{1, 2}));
    ASSERT_EQ(v2.sorted_items, (std::vector<uint32_t>{2, 3}));
}

TEST(sparse_xor_table, grow) {
    SparseXorVec<uint32_t> v1;
    SparseXorVec<uint32_t> v2;
    v1.xor_item(1);
    v1.xor_item(3);
    v1.xor_item(6);
    v2.xor_item(2);
    v2.xor_item(3);
    v2.xor_item(4);
    v2.xor_item(5);
    v1 ^= v2;
    ASSERT_EQ(v1.sorted_items, (std::vector<uint32_t>{1, 2, 4, 5, 6}));
}

TEST(sparse_xor_table, historical_failure_case) {
    SparseXorVec<uint32_t> v1;
    SparseXorVec<uint32_t> v2;
    v1.xor_item(1);
    v1.xor_item(2);
    v1.xor_item(3);
    v1.xor_item(6);
    v1.xor_item(9);
    v2.xor_item(2);
    v1.xor_item(2);
    ASSERT_EQ(v1.sorted_items, (std::vector<uint32_t>{1, 3, 6, 9}));
    ASSERT_EQ(v2.sorted_items, (std::vector<uint32_t>{2}));
}

TEST(sparse_xor_table, comparison) {
    SparseXorVec<uint32_t> v1;
    v1.xor_item(1);
    v1.xor_item(3);
    SparseXorVec<uint32_t> v2;
    v2.xor_item(1);
    ASSERT_TRUE(v1 != v2);
    ASSERT_TRUE(!(v1 == v2));
    ASSERT_TRUE(v2 < v1);
    ASSERT_TRUE(!(v1 < v2));
    v2.xor_item(4);
    ASSERT_TRUE(v1 != v2);
    ASSERT_TRUE(!(v1 == v2));
    ASSERT_TRUE(!(v2 < v1));
    ASSERT_TRUE(v1 < v2);
    v2.xor_item(4);
    v2.xor_item(3);
    ASSERT_TRUE(v1 == v2);
    ASSERT_TRUE(!(v1 != v2));
    ASSERT_TRUE(!(v2 < v1));
    ASSERT_TRUE(!(v1 < v2));
}

TEST(sparse_xor_table, str) {
    SparseXorVec<uint32_t> v;
    ASSERT_EQ(v.str(), "SparseXorVec{}");
    v.xor_item(5);
    ASSERT_EQ(v.str(), "SparseXorVec{5}");
    v.xor_item(2);
    ASSERT_EQ(v.str(), "SparseXorVec{2, 5}");
    v.xor_item(5000);
    ASSERT_EQ(v.str(), "SparseXorVec{2, 5, 5000}");
}


==> anc/stim_src_v1.3/src/simulators/README.md <==
# `simulators` directory

This directory contains various quantum circuit simulators, which package up disparate functionality
from elsewhere in the codebase into useful objects.


==> anc/stim_src_v1.3/src/simulators/detection_simulator.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "frame_simulator.h"

template <typename T>
void xor_measurement_set_into_result(
    const T &measurement_set, simd_bit_table &frame_samples, simd_bit_table &output, size_t &output_index_ticker) {
    simd_bits_range_ref dst = output[output_index_ticker++];
    for (auto i : measurement_set) {
        dst ^= frame_samples[i];
    }
}

simd_bit_table detector_samples(
    const Circuit &circuit, const DetectorsAndObservables &det_obs, size_t num_shots, bool prepend_observables,
    bool append_observables, std::mt19937_64 &rng) {
    // Start from measurement samples.
    simd_bit_table frame_samples = FrameSimulator::sample_flipped_measurements(circuit, num_shots, rng);

    auto num_detectors = det_obs.detectors.size();
    auto num_obs = det_obs.observables.size();
    size_t num_results = num_detectors + num_obs * (prepend_observables + append_observables);
    simd_bit_table result(num_results, num_shots);

    // Xor together measurement samples to form detector samples.
    size_t offset = 0;
    if (prepend_observables) {
        for (const auto &obs : det_obs.observables) {
            xor_measurement_set_into_result(obs, frame_samples, result, offset);
        }
    }
    for (const auto &det : det_obs.detectors) {
        xor_measurement_set_into_result(det, frame_samples, result, offset);
    }
    if (append_observables) {
        for (const auto &obs : det_obs.observables) {
            xor_measurement_set_into_result(obs, frame_samples, result, offset);
        }
    }

    return result;
}

simd_bit_table detector_samples(
    const Circuit &circuit, size_t num_shots, bool prepend_observables, bool append_observables, std::mt19937_64 &rng) {
    return detector_samples(
        circuit, DetectorsAndObservables(circuit), num_shots, prepend_observables, append_observables, rng);
}

void detector_sample_out_helper_stream(
    const Circuit &circuit, FrameSimulator &sim, size_t num_samples, bool append_observables, FILE *out,
    SampleFormat format) {
    MeasureRecordBatchWriter writer(out, num_samples, format);
    std::vector<simd_bits> observables;
    sim.reset_all();
    writer.begin_result_type('D');
    simd_bit_table detector_buffer(1024, num_samples);
    size_t buffered_detectors = 0;
    circuit.for_each_operation([&](const Operation &op) {
        if (op.gate->id == gate_name_to_id("DETECTOR")) {
            simd_bits_range_ref result = detector_buffer[buffered_detectors];
            result.clear();
            for (auto t : op.target_data.targets) {
                assert(t & TARGET_RECORD_BIT);
                result ^= sim.m_record.lookback(t ^ TARGET_RECORD_BIT);
            }
            buffered_detectors++;
            if (buffered_detectors == 1024) {
                writer.batch_write_bytes(detector_buffer, 1024 >> 6);
                buffered_detectors = 0;
            }
        } else if (op.gate->id == gate_name_to_id("OBSERVABLE_INCLUDE")) {
            if (append_observables) {
                size_t id = (size_t)op.target_data.arg;
                while (observables.size() <= id) {
                    observables.emplace_back(num_samples);
                }
                simd_bits_range_ref result = observables[id];

                for (auto t : op.target_data.targets) {
                    assert(t & TARGET_RECORD_BIT);
                    result ^= sim.m_record.lookback(t ^ TARGET_RECORD_BIT);
                }
            }
        } else {
            (sim.*op.gate->frame_simulator_function)(op.target_data);
            sim.m_record.mark_all_as_written();
        }
    });
    for (size_t k = 0; k < buffered_detectors; k++) {
        writer.batch_write_bit(detector_buffer[k]);
    }
    writer.begin_result_type('L');
    for (const auto &result : observables) {
        writer.batch_write_bit(result);
    }
    writer.write_end();
}

void detector_samples_out_in_memory(
    const Circuit &circuit, size_t num_shots, bool prepend_observables, bool append_observables, FILE *out,
    SampleFormat format, std::mt19937_64 &rng) {
    if (prepend_observables && append_observables) {
        throw std::out_of_range("Can't have both --prepend_observables and --append_observables");
    }

    DetectorsAndObservables det_obs(circuit);
    size_t num_sample_locations =
        det_obs.detectors.size() + det_obs.observables.size() * ((int)prepend_observables + (int)append_observables);

    char c1, c2;
    size_t ct;
    if (prepend_observables) {
        c1 = 'L';
        c2 = 'D';
        ct = det_obs.observables.size();
    } else if (append_observables) {
        c1 = 'D';
        c2 = 'L';
        ct = det_obs.detectors.size();
    } else {
        c1 = 'D';
        c2 = 'D';
        ct = 0;
    }

    auto table = detector_samples(circuit, det_obs, num_shots, prepend_observables, append_observables, rng);
    write_table_data(out, num_shots, num_sample_locations, simd_bits(0), table, format, c1, c2, ct);
}

void detector_sample_out_helper(
    const Circuit &circuit, FrameSimulator &sim, size_t num_shots, bool prepend_observables, bool append_observables,
    FILE *out, SampleFormat format, std::mt19937_64 &rng) {
    uint64_t approx_mem_usage = std::max(num_shots, size_t{256}) *
                                std::max(circuit.count_measurements(), circuit.count_detectors_and_observables());
    if (!prepend_observables && should_use_streaming_instead_of_memory(approx_mem_usage)) {
        detector_sample_out_helper_stream(circuit, sim, num_shots, append_observables, out, format);
    } else {
        detector_samples_out_in_memory(circuit, num_shots, prepend_observables, append_observables, out, format, rng);
    }
}

void detector_samples_out(
    const Circuit &circuit, size_t num_shots, bool prepend_observables, bool append_observables, FILE *out,
    SampleFormat format, std::mt19937_64 &rng) {
    constexpr size_t GOOD_BLOCK_SIZE = 1024;
    size_t num_qubits = circuit.count_qubits();
    size_t max_lookback = circuit.max_lookback();
    if (num_shots >= GOOD_BLOCK_SIZE) {
        auto sim = FrameSimulator(num_qubits, GOOD_BLOCK_SIZE, max_lookback, rng);
        while (num_shots > GOOD_BLOCK_SIZE) {
            detector_sample_out_helper(
                circuit, sim, GOOD_BLOCK_SIZE, prepend_observables, append_observables, out, format, rng);
            num_shots -= GOOD_BLOCK_SIZE;
        }
    }
    if (num_shots) {
        auto sim = FrameSimulator(num_qubits, num_shots, max_lookback, rng);
        detector_sample_out_helper(circuit, sim, num_shots, prepend_observables, append_observables, out, format, rng);
    }
}


==> anc/stim_src_v1.3/src/simulators/detection_simulator.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef DETECTION_SIMULATOR_H
#define DETECTION_SIMULATOR_H

#include <random>

#include "../circuit/circuit.h"
#include "../simd/simd_bit_table.h"

simd_bit_table detector_samples(
    const Circuit &circuit, const DetectorsAndObservables &det_obs, size_t num_shots, bool prepend_observables,
    bool append_observables, std::mt19937_64 &rng);

simd_bit_table detector_samples(
    const Circuit &circuit, size_t num_shots, bool prepend_observables, bool append_observables, std::mt19937_64 &rng);

void detector_samples_out(
    const Circuit &circuit, size_t num_shots, bool prepend_observables, bool append_observables, FILE *out,
    SampleFormat format, std::mt19937_64 &rng);

#endif


==> anc/stim_src_v1.3/src/simulators/detection_simulator.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "frame_simulator.h"
#include "detection_simulator.h"

#include <gtest/gtest.h>

#include "../test_util.test.h"

static std::string rewind_read_all(FILE *f) {
    rewind(f);
    std::string result;
    while (true) {
        int c = getc(f);
        if (c == EOF) {
            return result;
        }
        result.push_back((char)c);
    }
    fclose(f);
}

TEST(DetectionSimulator, detector_samples) {
    auto circuit = Circuit::from_text(
        "X_ERROR(1) 0\n"
        "M 0\n"
        "DETECTOR rec[-1]\n");
    auto samples = detector_samples(circuit, 5, false, false, SHARED_TEST_RNG());
    ASSERT_EQ(
        samples.str(5),
        "11111\n"
        ".....\n"
        ".....\n"
        ".....\n"
        ".....");
}

TEST(DetectionSimulator, bad_detector) {
    ASSERT_THROW(
        { detector_samples(Circuit::from_text("rec[-1]"), 5, false, false, SHARED_TEST_RNG()); }, std::out_of_range);
}

TEST(DetectionSimulator, detector_samples_out) {
    auto circuit = Circuit::from_text(R"circuit(
        X_ERROR(1) 0
        M 0 1
        DETECTOR rec[-1]
        DETECTOR rec[-2]
        OBSERVABLE_INCLUDE(4) rec[-2]
    )circuit");

    FILE *tmp = tmpfile();
    detector_samples_out(circuit, 2, false, false, tmp, SAMPLE_FORMAT_DETS, SHARED_TEST_RNG());
    rewind(tmp);
    for (char c : "shot D1\nshot D1\n") {
        ASSERT_EQ(getc(tmp), c == '\0' ? EOF : c);
    }

    tmp = tmpfile();
    detector_samples_out(circuit, 2, true, false, tmp, SAMPLE_FORMAT_DETS, SHARED_TEST_RNG());
    rewind(tmp);
    for (char c : "shot L4 D1\nshot L4 D1\n") {
        ASSERT_EQ(getc(tmp), c == '\0' ? EOF : c);
    }

    tmp = tmpfile();
    detector_samples_out(circuit, 2, false, true, tmp, SAMPLE_FORMAT_DETS, SHARED_TEST_RNG());
    rewind(tmp);
    for (char c : "shot D1 L4\nshot D1 L4\n") {
        ASSERT_EQ(getc(tmp), c == '\0' ? EOF : c);
    }

    tmp = tmpfile();
    detector_samples_out(circuit, 2, false, true, tmp, SAMPLE_FORMAT_HITS, SHARED_TEST_RNG());
    rewind(tmp);
    for (char c : "1,6\n1,6\n") {
        ASSERT_EQ(getc(tmp), c == '\0' ? EOF : c);
    }
}

TEST(DetectionSimulator, block_results_single_shot) {
    auto circuit = Circuit::from_text(R"circuit(
        REPEAT 10000 {
            M 0
            X_ERROR(1) 0
            M 0
            R 0
            DETECTOR rec[-1] rec[-2]
            M 0
            DETECTOR rec[-1]
            DETECTOR rec[-1]
        }
    )circuit");
    FILE *tmp = tmpfile();
    detector_samples_out(circuit, 1, false, true, tmp, SAMPLE_FORMAT_01, SHARED_TEST_RNG());

    auto result = rewind_read_all(tmp);
    for (size_t k = 0; k < 30000; k += 3) {
        ASSERT_EQ(result[k], '1') << k;
        ASSERT_EQ(result[k + 1], '0') << (k + 1);
        ASSERT_EQ(result[k + 2], '0') << (k + 2);
    }
    ASSERT_EQ(result[30000], '\n');
}

TEST(DetectionSimulator, block_results_triple_shot) {
    auto circuit = Circuit::from_text(R"circuit(
        REPEAT 10000 {
            M 0
            X_ERROR(1) 0
            M 0
            R 0
            DETECTOR rec[-1] rec[-2]
            M 0
            DETECTOR rec[-1]
            DETECTOR rec[-1]
        }
    )circuit");
    FILE *tmp = tmpfile();
    detector_samples_out(circuit, 3, false, true, tmp, SAMPLE_FORMAT_01, SHARED_TEST_RNG());

    auto result = rewind_read_all(tmp);
    for (size_t rep = 0; rep < 3; rep++) {
        size_t s = rep * 30001;
        for (size_t k = 0; k < 30000; k += 3) {
            ASSERT_EQ(result[s + k], '1') << (s + k);
            ASSERT_EQ(result[s + k + 1], '0') << (s + k + 1);
            ASSERT_EQ(result[s + k + 2], '0') << (s + k + 2);
        }
        ASSERT_EQ(result[s + 30000], '\n');
    }
}

TEST(DetectionSimulator, stream_results) {
    DebugForceResultStreamingRaii force_streaming;
    auto circuit = Circuit::from_text(R"circuit(
        REPEAT 10000 {
            M 0
            X_ERROR(1) 0
            M 0
            R 0
            DETECTOR rec[-1] rec[-2]
            M 0
            DETECTOR rec[-1]
            DETECTOR rec[-1]
        }
    )circuit");
    FILE *tmp = tmpfile();
    detector_samples_out(circuit, 1, false, true, tmp, SAMPLE_FORMAT_01, SHARED_TEST_RNG());

    auto result = rewind_read_all(tmp);
    for (size_t k = 0; k < 30000; k += 3) {
        ASSERT_EQ(result[k], '1') << k;
        ASSERT_EQ(result[k + 1], '0') << (k + 1);
        ASSERT_EQ(result[k + 2], '0') << (k + 2);
    }
    ASSERT_EQ(result[30000], '\n');
}

TEST(DetectionSimulator, stream_results_triple_shot) {
    DebugForceResultStreamingRaii force_streaming;
    auto circuit = Circuit::from_text(R"circuit(
        REPEAT 10000 {
            M 0
            X_ERROR(1) 0
            M 0
            R 0
            DETECTOR rec[-1] rec[-2]
            M 0
            DETECTOR rec[-1]
            DETECTOR rec[-1]
        }
    )circuit");
    FILE *tmp = tmpfile();
    detector_samples_out(circuit, 3, false, true, tmp, SAMPLE_FORMAT_01, SHARED_TEST_RNG());

    auto result = rewind_read_all(tmp);
    for (size_t rep = 0; rep < 3; rep++) {
        size_t s = rep * 30001;
        for (size_t k = 0; k < 30000; k += 3) {
            ASSERT_EQ(result[s + k], '1') << (s + k);
            ASSERT_EQ(result[s + k + 1], '0') << (s + k + 1);
            ASSERT_EQ(result[s + k + 2], '0') << (s + k + 2);
        }
        ASSERT_EQ(result[s + 30000], '\n');
    }
}


==> anc/stim_src_v1.3/src/simulators/error_fuser.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "error_fuser.h"

#include <algorithm>
#include <iomanip>
#include <limits>
#include <queue>
#include <sstream>

#include "../circuit/circuit.h"

void ErrorFuser::R(const OperationData &dat) {
    for (size_t k = dat.targets.size(); k-- > 0;) {
        auto q = dat.targets[k];
        xs[q].clear();
        zs[q].clear();
    }
}

void ErrorFuser::M(const OperationData &dat) {
    for (size_t k = dat.targets.size(); k-- > 0;) {
        auto q = dat.targets[k] & TARGET_VALUE_MASK;
        scheduled_measurement_time++;

        std::vector<uint32_t> &d = measurement_to_detectors[scheduled_measurement_time];
        std::sort(d.begin(), d.end());
        zs[q].xor_sorted_items(d);
    }
}

void ErrorFuser::MR(const OperationData &dat) {
    R(dat);
    M(dat);
}

void ErrorFuser::H_XZ(const OperationData &dat) {
    for (size_t k = dat.targets.size(); k-- > 0;) {
        auto q = dat.targets[k];
        std::swap(xs[q], zs[q]);
    }
}

void ErrorFuser::H_XY(const OperationData &dat) {
    for (size_t k = dat.targets.size(); k-- > 0;) {
        auto q = dat.targets[k];
        zs[q] ^= xs[q];
    }
}

void ErrorFuser::H_YZ(const OperationData &dat) {
    for (size_t k = dat.targets.size(); k-- > 0;) {
        auto q = dat.targets[k];
        xs[q] ^= zs[q];
    }
}

void ErrorFuser::XCX(const OperationData &dat) {
    for (size_t k = dat.targets.size() - 2; k + 2 != 0; k -= 2) {
        auto q1 = dat.targets[k];
        auto q2 = dat.targets[k + 1];
        xs[q1] ^= zs[q2];
        xs[q2] ^= zs[q1];
    }
}

void ErrorFuser::XCY(const OperationData &dat) {
    for (size_t k = dat.targets.size() - 2; k + 2 != 0; k -= 2) {
        auto tx = dat.targets[k];
        auto ty = dat.targets[k + 1];
        xs[tx] ^= xs[ty];
        xs[tx] ^= zs[ty];
        xs[ty] ^= zs[tx];
        zs[ty] ^= zs[tx];
    }
}

void ErrorFuser::YCX(const OperationData &dat) {
    for (size_t k = dat.targets.size() - 2; k + 2 != 0; k -= 2) {
        auto tx = dat.targets[k + 1];
        auto ty = dat.targets[k];
        xs[tx] ^= xs[ty];
        xs[tx] ^= zs[ty];
        xs[ty] ^= zs[tx];
        zs[ty] ^= zs[tx];
    }
}

void ErrorFuser::ZCY(const OperationData &dat) {
    for (size_t k = dat.targets.size() - 2; k + 2 != 0; k -= 2) {
        auto c = dat.targets[k];
        auto t = dat.targets[k + 1];
        single_cy(c, t);
    }
}

void ErrorFuser::YCZ(const OperationData &dat) {
    for (size_t k = dat.targets.size() - 2; k + 2 != 0; k -= 2) {
        auto t = dat.targets[k];
        auto c = dat.targets[k + 1];
        single_cy(c, t);
    }
}

void ErrorFuser::YCY(const OperationData &dat) {
    for (size_t k = dat.targets.size() - 2; k + 2 != 0; k -= 2) {
        auto a = dat.targets[k];
        auto b = dat.targets[k + 1];
        zs[a] ^= xs[b];
        zs[a] ^= zs[b];
        xs[a] ^= xs[b];
        xs[a] ^= zs[b];

        zs[b] ^= xs[a];
        zs[b] ^= zs[a];
        xs[b] ^= xs[a];
        xs[b] ^= zs[a];
    }
}

void ErrorFuser::ZCX(const OperationData &dat) {
    for (size_t k = dat.targets.size() - 2; k + 2 != 0; k -= 2) {
        auto c = dat.targets[k];
        auto t = dat.targets[k + 1];
        single_cx(c, t);
    }
}

void ErrorFuser::feedback(uint32_t record_control, size_t target, bool x, bool z) {
    uint32_t time = scheduled_measurement_time + (record_control & ~TARGET_RECORD_BIT);
    std::vector<uint32_t> &dst = measurement_to_detectors[time];

    // Temporarily move map's vector data into a SparseXorVec for manipulation.
    std::sort(dst.begin(), dst.end());
    SparseXorVec<uint32_t> tmp(std::move(dst));

    if (x) {
        tmp ^= xs[target];
    }
    if (z) {
        tmp ^= zs[target];
    }

    // Move data back into the map.
    dst = std::move(tmp.sorted_items);
}

void ErrorFuser::single_cx(uint32_t c, uint32_t t) {
    if (!((c | t) & TARGET_RECORD_BIT)) {
        zs[c] ^= zs[t];
        xs[t] ^= xs[c];
    } else if (t & TARGET_RECORD_BIT) {
        throw std::out_of_range("Measurement record editing is not supported.");
    } else {
        feedback(c, t, false, true);
    }
}

void ErrorFuser::single_cy(uint32_t c, uint32_t t) {
    if (!((c | t) & TARGET_RECORD_BIT)) {
        zs[c] ^= zs[t];
        zs[c] ^= xs[t];
        xs[t] ^= xs[c];
        zs[t] ^= xs[c];
    } else if (t & TARGET_RECORD_BIT) {
        throw std::out_of_range("Measurement record editing is not supported.");
    } else {
        feedback(c, t, true, true);
    }
}

void ErrorFuser::single_cz(uint32_t c, uint32_t t) {
    if (!((c | t) & TARGET_RECORD_BIT)) {
        zs[c] ^= xs[t];
        zs[t] ^= xs[c];
    } else if (c & TARGET_RECORD_BIT) {
        feedback(c, t, true, false);
    } else if (t & TARGET_RECORD_BIT) {
        feedback(t, c, true, false);
    } else {
        // No effect.
    }
}

void ErrorFuser::XCZ(const OperationData &dat) {
    for (size_t k = dat.targets.size() - 2; k + 2 != 0; k -= 2) {
        auto t = dat.targets[k];
        auto c = dat.targets[k + 1];
        single_cx(c, t);
    }
}

void ErrorFuser::ZCZ(const OperationData &dat) {
    for (size_t k = dat.targets.size() - 2; k + 2 != 0; k -= 2) {
        auto q1 = dat.targets[k];
        auto q2 = dat.targets[k + 1];
        single_cz(q1, q2);
    }
}

void ErrorFuser::I(const OperationData &dat) {
}

void ErrorFuser::SWAP(const OperationData &dat) {
    for (size_t k = dat.targets.size() - 2; k + 2 != 0; k -= 2) {
        auto a = dat.targets[k];
        auto b = dat.targets[k + 1];
        std::swap(xs[a], xs[b]);
        std::swap(zs[a], zs[b]);
    }
}

void ErrorFuser::ISWAP(const OperationData &dat) {
    for (size_t k = dat.targets.size() - 2; k + 2 != 0; k -= 2) {
        auto a = dat.targets[k];
        auto b = dat.targets[k + 1];
        zs[a] ^= xs[a];
        zs[a] ^= xs[b];
        zs[b] ^= xs[a];
        zs[b] ^= xs[b];
        std::swap(xs[a], xs[b]);
        std::swap(zs[a], zs[b]);
    }
}

void ErrorFuser::DETECTOR(const OperationData &dat) {
    uint32_t id = UINT32_MAX - num_found_detectors;
    num_found_detectors++;
    for (auto t : dat.targets) {
        auto delay = t & TARGET_VALUE_MASK;
        measurement_to_detectors[scheduled_measurement_time + delay].push_back(id);
    }
}

void ErrorFuser::OBSERVABLE_INCLUDE(const OperationData &dat) {
    uint32_t id = (int)dat.arg;
    num_found_observables = std::max(num_found_observables, id + 1);
    for (auto t : dat.targets) {
        auto delay = t & TARGET_VALUE_MASK;
        measurement_to_detectors[scheduled_measurement_time + delay].push_back(id);
    }
}

ErrorFuser::ErrorFuser(size_t num_qubits) : xs(num_qubits), zs(num_qubits) {
}

void ErrorFuser::run_circuit(const Circuit &circuit) {
    circuit.for_each_operation_reverse([&](const Operation &op) {
        (this->*op.gate->reverse_error_fuser_function)(op.target_data);
    });
}

void ErrorFuser::X_ERROR(const OperationData &dat) {
    for (auto q : dat.targets) {
        add_error(dat.arg, zs[q]);
    }
}

void ErrorFuser::Y_ERROR(const OperationData &dat) {
    for (auto q : dat.targets) {
        add_xored_error(dat.arg, xs[q], zs[q]);
    }
}

void ErrorFuser::Z_ERROR(const OperationData &dat) {
    for (auto q : dat.targets) {
        add_error(dat.arg, xs[q]);
    }
}

template <typename T>
inline void inplace_xor_tail(MonotonicBuffer<T> &dst, const SparseXorVec<T> &src) {
    ConstPointerRange<T> in1 = dst.tail;
    ConstPointerRange<T> in2 = src.range();
    xor_merge_sort_temp_buffer_callback(in1, in2, [&](ConstPointerRange<T> result) {
        dst.discard_tail();
        dst.append_tail(result);
    });
}

void ErrorFuser::CORRELATED_ERROR(const OperationData &dat) {
    for (auto qp : dat.targets) {
        auto q = qp & TARGET_VALUE_MASK;
        if (qp & TARGET_PAULI_Z_BIT) {
            inplace_xor_tail(jag_flip_data, xs[q]);
        }
        if (qp & TARGET_PAULI_X_BIT) {
            inplace_xor_tail(jag_flip_data, zs[q]);
        }
    }
    add_error_in_sorted_jagged_tail(dat.arg);
}

void ErrorFuser::DEPOLARIZE1(const OperationData &dat) {
    if (dat.arg >= 3.0 / 4.0) {
        throw std::out_of_range(
            "DEPOLARIZE1 must have probability less than 3/4 when converting to a detector hyper graph.");
    }
    double p = 0.5 - 0.5 * sqrt(1 - (4 * dat.arg) / 3);
    for (auto q : dat.targets) {
        add_error(p, xs[q]);
        add_error(p, zs[q]);
        add_xored_error(p, xs[q], zs[q]);
    }
}

void ErrorFuser::DEPOLARIZE2(const OperationData &dat) {
    if (dat.arg >= 15.0 / 16.0) {
        throw std::out_of_range(
            "DEPOLARIZE1 must have probability less than 15/16 when converting to a detector hyper graph.");
    }
    double p = 0.5 - 0.5 * pow(1 - (16 * dat.arg) / 15, 0.125);
    for (size_t i = 0; i < dat.targets.size(); i += 2) {
        auto a = dat.targets[i];
        auto b = dat.targets[i + 1];

        auto &x1 = xs[a];
        auto &x2 = xs[b];
        auto &z1 = zs[a];
        auto &z2 = zs[b];
        auto y1 = x1 ^ z1;
        auto y2 = x2 ^ z2;

        // Isolated errors.
        add_error(p, x1);
        add_error(p, y1);
        add_error(p, z1);
        add_error(p, x2);
        add_error(p, y2);
        add_error(p, z2);

        // Paired errors.
        add_xored_error(p, x1, x2);
        add_xored_error(p, y1, x2);
        add_xored_error(p, z1, x2);
        add_xored_error(p, x1, y2);
        add_xored_error(p, y1, y2);
        add_xored_error(p, z1, y2);
        add_xored_error(p, x1, z2);
        add_xored_error(p, y1, z2);
        add_xored_error(p, z1, z2);
    }
}

void ErrorFuser::ELSE_CORRELATED_ERROR(const OperationData &dat) {
    throw std::out_of_range(
        "ELSE_CORRELATED_ERROR operations not supported when converting to a detector hyper graph.");
}

void ErrorFuser::convert_circuit_out(const Circuit &circuit, FILE *out) {
    ErrorFuser fuser(circuit.count_qubits());
    fuser.run_circuit(circuit);
    std::stringstream ss;

    uint32_t detector_id_root = UINT32_MAX - fuser.num_found_detectors + 1;
    for (const auto &kv : fuser.error_class_probabilities) {
        ss.str("");
        ss << std::setprecision(std::numeric_limits<long double>::digits10 + 1) << kv.second;
        fprintf(out, "error(%s)", ss.str().data());
        for (auto e : kv.first) {
            if (e > (UINT32_MAX >> 2)) {
                fprintf(out, " D%lld", (long long)(e - detector_id_root));
            } else {
                fprintf(out, " L%lld", (long long)e);
            }
        }
        fprintf(out, "\n");
    }
}

void ErrorFuser::add_error(double probability, const SparseXorVec<uint32_t> &flipped) {
    jag_flip_data.append_tail(flipped.range());
    add_error_in_sorted_jagged_tail(probability);
}

void ErrorFuser::add_xored_error(
    double probability, const SparseXorVec<uint32_t> &flipped1, const SparseXorVec<uint32_t> &flipped2) {
    jag_flip_data.ensure_available(flipped1.size() + flipped2.size());
    jag_flip_data.tail.ptr_end =
        xor_merge_sort<uint32_t>(flipped1.range(), flipped2.range(), jag_flip_data.tail.ptr_end);
    add_error_in_sorted_jagged_tail(probability);
}

void ErrorFuser::add_error_in_sorted_jagged_tail(double probability) {
    auto flipped = jag_flip_data.tail;
    if (flipped.size()) {
        if (error_class_probabilities.find(flipped) != error_class_probabilities.end()) {
            auto &p = error_class_probabilities[flipped];
            p = p * (1 - probability) + (1 - p) * probability;
            jag_flip_data.discard_tail();
        } else {
            error_class_probabilities[flipped] = probability;
            jag_flip_data.commit_tail();
        }
    }
}


==> anc/stim_src_v1.3/src/simulators/error_fuser.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef SPARSE_BITS_H
#define SPARSE_BITS_H

#include <map>
#include <memory>
#include <queue>
#include <vector>

#include "../circuit/circuit.h"
#include "../simd/monotonic_buffer.h"
#include "../simd/sparse_xor_vec.h"

struct ErrorFuser {
    std::map<uint32_t, std::vector<uint32_t>> measurement_to_detectors;
    uint32_t num_found_detectors = 0;
    uint32_t num_found_observables = 0;
    /// For each qubit, at the current time, the set of detectors with X dependence on that qubit.
    std::vector<SparseXorVec<uint32_t>> xs;
    /// For each qubit, at the current time, the set of detectors with Z dependence on that qubit.
    std::vector<SparseXorVec<uint32_t>> zs;
    size_t scheduled_measurement_time = 0;

    /// The final result. Independent probabilities of flipping various sets of detectors.
    std::map<PointerRange<uint32_t>, double> error_class_probabilities;
    /// Backing datastore for values in error_class_probabilities.
    MonotonicBuffer<uint32_t> jag_flip_data;

    ErrorFuser(size_t num_qubits);

    static void convert_circuit_out(const Circuit &circuit, FILE *out);

    /// Moving is deadly due to the map containing pointers to the jagged data.
    ErrorFuser(const ErrorFuser &fuser) = delete;
    ErrorFuser(ErrorFuser &&fuser) noexcept = delete;
    ErrorFuser &operator=(ErrorFuser &&fuser) noexcept = delete;
    ErrorFuser &operator=(const ErrorFuser &fuser) = delete;

    void R(const OperationData &dat);
    void M(const OperationData &dat);
    void MR(const OperationData &dat);
    void H_XZ(const OperationData &dat);
    void H_XY(const OperationData &dat);
    void H_YZ(const OperationData &dat);
    void XCX(const OperationData &dat);
    void XCY(const OperationData &dat);
    void XCZ(const OperationData &dat);
    void YCX(const OperationData &dat);
    void YCY(const OperationData &dat);
    void YCZ(const OperationData &dat);
    void ZCX(const OperationData &dat);
    void ZCY(const OperationData &dat);
    void ZCZ(const OperationData &dat);
    void I(const OperationData &dat);

    void SWAP(const OperationData &dat);
    void DETECTOR(const OperationData &dat);
    void OBSERVABLE_INCLUDE(const OperationData &dat);
    void X_ERROR(const OperationData &dat);
    void Y_ERROR(const OperationData &dat);
    void Z_ERROR(const OperationData &dat);
    void CORRELATED_ERROR(const OperationData &dat);
    void DEPOLARIZE1(const OperationData &dat);
    void DEPOLARIZE2(const OperationData &dat);
    void ELSE_CORRELATED_ERROR(const OperationData &dat);
    void ISWAP(const OperationData &dat);

   private:
    void add_error(double probability, const SparseXorVec<uint32_t> &data);
    void add_xored_error(
        double probability, const SparseXorVec<uint32_t> &flipped1, const SparseXorVec<uint32_t> &flipped2);
    void add_error_in_sorted_jagged_tail(double probability);
    void single_cx(uint32_t c, uint32_t t);
    void single_cy(uint32_t c, uint32_t t);
    void single_cz(uint32_t c, uint32_t t);
    void feedback(uint32_t record_control, size_t target, bool x, bool z);
    void run_circuit(const Circuit &circuit);
};

#endif


==> anc/stim_src_v1.3/src/simulators/error_fuser.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "error_fuser.h"

#include <unordered_set>

#include "../benchmark_util.h"

BENCHMARK(SparsePauliFrame_apply_CZ_scattered_10) {
    //    SparsePauliFrame s1{
    //        {0, "X"},
    //        {100, "Y"},
    //        {200, "Z"},
    //        {300, "X"},
    //        {400, "Y"},
    //        {500, "Z"},
    //        {600, "X"},
    //        {700, "Y"},
    //        {800, "Z"},
    //        {900, "X"},
    //    };
    //    SparsePauliFrame s2{
    //        {0, "X"},
    //        {100, "X"},
    //        {200, "X"},
    //        {300, "Y"},
    //        {400, "Y"},
    //        {500, "Y"},
    //        {600, "Z"},
    //        {700, "Z"},
    //        {800, "Z"},
    //        {900, "X"},
    //    };
    //    benchmark_go([&]() {
    //        s1.for_each_word(s2, [](size_t k, SparsePauliFrameWord &w1, SparsePauliFrameWord &w2) {
    //            w1.z ^= w2.x;
    //            w2.z ^= w1.x;
    //        });
    //    }).goal_nanos(120).show_rate("Paulis", 10);
}


==> anc/stim_src_v1.3/src/simulators/error_fuser.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "error_fuser.h"

#include <gtest/gtest.h>
#include <regex>

#include "../test_util.test.h"
#include "frame_simulator.h"

std::string convert(const char *text) {
    FILE *f = tmpfile();
    ErrorFuser::convert_circuit_out(Circuit::from_text(text), f);
    rewind(f);
    std::string s;
    while (true) {
        int c = getc(f);
        if (c == EOF) {
            break;
        }
        s.push_back(c);
    }
    return s;
}

bool matches(std::string actual, std::string pattern) {
    // Hackily work around C++ regex not supporting multiline matching.
    std::replace(actual.begin(), actual.end(), '\n', 'X');
    std::replace(pattern.begin(), pattern.end(), '\n', 'X');
    return std::regex_match(actual, std::regex("^" + pattern + "$"));
}

TEST(ErrorFuser, convert_circuit) {
    ASSERT_EQ(
        convert(R"circuit(
        X_ERROR(0.25) 3
        M 3
        DETECTOR rec[-1]
    )circuit"),
        R"graph(error(0.25) D0
)graph");

    ASSERT_EQ(
        convert(R"circuit(
        Y_ERROR(0.25) 3
        M 3
        DETECTOR rec[-1]
    )circuit"),
        R"graph(error(0.25) D0
)graph");

    ASSERT_EQ(
        convert(R"circuit(
        Z_ERROR(0.25) 3
        M 3
        DETECTOR rec[-1]
    )circuit"),
        R"graph()graph");

    ASSERT_TRUE(matches(
        convert(R"circuit(
        DEPOLARIZE1(0.25) 3
        M 3
        DETECTOR rec[-1]
    )circuit"),
        R"graph(error\(0.1666666\d+\) D0
)graph"));

    ASSERT_EQ(
        convert(R"circuit(
        X_ERROR(0.25) 0
        X_ERROR(0.125) 1
        M 0 1
        OBSERVABLE_INCLUDE(3) rec[-1]
        DETECTOR rec[-2]
    )circuit"),
        R"graph(error(0.125) L3
error(0.25) D0
)graph");

    ASSERT_EQ(
        convert(R"circuit(
        X_ERROR(0.25) 0
        X_ERROR(0.125) 1
        M 0 1
        OBSERVABLE_INCLUDE(3) rec[-1]
        DETECTOR rec[-2]
    )circuit"),
        R"graph(error(0.125) L3
error(0.25) D0
)graph");

    ASSERT_TRUE(matches(
        convert(R"circuit(
        DEPOLARIZE2(0.25) 3 5
        M 3
        M 5
        DETECTOR rec[-1]
        DETECTOR rec[-2]
    )circuit"),
        R"graph(error\(0.07182558\d+\) D0
error\(0.07182558\d+\) D0 D1
error\(0.07182558\d+\) D1
)graph"));

    ASSERT_TRUE(matches(
        convert(R"circuit(
        H 0 1
        CNOT 0 2 1 3
        DEPOLARIZE2(0.25) 0 1
        CNOT 0 2 1 3
        H 0 1
        M 0 1 2 3
        DETECTOR rec[-1]
        DETECTOR rec[-2]
        DETECTOR rec[-3]
        DETECTOR rec[-4]
    )circuit"),
        R"graph(error\(0.019013\d+\) D0
error\(0.019013\d+\) D0 D1
error\(0.019013\d+\) D0 D1 D2
error\(0.019013\d+\) D0 D1 D2 D3
error\(0.019013\d+\) D0 D1 D3
error\(0.019013\d+\) D0 D2
error\(0.019013\d+\) D0 D2 D3
error\(0.019013\d+\) D0 D3
error\(0.019013\d+\) D1
error\(0.019013\d+\) D1 D2
error\(0.019013\d+\) D1 D2 D3
error\(0.019013\d+\) D1 D3
error\(0.019013\d+\) D2
error\(0.019013\d+\) D2 D3
error\(0.019013\d+\) D3
)graph"));
}

TEST(ErrorFuser, unitary_gates_match_frame_simulator) {
    FrameSimulator f(16, 16, SIZE_MAX, SHARED_TEST_RNG());
    ErrorFuser e(16);
    for (size_t q = 0; q < 16; q++) {
        if (q & 1) {
            e.xs[q].xor_item(0);
            f.x_table[q][0] = true;
        }
        if (q & 2) {
            e.xs[q].xor_item(1);
            f.x_table[q][1] = true;
        }
        if (q & 4) {
            e.zs[q].xor_item(0);
            f.z_table[q][0] = true;
        }
        if (q & 8) {
            e.zs[q].xor_item(1);
            f.z_table[q][1] = true;
        }
    }

    std::vector<uint32_t> data{0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15};
    OperationData targets = {0, data};
    for (const auto &gate : GATE_DATA.gates()) {
        if (gate.flags & GATE_IS_UNITARY) {
            (e.*gate.reverse_error_fuser_function)(targets);
            (f.*gate.frame_simulator_function)(targets);
            for (size_t q = 0; q < 16; q++) {
                bool xs[2]{};
                bool zs[2]{};
                for (auto x : e.xs[q]) {
                    ASSERT_TRUE(x < 2) << gate.name;
                    xs[x] = true;
                }
                for (auto z : e.zs[q]) {
                    ASSERT_TRUE(z < 2) << gate.name;
                    zs[z] = true;
                }
                ASSERT_EQ(f.x_table[q][0], xs[0]) << gate.name;
                ASSERT_EQ(f.x_table[q][1], xs[1]) << gate.name;
                ASSERT_EQ(f.z_table[q][0], zs[0]) << gate.name;
                ASSERT_EQ(f.z_table[q][1], zs[1]) << gate.name;
            }
        }
    }
}

TEST(ErrorFuser, reversed_operation_order) {
    ASSERT_EQ(
        convert(R"circuit(
        X_ERROR(0.25) 0
        CNOT 0 1
        CNOT 1 0
        M 0 1
        DETECTOR rec[-2]
        DETECTOR rec[-1]
    )circuit"),
        R"graph(error(0.25) D1
)graph");
}

TEST(ErrorFuser, classical_error_propagation) {
    ASSERT_EQ(
        convert(R"circuit(
        X_ERROR(0.125) 0
        M 0
        CNOT rec[-1] 1
        M 1
        DETECTOR rec[-1]
    )circuit"),
        R"graph(error(0.125) D0
)graph");

    ASSERT_EQ(
        convert(R"circuit(
        X_ERROR(0.125) 0
        M 0
        H 1
        CZ rec[-1] 1
        H 1
        M 1
        DETECTOR rec[-1]
    )circuit"),
        R"graph(error(0.125) D0
)graph");

    ASSERT_EQ(
        convert(R"circuit(
        X_ERROR(0.125) 0
        M 0
        H 1
        CZ 1 rec[-1]
        H 1
        M 1
        DETECTOR rec[-1]
    )circuit"),
        R"graph(error(0.125) D0
)graph");

    ASSERT_EQ(
        convert(R"circuit(
        X_ERROR(0.125) 0
        M 0
        CY rec[-1] 1
        M 1
        DETECTOR rec[-1]
    )circuit"),
        R"graph(error(0.125) D0
)graph");

    ASSERT_EQ(
        convert(R"circuit(
        X_ERROR(0.125) 0
        M 0
        XCZ 1 rec[-1]
        M 1
        DETECTOR rec[-1]
    )circuit"),
        R"graph(error(0.125) D0
)graph");

    ASSERT_EQ(
        convert(R"circuit(
        X_ERROR(0.125) 0
        M 0
        YCZ 1 rec[-1]
        M 1
        DETECTOR rec[-1]
    )circuit"),
        R"graph(error(0.125) D0
)graph");
}


==> anc/stim_src_v1.3/src/simulators/frame_simulator.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "frame_simulator.h"

#include <algorithm>
#include <cstring>

#include "../circuit/gate_data.h"
#include "../probability_util.h"
#include "../simd/simd_util.h"
#include "tableau_simulator.h"

static size_t force_stream_count = 0;
DebugForceResultStreamingRaii::DebugForceResultStreamingRaii() {
    force_stream_count++;
}
DebugForceResultStreamingRaii::~DebugForceResultStreamingRaii() {
    force_stream_count--;
}

bool should_use_streaming_instead_of_memory(uint64_t result_count) {
    return force_stream_count > 0 || result_count > 100000000;
}

// Iterates over the X and Z frame components of a pair of qubits, applying a custom FUNC to each.
//
// HACK: Templating the body function type makes inlining significantly more likely.
template <typename FUNC>
inline void for_each_target_pair(FrameSimulator &sim, const OperationData &target_data, FUNC body) {
    const auto &targets = target_data.targets;
    assert((targets.size() & 1) == 0);
    for (size_t k = 0; k < targets.size(); k += 2) {
        size_t q1 = targets[k];
        size_t q2 = targets[k + 1];
        sim.x_table[q1].for_each_word(sim.z_table[q1], sim.x_table[q2], sim.z_table[q2], body);
    }
}

FrameSimulator::FrameSimulator(size_t num_qubits, size_t batch_size, size_t max_lookback, std::mt19937_64 &rng)
    : num_qubits(num_qubits),
      batch_size(batch_size),
      num_recorded_measurements(0),
      x_table(num_qubits, batch_size),
      z_table(num_qubits, batch_size),
      m_record(batch_size, max_lookback),
      rng_buffer(batch_size),
      last_correlated_error_occurred(batch_size),
      rng(rng) {
}

simd_bits_range_ref FrameSimulator::measurement_record_ref(uint32_t encoded_target) {
    assert(encoded_target & TARGET_RECORD_BIT);
    return m_record.lookback(encoded_target ^ TARGET_RECORD_BIT);
}

void FrameSimulator::reset_all() {
    num_recorded_measurements = 0;
    x_table.clear();
    z_table.data.randomize(z_table.data.num_bits_padded(), rng);
    m_record.clear();
}

void FrameSimulator::reset_all_and_run(const Circuit &circuit) {
    reset_all();
    circuit.for_each_operation([&](const Operation &op) {
        (this->*op.gate->frame_simulator_function)(op.target_data);
    });
}

void FrameSimulator::measure(const OperationData &target_data) {
    for (auto q : target_data.targets) {
        q &= TARGET_VALUE_MASK;  // Flipping is ignored because it is accounted for in the reference sample.
        z_table[q].randomize(z_table[q].num_bits_padded(), rng);
        m_record.record_result(x_table[q]);
        num_recorded_measurements++;
    }
}

void FrameSimulator::reset(const OperationData &target_data) {
    for (auto q : target_data.targets) {
        x_table[q].clear();
        z_table[q].randomize(z_table[q].num_bits_padded(), rng);
    }
}

void FrameSimulator::measure_reset(const OperationData &target_data) {
    // Note: Caution when implementing this. Can't group the resets. because the same qubit target may appear twice.
    for (auto q : target_data.targets) {
        q &= TARGET_VALUE_MASK;  // Flipping is ignored because it is accounted for in the reference sample.
        m_record.record_result(x_table[q]);
        x_table[q].clear();
        z_table[q].randomize(z_table[q].num_bits_padded(), rng);
        num_recorded_measurements++;
    }
}

void FrameSimulator::I(const OperationData &target_data) {
}

PauliString FrameSimulator::get_frame(size_t sample_index) const {
    assert(sample_index < batch_size);
    PauliString result(num_qubits);
    for (size_t q = 0; q < num_qubits; q++) {
        result.xs[q] = x_table[q][sample_index];
        result.zs[q] = z_table[q][sample_index];
    }
    return result;
}

void FrameSimulator::set_frame(size_t sample_index, const PauliStringRef &new_frame) {
    assert(sample_index < batch_size);
    assert(new_frame.num_qubits == num_qubits);
    for (size_t q = 0; q < num_qubits; q++) {
        x_table[q][sample_index] = new_frame.xs[q];
        z_table[q][sample_index] = new_frame.zs[q];
    }
}

void FrameSimulator::H_XZ(const OperationData &target_data) {
    for (auto q : target_data.targets) {
        x_table[q].swap_with(z_table[q]);
    }
}

void FrameSimulator::H_XY(const OperationData &target_data) {
    for (auto q : target_data.targets) {
        z_table[q] ^= x_table[q];
    }
}

void FrameSimulator::H_YZ(const OperationData &target_data) {
    for (auto q : target_data.targets) {
        x_table[q] ^= z_table[q];
    }
}

void FrameSimulator::single_cx(uint32_t c, uint32_t t) {
    if (!((c | t) & TARGET_RECORD_BIT)) {
        x_table[c].for_each_word(
            z_table[c], x_table[t], z_table[t], [](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2) {
                z1 ^= z2;
                x2 ^= x1;
            });
    } else if (t & TARGET_RECORD_BIT) {
        throw std::out_of_range("Measurement record editing is not supported.");
    } else {
        x_table[t] ^= measurement_record_ref(c);
    }
}

void FrameSimulator::single_cy(uint32_t c, uint32_t t) {
    if (!((c | t) & TARGET_RECORD_BIT)) {
        x_table[c].for_each_word(
            z_table[c], x_table[t], z_table[t], [](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2) {
                z1 ^= x2 ^ z2;
                z2 ^= x1;
                x2 ^= x1;
            });
    } else if (t & TARGET_RECORD_BIT) {
        throw std::out_of_range("Measurement record editing is not supported.");
    } else {
        x_table[t].for_each_word(z_table[t], measurement_record_ref(c), [](simd_word &x, simd_word &z, simd_word &m) {
            x ^= m;
            z ^= m;
        });
    }
}

void FrameSimulator::ZCX(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert((targets.size() & 1) == 0);
    for (size_t k = 0; k < targets.size(); k += 2) {
        single_cx(targets[k], targets[k + 1]);
    }
}

void FrameSimulator::ZCY(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert((targets.size() & 1) == 0);
    for (size_t k = 0; k < targets.size(); k += 2) {
        single_cy(targets[k], targets[k + 1]);
    }
}

void FrameSimulator::ZCZ(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert((targets.size() & 1) == 0);
    for (size_t k = 0; k < targets.size(); k += 2) {
        size_t c = targets[k];
        size_t t = targets[k + 1];
        if (!((c | t) & TARGET_RECORD_BIT)) {
            x_table[c].for_each_word(
                z_table[c], x_table[t], z_table[t], [](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2) {
                    z1 ^= x2;
                    z2 ^= x1;
                });
        } else if (c & t & TARGET_RECORD_BIT) {
            // No op.
        } else if (c & TARGET_RECORD_BIT) {
            z_table[t] ^= measurement_record_ref(c);
        } else {
            z_table[c] ^= measurement_record_ref(t);
        }
    }
}

void FrameSimulator::SWAP(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert((targets.size() & 1) == 0);
    for (size_t k = 0; k < targets.size(); k += 2) {
        size_t q1 = targets[k];
        size_t q2 = targets[k + 1];
        x_table[q1].for_each_word(
            z_table[q1], x_table[q2], z_table[q2], [](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2) {
                std::swap(z1, z2);
                std::swap(x1, x2);
            });
    }
}

void FrameSimulator::ISWAP(const OperationData &target_data) {
    for_each_target_pair(*this, target_data, [](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2) {
        auto dx = x1 ^ x2;
        auto t1 = z1 ^ dx;
        auto t2 = z2 ^ dx;
        z1 = t2;
        z2 = t1;
        std::swap(x1, x2);
    });
}

void FrameSimulator::XCX(const OperationData &target_data) {
    for_each_target_pair(*this, target_data, [](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2) {
        x1 ^= z2;
        x2 ^= z1;
    });
}

void FrameSimulator::XCY(const OperationData &target_data) {
    for_each_target_pair(*this, target_data, [](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2) {
        x1 ^= x2 ^ z2;
        x2 ^= z1;
        z2 ^= z1;
    });
}

void FrameSimulator::XCZ(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert((targets.size() & 1) == 0);
    for (size_t k = 0; k < targets.size(); k += 2) {
        single_cx(targets[k + 1], targets[k]);
    }
}

void FrameSimulator::YCX(const OperationData &target_data) {
    for_each_target_pair(*this, target_data, [](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2) {
        x2 ^= x1 ^ z1;
        x1 ^= z2;
        z1 ^= z2;
    });
}

void FrameSimulator::YCY(const OperationData &target_data) {
    for_each_target_pair(*this, target_data, [](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2) {
        auto y1 = x1 ^ z1;
        auto y2 = x2 ^ z2;
        x1 ^= y2;
        z1 ^= y2;
        x2 ^= y1;
        z2 ^= y1;
    });
}

void FrameSimulator::YCZ(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert((targets.size() & 1) == 0);
    for (size_t k = 0; k < targets.size(); k += 2) {
        single_cy(targets[k + 1], targets[k]);
    }
}

void FrameSimulator::DEPOLARIZE1(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    RareErrorIterator::for_samples(target_data.arg, targets.size() * batch_size, rng, [&](size_t s) {
        auto p = 1 + (rng() % 3);
        auto target_index = s / batch_size;
        auto sample_index = s % batch_size;
        auto t = targets[target_index];
        x_table[t][sample_index] ^= p & 1;
        z_table[t][sample_index] ^= p & 2;
    });
}

void FrameSimulator::DEPOLARIZE2(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    auto n = (targets.size() * batch_size) >> 1;
    RareErrorIterator::for_samples(target_data.arg, n, rng, [&](size_t s) {
        auto p = 1 + (rng() % 15);
        auto target_index = (s / batch_size) << 1;
        auto sample_index = s % batch_size;
        size_t t1 = targets[target_index];
        size_t t2 = targets[target_index + 1];
        x_table[t1][sample_index] ^= p & 1;
        z_table[t1][sample_index] ^= p & 2;
        x_table[t2][sample_index] ^= p & 4;
        z_table[t2][sample_index] ^= p & 8;
    });
}

void FrameSimulator::X_ERROR(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    RareErrorIterator::for_samples(target_data.arg, targets.size() * batch_size, rng, [&](size_t s) {
        auto target_index = s / batch_size;
        auto sample_index = s % batch_size;
        auto t = targets[target_index];
        x_table[t][sample_index] ^= true;
    });
}

void FrameSimulator::Y_ERROR(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    RareErrorIterator::for_samples(target_data.arg, targets.size() * batch_size, rng, [&](size_t s) {
        auto target_index = s / batch_size;
        auto sample_index = s % batch_size;
        auto t = targets[target_index];
        x_table[t][sample_index] ^= true;
        z_table[t][sample_index] ^= true;
    });
}

void FrameSimulator::Z_ERROR(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    RareErrorIterator::for_samples(target_data.arg, targets.size() * batch_size, rng, [&](size_t s) {
        auto target_index = s / batch_size;
        auto sample_index = s % batch_size;
        auto t = targets[target_index];
        z_table[t][sample_index] ^= true;
    });
}

simd_bit_table FrameSimulator::sample_flipped_measurements(
    const Circuit &circuit, size_t num_samples, std::mt19937_64 &rng) {
    FrameSimulator sim(circuit.count_qubits(), num_samples, SIZE_MAX, rng);
    sim.reset_all_and_run(circuit);
    return sim.m_record.storage;
}

simd_bit_table FrameSimulator::sample(
    const Circuit &circuit, const simd_bits &reference_sample, size_t num_samples, std::mt19937_64 &rng) {
    return transposed_vs_ref(
        num_samples, FrameSimulator::sample_flipped_measurements(circuit, num_samples, rng), reference_sample);
}

void FrameSimulator::CORRELATED_ERROR(const OperationData &target_data) {
    last_correlated_error_occurred.clear();
    ELSE_CORRELATED_ERROR(target_data);
}

void FrameSimulator::ELSE_CORRELATED_ERROR(const OperationData &target_data) {
    // Sample error locations.
    biased_randomize_bits(target_data.arg, rng_buffer.u64, rng_buffer.u64 + ((batch_size + 63) >> 6), rng);
    if (batch_size & 63) {
        rng_buffer.u64[batch_size >> 6] &= (uint64_t{1} << (batch_size & 63)) - 1;
    }
    // Omit locations blocked by prev error, while updating prev error mask.
    simd_bits_range_ref{rng_buffer}.for_each_word(last_correlated_error_occurred, [](simd_word &buf, simd_word &prev) {
        buf = prev.andnot(buf);
        prev |= buf;
    });

    // Apply error to only the indicated frames.
    for (auto qxz : target_data.targets) {
        auto q = qxz & TARGET_VALUE_MASK;
        if (qxz & TARGET_RECORD_BIT) {
            measurement_record_ref(qxz) ^= rng_buffer;
        }
        if (qxz & TARGET_PAULI_X_BIT) {
            x_table[q] ^= rng_buffer;
        }
        if (qxz & TARGET_PAULI_Z_BIT) {
            z_table[q] ^= rng_buffer;
        }
    }
}

void sample_out_helper(
    const Circuit &circuit, FrameSimulator &sim, simd_bits_range_ref ref_sample, size_t num_shots, FILE *out,
    SampleFormat format) {
    sim.reset_all();

    if (should_use_streaming_instead_of_memory(std::max(num_shots, size_t{256}) * circuit.count_measurements())) {
        // Results getting quite large. Stream them (with buffering to disk) instead of trying to store them all.
        MeasureRecordBatchWriter writer(out, num_shots, format);
        circuit.for_each_operation([&](const Operation &op) {
            (sim.*op.gate->frame_simulator_function)(op.target_data);
            sim.m_record.intermediate_write_unwritten_results_to(writer, ref_sample);
        });
        sim.m_record.final_write_unwritten_results_to(writer, ref_sample);
    } else {
        // Small case. Just do everything in memory.
        circuit.for_each_operation([&](const Operation &op) {
            (sim.*op.gate->frame_simulator_function)(op.target_data);
        });
        write_table_data(
            out, num_shots, circuit.count_measurements(), ref_sample, sim.m_record.storage, format, 'M', 'M', 0);
    }
}

void FrameSimulator::sample_out(
    const Circuit &circuit, const simd_bits &reference_sample, size_t num_shots, FILE *out, SampleFormat format,
    std::mt19937_64 &rng) {
    constexpr size_t GOOD_BLOCK_SIZE = 1024;
    size_t num_qubits = circuit.count_qubits();
    size_t max_lookback = circuit.max_lookback();
    if (num_shots >= GOOD_BLOCK_SIZE) {
        auto sim = FrameSimulator(num_qubits, GOOD_BLOCK_SIZE, max_lookback, rng);
        while (num_shots > GOOD_BLOCK_SIZE) {
            sample_out_helper(circuit, sim, reference_sample, GOOD_BLOCK_SIZE, out, format);
            num_shots -= GOOD_BLOCK_SIZE;
        }
    }
    if (num_shots) {
        auto sim = FrameSimulator(num_qubits, num_shots, max_lookback, rng);
        sample_out_helper(circuit, sim, reference_sample, num_shots, out, format);
    }
}


==> anc/stim_src_v1.3/src/simulators/frame_simulator.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef SIM_FRAME_H
#define SIM_FRAME_H

#include <random>

#include "../circuit/circuit.h"
#include "../simd/simd_bit_table.h"
#include "../stabilizers/pauli_string.h"
#include "measure_record_batch.h"

/// A Pauli Frame simulator that computes many samples simultaneously.
///
/// This simulator tracks, for each qubit, whether or not that qubit is bit flipped and/or phase flipped.
/// Instead of reporting qubit measurements, it reports whether a measurement is inverted or not.
/// This requires a set of reference measurements to diff against.
struct FrameSimulator {
    size_t num_qubits;
    size_t batch_size;
    size_t num_recorded_measurements;
    simd_bit_table x_table;
    simd_bit_table z_table;
    MeasureRecordBatch m_record;
    simd_bits rng_buffer;
    simd_bits last_correlated_error_occurred;
    std::mt19937_64 &rng;

    FrameSimulator(size_t num_qubits, size_t batch_size, size_t max_lookback, std::mt19937_64 &rng);

    static simd_bit_table sample_flipped_measurements(const Circuit &circuit, size_t num_samples, std::mt19937_64 &rng);
    static simd_bit_table sample(
        const Circuit &circuit, const simd_bits &reference_sample, size_t num_samples, std::mt19937_64 &rng);
    static void sample_out(
        const Circuit &circuit, const simd_bits &reference_sample, size_t num_shots, FILE *out, SampleFormat format,
        std::mt19937_64 &rng);

    PauliString get_frame(size_t sample_index) const;
    void set_frame(size_t sample_index, const PauliStringRef &new_frame);

    void reset_all_and_run(const Circuit &circuit);
    void reset_all();

    void measure(const OperationData &target_data);
    void reset(const OperationData &target_data);
    void measure_reset(const OperationData &target_data);

    void I(const OperationData &target_data);
    void H_XZ(const OperationData &target_data);
    void H_XY(const OperationData &target_data);
    void H_YZ(const OperationData &target_data);
    void ZCX(const OperationData &target_data);
    void ZCY(const OperationData &target_data);
    void ZCZ(const OperationData &target_data);
    void XCX(const OperationData &target_data);
    void XCY(const OperationData &target_data);
    void XCZ(const OperationData &target_data);
    void YCX(const OperationData &target_data);
    void YCY(const OperationData &target_data);
    void YCZ(const OperationData &target_data);
    void SWAP(const OperationData &target_data);
    void ISWAP(const OperationData &target_data);

    void DEPOLARIZE1(const OperationData &target_data);
    void DEPOLARIZE2(const OperationData &target_data);
    void X_ERROR(const OperationData &target_data);
    void Y_ERROR(const OperationData &target_data);
    void Z_ERROR(const OperationData &target_data);
    void CORRELATED_ERROR(const OperationData &target_data);
    void ELSE_CORRELATED_ERROR(const OperationData &target_data);

   private:
    simd_bits_range_ref measurement_record_ref(uint32_t encoded_target);
    void single_cx(uint32_t c, uint32_t t);
    void single_cy(uint32_t c, uint32_t t);
};

bool should_use_streaming_instead_of_memory(uint64_t result_count);
struct DebugForceResultStreamingRaii {
    DebugForceResultStreamingRaii();
    ~DebugForceResultStreamingRaii();
};

#endif


==> anc/stim_src_v1.3/src/simulators/frame_simulator.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "frame_simulator.h"

#include "../benchmark_util.h"

BENCHMARK(FrameSimulator_depolarize1_100Kqubits_1Ksamples_per1000) {
    size_t num_qubits = 100 * 1000;
    size_t num_samples = 1000;
    float probability = 0.001f;
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    FrameSimulator sim(num_qubits, num_samples, SIZE_MAX, rng);

    std::vector<uint32_t> targets;
    for (size_t k = 0; k < num_qubits; k++) {
        targets.push_back(k);
    }
    OperationData op_data{probability, targets};
    op_data.arg = probability;
    benchmark_go([&]() {
        sim.DEPOLARIZE1(op_data);
    })
        .goal_millis(5)
        .show_rate("OpQubits", targets.size() * num_samples);
}

BENCHMARK(FrameSimulator_depolarize2_100Kqubits_1Ksamples_per1000) {
    size_t num_qubits = 100 * 1000;
    size_t num_samples = 1000;
    float probability = 0.001f;
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    FrameSimulator sim(num_qubits, num_samples, SIZE_MAX, rng);

    std::vector<uint32_t> targets;
    for (size_t k = 0; k < num_qubits; k++) {
        targets.push_back(k);
    }
    OperationData op_data{probability, targets};
    op_data.arg = probability;

    benchmark_go([&]() {
        sim.DEPOLARIZE2(op_data);
    })
        .goal_millis(5)
        .show_rate("OpQubits", targets.size() * num_samples);
}

BENCHMARK(FrameSimulator_hadamard_100Kqubits_1Ksamples) {
    size_t num_qubits = 100 * 1000;
    size_t num_samples = 1000;
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    FrameSimulator sim(num_qubits, num_samples, SIZE_MAX, rng);

    std::vector<uint32_t> targets;
    for (size_t k = 0; k < num_qubits; k++) {
        targets.push_back(k);
    }
    OperationData op_data{0, targets};

    benchmark_go([&]() {
        sim.H_XZ(op_data);
    })
        .goal_millis(2)
        .show_rate("OpQubits", targets.size() * num_samples);
}

BENCHMARK(FrameSimulator_CX_100Kqubits_1Ksamples) {
    size_t num_qubits = 100 * 1000;
    size_t num_samples = 1000;
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    FrameSimulator sim(num_qubits, num_samples, SIZE_MAX, rng);

    std::vector<uint32_t> targets;
    for (size_t k = 0; k < num_qubits; k++) {
        targets.push_back(k);
    }
    OperationData op_data{0, targets};

    benchmark_go([&]() {
        sim.ZCX(op_data);
    })
        .goal_millis(2)
        .show_rate("OpQubits", targets.size() * num_samples);
}


==> anc/stim_src_v1.3/src/simulators/frame_simulator.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "frame_simulator.h"

#include <gtest/gtest.h>

#include "../circuit/circuit.test.h"
#include "../circuit/gate_data.h"
#include "../test_util.test.h"
#include "tableau_simulator.h"

static std::string rewind_read_all(FILE *f) {
    rewind(f);
    std::string result;
    while (true) {
        int c = getc(f);
        if (c == EOF) {
            return result;
        }
        result.push_back((char)c);
    }
    fclose(f);
}

TEST(FrameSimulator, get_set_frame) {
    FrameSimulator sim(6, 4, 999, SHARED_TEST_RNG());
    ASSERT_EQ(sim.get_frame(0), PauliString::from_str("______"));
    ASSERT_EQ(sim.get_frame(1), PauliString::from_str("______"));
    ASSERT_EQ(sim.get_frame(2), PauliString::from_str("______"));
    ASSERT_EQ(sim.get_frame(3), PauliString::from_str("______"));
    sim.set_frame(0, PauliString::from_str("_XYZ__"));
    ASSERT_EQ(sim.get_frame(0), PauliString::from_str("_XYZ__"));
    ASSERT_EQ(sim.get_frame(1), PauliString::from_str("______"));
    ASSERT_EQ(sim.get_frame(2), PauliString::from_str("______"));
    ASSERT_EQ(sim.get_frame(3), PauliString::from_str("______"));
    sim.set_frame(3, PauliString::from_str("ZZZZZZ"));
    ASSERT_EQ(sim.get_frame(0), PauliString::from_str("_XYZ__"));
    ASSERT_EQ(sim.get_frame(1), PauliString::from_str("______"));
    ASSERT_EQ(sim.get_frame(2), PauliString::from_str("______"));
    ASSERT_EQ(sim.get_frame(3), PauliString::from_str("ZZZZZZ"));

    FrameSimulator big_sim(501, 1001, 999, SHARED_TEST_RNG());
    big_sim.set_frame(258, PauliString::from_func(false, 501, [](size_t k) {
                          return "_X"[k == 303];
                      }));
    ASSERT_EQ(big_sim.get_frame(258).ref().sparse_str(), "+X303");
    ASSERT_EQ(big_sim.get_frame(257).ref().sparse_str(), "+I");
}

bool is_bulk_frame_operation_consistent_with_tableau(const Gate &gate) {
    Tableau tableau = gate.tableau();
    const auto &bulk_func = gate.frame_simulator_function;

    size_t num_qubits = 500;
    size_t num_samples = 1000;
    size_t max_lookback = 10;
    FrameSimulator sim(num_qubits, num_samples, max_lookback, SHARED_TEST_RNG());
    size_t num_targets = tableau.num_qubits;
    assert(num_targets == 1 || num_targets == 2);
    std::vector<uint32_t> targets{101, 403, 202, 100};
    while (targets.size() > num_targets) {
        targets.pop_back();
    }
    OperationData op_data{0, targets};
    for (size_t k = 7; k < num_samples; k += 101) {
        PauliString test_value = PauliString::random(num_qubits, SHARED_TEST_RNG());
        PauliStringRef test_value_ref(test_value);
        sim.set_frame(k, test_value);
        (sim.*bulk_func)(op_data);
        for (size_t k2 = 0; k2 < targets.size(); k2 += num_targets) {
            if (num_targets == 1) {
                tableau.apply_within(test_value_ref, {targets[k2]});
            } else {
                tableau.apply_within(test_value_ref, {targets[k2], targets[k2 + 1]});
            }
        }
        test_value.sign = false;
        if (test_value != sim.get_frame(k)) {
            return false;
        }
    }
    return true;
}

TEST(FrameSimulator, bulk_operations_consistent_with_tableau_data) {
    for (const auto &gate : GATE_DATA.gates()) {
        if (gate.flags & GATE_IS_UNITARY) {
            EXPECT_TRUE(is_bulk_frame_operation_consistent_with_tableau(gate)) << gate.name;
        }
    }
}

bool is_output_possible_promising_no_bare_resets(const Circuit &circuit, const simd_bits_range_ref output) {
    auto tableau_sim = TableauSimulator(circuit.count_qubits(), SHARED_TEST_RNG());
    size_t out_p = 0;
    bool pass = true;
    circuit.for_each_operation([&](const Operation &op) {
        if (op.gate->name == std::string("M")) {
            for (auto qf : op.target_data.targets) {
                tableau_sim.sign_bias = output[out_p] ? -1 : +1;
                tableau_sim.measure(OpDat(qf));
                if (output[out_p] != tableau_sim.measurement_record.storage.back()) {
                    pass = false;
                }
                out_p++;
            }
        } else {
            (tableau_sim.*op.gate->tableau_simulator_function)(op.target_data);
        }
    });
    return pass;
}

TEST(FrameSimulator, test_util_is_output_possible) {
    auto circuit = Circuit::from_text(
        "H 0\n"
        "CNOT 0 1\n"
        "X 0\n"
        "M 0\n"
        "M 1\n");
    auto data = simd_bits(2);
    data.u64[0] = 0;
    ASSERT_EQ(false, is_output_possible_promising_no_bare_resets(circuit, data));
    data.u64[0] = 1;
    ASSERT_EQ(true, is_output_possible_promising_no_bare_resets(circuit, data));
    data.u64[0] = 2;
    ASSERT_EQ(true, is_output_possible_promising_no_bare_resets(circuit, data));
    data.u64[0] = 3;
    ASSERT_EQ(false, is_output_possible_promising_no_bare_resets(circuit, data));
}

bool is_sim_frame_consistent_with_sim_tableau(const char *program_text) {
    auto circuit = Circuit::from_text(program_text);
    auto reference_sample = TableauSimulator::reference_sample_circuit(circuit);
    auto samples = FrameSimulator::sample(circuit, reference_sample, 10, SHARED_TEST_RNG());

    for (size_t k = 0; k < 10; k++) {
        simd_bits_range_ref sample = samples[k];
        if (!is_output_possible_promising_no_bare_resets(circuit, sample)) {
            std::cerr << "Impossible output: ";
            for (size_t k2 = 0; k2 < circuit.count_measurements(); k2++) {
                std::cerr << '0' + sample[k2];
            }
            std::cerr << "\n";
            return false;
        }
    }
    return true;
}

#define EXPECT_SAMPLES_POSSIBLE(program) EXPECT_TRUE(is_sim_frame_consistent_with_sim_tableau(program)) << program

TEST(FrameSimulator, consistency) {
    EXPECT_SAMPLES_POSSIBLE(
        "H 0\n"
        "CNOT 0 1\n"
        "M 0\n"
        "M 1\n");

    EXPECT_SAMPLES_POSSIBLE(
        "H 0\n"
        "H 1\n"
        "CNOT 0 2\n"
        "CNOT 1 3\n"
        "X 1\n"
        "M 0\n"
        "M 2\n"
        "M 3\n"
        "M 1\n");

    EXPECT_SAMPLES_POSSIBLE(
        "H 0\n"
        "CNOT 0 1\n"
        "X 0\n"
        "M 0\n"
        "M 1\n");

    EXPECT_SAMPLES_POSSIBLE(
        "H 0\n"
        "CNOT 0 1\n"
        "Z 0\n"
        "M 0\n"
        "M 1\n");

    EXPECT_SAMPLES_POSSIBLE(
        "H 0\n"
        "M 0\n"
        "H 0\n"
        "M 0\n"
        "R 0\n"
        "H 0\n"
        "M 0\n");

    EXPECT_SAMPLES_POSSIBLE(
        "H 0\n"
        "CNOT 0 1\n"
        "M 0\n"
        "R 0\n"
        "M 0\n"
        "M 1\n");

    // Distance 2 surface code.
    EXPECT_SAMPLES_POSSIBLE(
        "R 0\n"
        "R 1\n"
        "R 5\n"
        "R 6\n"
        "tick\n"
        "tick\n"
        "R 2\n"
        "R 3\n"
        "R 4\n"
        "tick\n"
        "H 2\n"
        "H 3\n"
        "H 4\n"
        "tick\n"
        "CZ 3 0\n"
        "CNOT 4 1\n"
        "tick\n"
        "CZ 3 1\n"
        "CNOT 4 6\n"
        "tick\n"
        "CNOT 2 0\n"
        "CZ 3 5\n"
        "tick\n"
        "CNOT 2 5\n"
        "CZ 3 6\n"
        "tick\n"
        "H 2\n"
        "H 3\n"
        "H 4\n"
        "tick\n"
        "M 2\n"
        "M 3\n"
        "M 4\n"
        "tick\n"
        "R 2\n"
        "R 3\n"
        "R 4\n"
        "tick\n"
        "H 2\n"
        "H 3\n"
        "H 4\n"
        "tick\n"
        "CZ 3 0\n"
        "CNOT 4 1\n"
        "tick\n"
        "CZ 3 1\n"
        "CNOT 4 6\n"
        "tick\n"
        "CNOT 2 0\n"
        "CZ 3 5\n"
        "tick\n"
        "CNOT 2 5\n"
        "CZ 3 6\n"
        "tick\n"
        "H 2\n"
        "H 3\n"
        "H 4\n"
        "tick\n"
        "M 2\n"
        "M 3\n"
        "M 4\n"
        "tick\n"
        "tick\n"
        "M 0\n"
        "M 1\n"
        "M 5\n"
        "M 6");
}

TEST(FrameSimulator, sample_out) {
    auto circuit = Circuit::from_text(
        "X 0\n"
        "M 1\n"
        "M 0\n"
        "M 2\n"
        "M 3\n");
    auto ref = TableauSimulator::reference_sample_circuit(circuit);
    auto r = FrameSimulator::sample(circuit, ref, 10, SHARED_TEST_RNG());
    for (size_t k = 0; k < 10; k++) {
        ASSERT_EQ(r[k].u64[0], 2);
    }

    FILE *tmp = tmpfile();
    FrameSimulator::sample_out(circuit, ref, 5, tmp, SAMPLE_FORMAT_01, SHARED_TEST_RNG());
    ASSERT_EQ(rewind_read_all(tmp), "0100\n0100\n0100\n0100\n0100\n");

    tmp = tmpfile();
    FrameSimulator::sample_out(circuit, ref, 5, tmp, SAMPLE_FORMAT_B8, SHARED_TEST_RNG());
    rewind(tmp);
    for (size_t k = 0; k < 5; k++) {
        ASSERT_EQ(getc(tmp), 2);
    }
    ASSERT_EQ(getc(tmp), EOF);

    tmp = tmpfile();
    FrameSimulator::sample_out(circuit, ref, 5, tmp, SAMPLE_FORMAT_PTB64, SHARED_TEST_RNG());
    rewind(tmp);
    for (size_t k = 0; k < 4; k++) {
        if (k == 1) {
            ASSERT_EQ(getc(tmp), 31);
        } else {
            ASSERT_EQ(getc(tmp), 0);
        }
        for (size_t k2 = 1; k2 < 64 >> 3; k2++) {
            ASSERT_EQ(getc(tmp), 0);
        }
    }
    ASSERT_EQ(getc(tmp), EOF);
}

TEST(FrameSimulator, big_circuit_measurements) {
    Circuit circuit;
    for (uint32_t k = 0; k < 1250; k += 3) {
        circuit.append_op("X", {k});
    }
    for (uint32_t k = 0; k < 1250; k++) {
        circuit.append_op("M", {k});
    }
    auto ref = TableauSimulator::reference_sample_circuit(circuit);
    auto r = FrameSimulator::sample(circuit, ref, 750, SHARED_TEST_RNG());
    for (size_t i = 0; i < 750; i++) {
        for (size_t k = 0; k < 1250; k++) {
            ASSERT_EQ(r[i][k], k % 3 == 0) << k;
        }
    }

    FILE *tmp = tmpfile();
    FrameSimulator::sample_out(circuit, ref, 750, tmp, SAMPLE_FORMAT_01, SHARED_TEST_RNG());
    rewind(tmp);
    for (size_t s = 0; s < 750; s++) {
        for (size_t k = 0; k < 1250; k++) {
            ASSERT_EQ(getc(tmp), "01"[k % 3 == 0]);
        }
        ASSERT_EQ(getc(tmp), '\n');
    }
    ASSERT_EQ(getc(tmp), EOF);

    tmp = tmpfile();
    FrameSimulator::sample_out(circuit, ref, 750, tmp, SAMPLE_FORMAT_B8, SHARED_TEST_RNG());
    rewind(tmp);
    for (size_t s = 0; s < 750; s++) {
        for (size_t k = 0; k < 1250; k += 8) {
            char c = getc(tmp);
            for (size_t k2 = 0; k + k2 < 1250 && k2 < 8; k2++) {
                ASSERT_EQ((c >> k2) & 1, (k + k2) % 3 == 0);
            }
        }
    }
    ASSERT_EQ(getc(tmp), EOF);
}

TEST(FrameSimulator, run_length_measurement_formats) {
    Circuit circuit;
    circuit.append_op("X", {100, 500, 501, 551, 1200});
    for (uint32_t k = 0; k < 1250; k++) {
        circuit.append_op("M", {k});
    }
    auto ref = TableauSimulator::reference_sample_circuit(circuit);

    FILE *tmp = tmpfile();
    FrameSimulator::sample_out(circuit, ref, 3, tmp, SAMPLE_FORMAT_HITS, SHARED_TEST_RNG());
    ASSERT_EQ(rewind_read_all(tmp), "100,500,501,551,1200\n100,500,501,551,1200\n100,500,501,551,1200\n");

    tmp = tmpfile();
    FrameSimulator::sample_out(circuit, ref, 3, tmp, SAMPLE_FORMAT_DETS, SHARED_TEST_RNG());
    ASSERT_EQ(
        rewind_read_all(tmp),
        "shot M100 M500 M501 M551 M1200\nshot M100 M500 M501 M551 M1200\nshot M100 M500 M501 M551 M1200\n");

    tmp = tmpfile();
    FrameSimulator::sample_out(circuit, ref, 3, tmp, SAMPLE_FORMAT_R8, SHARED_TEST_RNG());
    rewind(tmp);
    for (size_t k = 0; k < 3; k++) {
        ASSERT_EQ(getc(tmp), 100);
        ASSERT_EQ(getc(tmp), 255);
        ASSERT_EQ(getc(tmp), 400 - 255 - 1);
        ASSERT_EQ(getc(tmp), 0);
        ASSERT_EQ(getc(tmp), 49);
        ASSERT_EQ(getc(tmp), 255);
        ASSERT_EQ(getc(tmp), 255);
        ASSERT_EQ(getc(tmp), 1200 - 551 - 255 * 2 - 1);
        ASSERT_EQ(getc(tmp), 1250 - 1200 - 1);
    }
    ASSERT_EQ(getc(tmp), EOF);
}

TEST(FrameSimulator, big_circuit_random_measurements) {
    Circuit circuit;
    for (uint32_t k = 0; k < 270; k++) {
        circuit.append_op("H_XZ", {k});
    }
    for (uint32_t k = 0; k < 270; k++) {
        circuit.append_op("M", {k});
    }
    auto ref = TableauSimulator::reference_sample_circuit(circuit);
    auto r = FrameSimulator::sample(circuit, ref, 1000, SHARED_TEST_RNG());
    for (size_t k = 0; k < 1000; k++) {
        ASSERT_TRUE(r[k].not_zero()) << k;
    }
}

TEST(FrameSimulator, correlated_error) {
    simd_bits ref(5);
    simd_bits expected(5);

    expected.clear();
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(0) X0 X1
        ELSE_CORRELATED_ERROR(0) X1 X2
        ELSE_CORRELATED_ERROR(0) X2 X3
        M 0 1 2 3
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(1) X0 X1
        ELSE_CORRELATED_ERROR(0) X1 X2
        ELSE_CORRELATED_ERROR(0) X2 X3
        M 0 1 2 3
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);

    expected.clear();
    expected[1] = true;
    expected[2] = true;
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(0) X0 X1
        ELSE_CORRELATED_ERROR(1) X1 X2
        ELSE_CORRELATED_ERROR(0) X2 X3
        M 0 1 2 3
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);

    expected.clear();
    expected[2] = true;
    expected[3] = true;
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(0) X0 X1
        ELSE_CORRELATED_ERROR(0) X1 X2
        ELSE_CORRELATED_ERROR(1) X2 X3
        M 0 1 2 3
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(1) X0 X1
        ELSE_CORRELATED_ERROR(1) X1 X2
        ELSE_CORRELATED_ERROR(0) X2 X3
        M 0 1 2 3
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(1) X0 X1
        ELSE_CORRELATED_ERROR(1) X1 X2
        ELSE_CORRELATED_ERROR(1) X2 X3
        M 0 1 2 3
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    expected[3] = true;
    expected[4] = true;
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(1) X0 X1
        ELSE_CORRELATED_ERROR(1) X1 X2
        ELSE_CORRELATED_ERROR(1) X2 X3
        CORRELATED_ERROR(1) X3 X4
        M 0 1 2 3 4
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);

    int hits[3]{};
    std::mt19937_64 rng(0);
    size_t n = 10000;
    auto samples = FrameSimulator::sample(
        Circuit::from_text(R"circuit(
        CORRELATED_ERROR(0.5) X0
        ELSE_CORRELATED_ERROR(0.25) X1
        ELSE_CORRELATED_ERROR(0.75) X2
        M 0 1 2
    )circuit"),
        ref, n, rng);
    for (size_t k = 0; k < n; k++) {
        hits[0] += samples[k][0];
        hits[1] += samples[k][1];
        hits[2] += samples[k][2];
    }
    ASSERT_TRUE(0.45 * n < hits[0] && hits[0] < 0.55 * n);
    ASSERT_TRUE((0.125 - 0.05) * n < hits[1] && hits[1] < (0.125 + 0.05) * n);
    ASSERT_TRUE((0.28125 - 0.05) * n < hits[2] && hits[2] < (0.28125 + 0.05) * n);
}

TEST(FrameSimulator, quantum_cannot_control_classical) {
    simd_bits ref(128);

    // Quantum controlling classical operation is not allowed.
    ASSERT_THROW(
        {
            FrameSimulator::sample(
                Circuit::from_text(R"circuit(
            M 0
            CNOT 1 rec[-1]
        )circuit"),
                ref, 1, SHARED_TEST_RNG());
        },
        std::out_of_range);
    ASSERT_THROW(
        {
            FrameSimulator::sample(
                Circuit::from_text(R"circuit(
            M 0
            CY 1 rec[-1]
        )circuit"),
                ref, 1, SHARED_TEST_RNG());
        },
        std::out_of_range);
    ASSERT_THROW(
        {
            FrameSimulator::sample(
                Circuit::from_text(R"circuit(
            M 0
            YCZ rec[-1] 1
        )circuit"),
                ref, 1, SHARED_TEST_RNG());
        },
        std::out_of_range);
    ASSERT_THROW(
        {
            FrameSimulator::sample(
                Circuit::from_text(R"circuit(
            M 0
            XCZ rec[-1] 1
        )circuit"),
                ref, 1, SHARED_TEST_RNG());
        },
        std::out_of_range);
    ASSERT_THROW(
        {
            FrameSimulator::sample(
                Circuit::from_text(R"circuit(
            M 0
            SWAP 1 rec[-1]
        )circuit"),
                ref, 1, SHARED_TEST_RNG());
        },
        std::out_of_range);
}

TEST(FrameSimulator, classical_can_control_quantum) {
    simd_bits ref(128);
    simd_bits expected(5);
    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        X_ERROR(1) 0
        M !0
        CX rec[-1] 1
        M 1
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        X_ERROR(1) 0
        M !0
        CY rec[-1] 1
        M 1
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        X_ERROR(1) 0
        M !0
        XCZ 1 rec[-1]
        M 1
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        X_ERROR(1) 0
        M !0
        YCZ 1 rec[-1]
        M 1
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);
}

TEST(FrameSimulator, classical_controls) {
    simd_bits ref(128);
    simd_bits expected(5);

    expected.clear();
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        M 0
        CX rec[-1] 1
        M 1
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);

    expected.clear();
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        M !0
        CX rec[-1] 1
        M 1
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        X_ERROR(1) 0
        M !0
        CX rec[-1] 1
        M 1
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        X_ERROR(1) 0
        M 0
        CX rec[-1] 1
        M 1
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);
    auto r = FrameSimulator::sample(
        Circuit::from_text(R"circuit(
        X_ERROR(0.5) 0
        M 0
        CX rec[-1] 1
        M 1
    )circuit"),
        ref, 1000, SHARED_TEST_RNG());
    size_t hits = 0;
    for (size_t k = 0; k < 1000; k++) {
        ASSERT_EQ(r[k][0], r[k][1]);
        hits += r[k][0];
    }
    ASSERT_TRUE(400 < hits && hits < 600);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        X_ERROR(1) 0
        M 0
        H 1
        CZ rec[-1] 1
        H 1
        M 1
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        FrameSimulator::sample(
            Circuit::from_text(R"circuit(
        X_ERROR(1) 0
        M 0
        CY rec[-1] 1
        M 1
    )circuit"),
            ref, 1, SHARED_TEST_RNG())[0],
        expected);
}

TEST(FrameSimulator, record_gets_trimmed) {
    FrameSimulator sim(100, 1024, 5, SHARED_TEST_RNG());
    Circuit c = Circuit::from_text("M 0 1 2 3 4 5 6 7 8 9");
    MeasureRecordBatchWriter b(tmpfile(), 1024, SAMPLE_FORMAT_B8);
    for (size_t k = 0; k < 1000; k++) {
        sim.measure(c.operations[0].target_data);
        sim.m_record.intermediate_write_unwritten_results_to(b, simd_bits(0));
        ASSERT_LT(sim.m_record.storage.num_major_bits_padded(), 2500);
    }
}

TEST(FrameSimulator, stream_huge_case) {
    FILE *tmp = tmpfile();
    FrameSimulator::sample_out(
        Circuit::from_text(R"CIRCUIT(
            X_ERROR(1) 2
            REPEAT 100000 {
                M 0 1 2 3
            }
        )CIRCUIT"),
        simd_bits(0), 256, tmp, SAMPLE_FORMAT_B8, SHARED_TEST_RNG());
    rewind(tmp);
    for (size_t k = 0; k < 256 * 100000 * 4 / 8; k++) {
        ASSERT_EQ(getc(tmp), 0x44);
    }
    ASSERT_EQ(getc(tmp), EOF);
}

TEST(FrameSimulator, block_results_single_shot) {
    auto circuit = Circuit::from_text(R"circuit(
        REPEAT 10000 {
            X_ERROR(1) 0
            MR 0
            M 0 0
        }
    )circuit");
    FILE *tmp = tmpfile();
    FrameSimulator::sample_out(circuit, simd_bits(0), 3, tmp, SAMPLE_FORMAT_01, SHARED_TEST_RNG());

    auto result = rewind_read_all(tmp);
    for (size_t k = 0; k < 30000; k += 3) {
        ASSERT_EQ(result[k], '1') << k;
        ASSERT_EQ(result[k + 1], '0') << (k + 1);
        ASSERT_EQ(result[k + 2], '0') << (k + 2);
    }
    ASSERT_EQ(result[30000], '\n');
}

TEST(FrameSimulator, block_results_triple_shot) {
    auto circuit = Circuit::from_text(R"circuit(
        REPEAT 10000 {
            X_ERROR(1) 0
            MR 0
            M 0 0
        }
    )circuit");
    FILE *tmp = tmpfile();
    FrameSimulator::sample_out(circuit, simd_bits(0), 3, tmp, SAMPLE_FORMAT_01, SHARED_TEST_RNG());

    auto result = rewind_read_all(tmp);
    for (size_t rep = 0; rep < 3; rep++) {
        size_t s = rep * 30001;
        for (size_t k = 0; k < 30000; k += 3) {
            ASSERT_EQ(result[s + k], '1') << (s + k);
            ASSERT_EQ(result[s + k + 1], '0') << (s + k + 1);
            ASSERT_EQ(result[s + k + 2], '0') << (s + k + 2);
        }
        ASSERT_EQ(result[s + 30000], '\n');
    }
}

TEST(FrameSimulator, stream_results) {
    DebugForceResultStreamingRaii force_streaming;
    auto circuit = Circuit::from_text(R"circuit(
        REPEAT 10000 {
            X_ERROR(1) 0
            MR 0
            M 0 0
        }
    )circuit");
    FILE *tmp = tmpfile();
    FrameSimulator::sample_out(circuit, simd_bits(0), 3, tmp, SAMPLE_FORMAT_01, SHARED_TEST_RNG());

    auto result = rewind_read_all(tmp);
    for (size_t k = 0; k < 30000; k += 3) {
        ASSERT_EQ(result[k], '1') << k;
        ASSERT_EQ(result[k + 1], '0') << (k + 1);
        ASSERT_EQ(result[k + 2], '0') << (k + 2);
    }
    ASSERT_EQ(result[30000], '\n');
}

TEST(FrameSimulator, stream_results_triple_shot) {
    DebugForceResultStreamingRaii force_streaming;
    auto circuit = Circuit::from_text(R"circuit(
        REPEAT 10000 {
            X_ERROR(1) 0
            MR 0
            M 0 0
        }
    )circuit");
    FILE *tmp = tmpfile();
    FrameSimulator::sample_out(circuit, simd_bits(0), 3, tmp, SAMPLE_FORMAT_01, SHARED_TEST_RNG());

    auto result = rewind_read_all(tmp);
    for (size_t rep = 0; rep < 3; rep++) {
        size_t s = rep * 30001;
        for (size_t k = 0; k < 30000; k += 3) {
            ASSERT_EQ(result[s + k], '1') << (s + k);
            ASSERT_EQ(result[s + k + 1], '0') << (s + k + 1);
            ASSERT_EQ(result[s + k + 2], '0') << (s + k + 2);
        }
        ASSERT_EQ(result[s + 30000], '\n');
    }
}


==> anc/stim_src_v1.3/src/simulators/measure_record.cc <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#include "measure_record.h"

#include <algorithm>

#include "measure_record_writer.h"

MeasureRecord::MeasureRecord(size_t max_lookback) : max_lookback(max_lookback), unwritten(0) {
}

void MeasureRecord::write_unwritten_results_to(MeasureRecordWriter &writer) {
    size_t n = storage.size();
    for (size_t k = n - unwritten; k < n; k++) {
        writer.write_bit(storage[k]);
    }
    unwritten = 0;
    if ((storage.size() >> 1) > max_lookback) {
        storage.erase(storage.begin(), storage.end() - max_lookback);
    }
}

bool MeasureRecord::lookback(size_t lookback) const {
    if (lookback > storage.size()) {
        throw std::out_of_range("Referred to a measurement record before the beginning of time.");
    }
    if (lookback == 0) {
        throw std::out_of_range("Lookback must be non-zero.");
    }
    if (lookback > max_lookback) {
        throw std::out_of_range("Referred to a measurement record past the lookback limit.");
    }
    return *(storage.end() - lookback);
}

void MeasureRecord::record_result(bool result) {
    storage.push_back(result);
    unwritten++;
}


==> anc/stim_src_v1.3/src/simulators/measure_record.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef RECORD_STORAGE_H
#define RECORD_STORAGE_H

#include <cstddef>
#include <cstdint>

#include "measure_record_writer.h"

/// Stores a historical record of measurement results that can be looked up and written to the external world.
///
/// Results that have been written and are further back than `max_lookback` may be discarded from memory.
struct MeasureRecord {
    /// How far back into the measurement record a circuit being simulated may look.
    /// Results younger than this cannot be discarded.
    size_t max_lookback;
    /// How many results have been recorded but not yet written to the external world.
    /// Results younger than this cannot be discarded.
    size_t unwritten;
    /// The actual recorded results.
    std::vector<bool> storage;
    /// Creates an empty measurement record.
    MeasureRecord(size_t max_lookback = SIZE_MAX);
    /// Forces all unwritten results to be written via the given writer.
    ///
    /// After the results are written, older measurements now eligible to be discarded may be removed from memory.
    void write_unwritten_results_to(MeasureRecordWriter &writer);
    /// Returns a measurement result from the record.
    ///
    /// Args:
    ///     lookback: How far back the measurement is. lookback=1 is the latest measurement, 2 the second latest, etc.
    bool lookback(size_t lookback) const;
    /// Appends a measurement to the record.
    void record_result(bool result);
};

#endif


==> anc/stim_src_v1.3/src/simulators/measure_record.test.cc <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#include "measure_record.h"

#include "gtest/gtest.h"

#include "../test_util.test.h"

TEST(MeasureRecord, basic_usage) {
    MeasureRecord r(20);
    r.record_result(true);
    ASSERT_EQ(r.lookback(1), true);
    r.record_result(false);
    ASSERT_EQ(r.lookback(1), false);
    ASSERT_EQ(r.lookback(2), true);
    for (size_t k = 0; k < 50; k++) {
        r.record_result(true);
        r.record_result(false);
    }
    ASSERT_EQ(r.storage.size(), 102);

    FILE *tmp = tmpfile();
    r.write_unwritten_results_to(*MeasureRecordWriter::make(tmp, SAMPLE_FORMAT_01));
    rewind(tmp);
    for (size_t k = 0; k < 102; k++) {
        ASSERT_EQ(getc(tmp), '0' + (~k & 1));
    }
    ASSERT_EQ(getc(tmp), EOF);

    ASSERT_LE(r.storage.size(), 40);
}


==> anc/stim_src_v1.3/src/simulators/measure_record_batch.cc <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#include "measure_record_batch.h"

#include <algorithm>

#include "measure_record_batch_writer.h"

MeasureRecordBatch::MeasureRecordBatch(size_t num_shots, size_t max_lookback)
    : max_lookback(max_lookback), unwritten(0), stored(0), written(0), shot_mask(num_shots), storage(1, num_shots) {
    for (size_t k = 0; k < num_shots; k++) {
        shot_mask[k] = true;
    }
}

void MeasureRecordBatch::record_result(simd_bits_range_ref result) {
    if (stored >= storage.num_major_bits_padded()) {
        simd_bit_table new_storage(storage.num_major_bits_padded() * 2, storage.num_minor_bits_padded());
        new_storage.data.word_range_ref(0, storage.data.num_simd_words) = storage.data;
        storage = std::move(new_storage);
    }
    storage[stored] = result;
    storage[stored] &= shot_mask;
    stored++;
    unwritten++;
}

simd_bits_range_ref MeasureRecordBatch::lookback(size_t lookback) const {
    if (lookback > stored) {
        throw std::out_of_range("Referred to a measurement record before the beginning of time.");
    }
    if (lookback == 0) {
        throw std::out_of_range("Lookback must be non-zero.");
    }
    if (lookback > max_lookback) {
        throw std::out_of_range("Referred to a measurement record past the lookback limit.");
    }
    return storage[stored - lookback];
}

void MeasureRecordBatch::mark_all_as_written() {
    unwritten = 0;
    size_t m = max_lookback;
    if ((stored >> 1) > m) {
        memcpy(storage.data.u8, storage[stored - m].u8, m * storage.num_minor_u8_padded());
        stored = m;
    }
}

void MeasureRecordBatch::intermediate_write_unwritten_results_to(
    MeasureRecordBatchWriter &writer, simd_bits_range_ref ref_sample) {
    while (unwritten >= 1024) {
        auto slice = storage.slice_maj(stored - unwritten, stored - unwritten + 1024);
        for (size_t k = 0; k < 1024; k++) {
            size_t j = written + k;
            if (j < ref_sample.num_bits_padded() && ref_sample[j]) {
                slice[k] ^= shot_mask;
            }
        }
        writer.batch_write_bytes(slice, 1024 >> 6);
        unwritten -= 1024;
        written += 1024;
    }

    size_t m = std::max(max_lookback, unwritten);
    if ((stored >> 1) > m) {
        memcpy(storage.data.u8, storage[stored - m].u8, m * storage.num_minor_u8_padded());
        stored = m;
    }
}

void MeasureRecordBatch::final_write_unwritten_results_to(
    MeasureRecordBatchWriter &writer, simd_bits_range_ref ref_sample) {
    size_t n = stored;
    for (size_t k = n - unwritten; k < n; k++) {
        bool invert = written < ref_sample.num_bits_padded() && ref_sample[written];
        if (invert) {
            storage[k] ^= shot_mask;
        }
        writer.batch_write_bit(storage[k]);
        if (invert) {
            storage[k] ^= shot_mask;
        }
        written++;
    }
    unwritten = 0;
    writer.write_end();
}

void MeasureRecordBatch::clear() {
    stored = 0;
    unwritten = 0;
}


==> anc/stim_src_v1.3/src/simulators/measure_record_batch.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef RECORD_BATCH_STORAGE_H
#define RECORD_BATCH_STORAGE_H

#include "measure_record_batch_writer.h"

/// Stores a record of multiple measurement streams that can be looked up and written to the external world.
///
/// Results that have been written and are further back than `max_lookback` may be discarded from memory.
struct MeasureRecordBatch {
    /// How far back into the measurement record a circuit being simulated may look.
    /// Results younger than this cannot be discarded.
    size_t max_lookback;
    /// How many results have been recorded but not yet written to the external world.
    /// Results younger than this cannot be discarded.
    size_t unwritten;
    /// How many results are currently stored (from each separate stream).
    size_t stored;
    /// How many results have been written to the external world.
    size_t written;
    /// For performance reasons, measurement data given to store may include non-zero values past the data corresponding
    /// to the number of expected shots. AND-ing the data with this mask fixes the problem.
    simd_bits shot_mask;
    /// The 2-dimensional block of bits storing the measurement results from each separate measurement stream.
    /// Major index is measurement index, minor index is shot index.
    simd_bit_table storage;

    /// Constructs an empty MeasureRecordBatch configured for the given max_lookback and number of shots.
    MeasureRecordBatch(size_t num_shots, size_t max_lookback);

    /// Allows measurements older than max_lookback to be discarded, even though they weren't written out.
    ///
    /// E.g. this is used during detection event sampling, when what is written is derived detection events.
    void mark_all_as_written();
    /// Hints that measurements can be written to the given writer.
    ///
    /// For performance reasons, they may not be written until a large enough block has been accumulated.
    void intermediate_write_unwritten_results_to(MeasureRecordBatchWriter &writer, simd_bits_range_ref ref_sample);
    /// Forces measurements to be written to the given writer, and to tell the writer the measurements are ending.
    void final_write_unwritten_results_to(MeasureRecordBatchWriter &writer, simd_bits_range_ref ref_sample);
    /// Looks up a historical batch measurement.
    ///
    /// Returns:
    ///     A reference into the storage table, with the bit at offset k corresponding to the measurement from stream k.
    simd_bits_range_ref lookback(size_t lookback) const;
    /// Appends a batch measurement result into storage.
    void record_result(simd_bits_range_ref result);
    /// Resets the record to an empty state.
    void clear();
};

#endif


==> anc/stim_src_v1.3/src/simulators/measure_record_batch.test.cc <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#include "measure_record_batch.h"

#include "gtest/gtest.h"

#include "../test_util.test.h"

TEST(MeasureRecordBatch, basic_usage) {
    simd_bits s0(5);
    simd_bits s1(5);
    s0[0] = true;
    s1[1] = true;
    s0[2] = true;
    s1[3] = true;
    s0[4] = true;
    MeasureRecordBatch r(5, 20);
    ASSERT_EQ(r.stored, 0);
    r.record_result(s0);
    ASSERT_EQ(r.stored, 1);
    ASSERT_EQ(r.lookback(1), s0);
    r.record_result(s1);
    ASSERT_EQ(r.stored, 2);
    ASSERT_EQ(r.lookback(1), s1);
    ASSERT_EQ(r.lookback(2), s0);

    for (size_t k = 0; k < 50; k++) {
        r.record_result(s0);
        r.record_result(s1);
    }
    ASSERT_EQ(r.unwritten, 102);
    ASSERT_EQ(r.stored, 102);
    FILE *tmp = tmpfile();
    MeasureRecordBatchWriter w(tmp, 5, SAMPLE_FORMAT_01);
    r.intermediate_write_unwritten_results_to(w, simd_bits(0));
    ASSERT_EQ(r.unwritten, 102);

    for (size_t k = 0; k < 500; k++) {
        r.record_result(s0);
        r.record_result(s1);
    }
    ASSERT_EQ(r.unwritten, 1102);
    ASSERT_EQ(r.stored, 1102);
    r.intermediate_write_unwritten_results_to(w, simd_bits(0));
    ASSERT_LT(r.unwritten, 100);
    ASSERT_LT(r.stored, 100);
    r.final_write_unwritten_results_to(w, simd_bits(0));
    ASSERT_EQ(r.unwritten, 0);
    ASSERT_LT(r.stored, 100);

    rewind(tmp);
    for (size_t s = 0; s < 5; s++) {
        simd_bits sk = (s & 1) ? s1 : s0;
        for (size_t k = 0; k < 1102; k++) {
            ASSERT_EQ(getc(tmp), '0' + ((s + k + 1) & 1));
        }
        ASSERT_EQ(getc(tmp), '\n');
    }
    ASSERT_EQ(getc(tmp), EOF);
}


==> anc/stim_src_v1.3/src/simulators/measure_record_batch_writer.cc <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#include "measure_record_batch_writer.h"

#include <algorithm>

#include "measure_record_batch.h"

MeasureRecordBatchWriter::MeasureRecordBatchWriter(FILE *out, size_t num_shots, SampleFormat output_format)
    : output_format(output_format), out(out) {
    auto f = output_format;
    auto s = num_shots;
    if (output_format == SAMPLE_FORMAT_PTB64) {
        f = SAMPLE_FORMAT_B8;
        s += 63;
        s /= 64;
    }
    if (s) {
        writers.push_back(MeasureRecordWriter::make(out, f));
    }
    for (size_t k = 1; k < s; k++) {
        FILE *file = tmpfile();
        writers.push_back(MeasureRecordWriter::make(file, f));
        temporary_files.push_back(file);
    }
}

MeasureRecordBatchWriter::~MeasureRecordBatchWriter() {
    for (auto &e : temporary_files) {
        fclose(e);
    }
    temporary_files.clear();
}

void MeasureRecordBatchWriter::begin_result_type(char result_type) {
    for (auto &e : writers) {
        e->begin_result_type(result_type);
    }
}

void MeasureRecordBatchWriter::batch_write_bit(simd_bits_range_ref bits) {
    if (output_format == SAMPLE_FORMAT_PTB64) {
        uint8_t *p = bits.u8;
        for (auto &writer : writers) {
            uint8_t *n = p + 8;
            writer->write_bytes({p, n});
            p = n;
        }
    } else {
        for (size_t k = 0; k < writers.size(); k++) {
            writers[k]->write_bit(bits[k]);
        }
    }
}

void MeasureRecordBatchWriter::batch_write_bytes(const simd_bit_table &table, size_t num_major_u64) {
    if (output_format == SAMPLE_FORMAT_PTB64) {
        for (size_t k = 0; k < writers.size(); k++) {
            for (size_t w = 0; w < num_major_u64; w++) {
                uint8_t *p = table.data.u8 + (k * 8) + table.num_minor_u8_padded() * w;
                writers[k]->write_bytes({p, p + 8});
            }
        }
    } else {
        auto transposed = table.transposed();
        for (size_t k = 0; k < writers.size(); k++) {
            uint8_t *p = transposed[k].u8;
            writers[k]->write_bytes({p, p + num_major_u64 * 8});
        }
    }
}

void MeasureRecordBatchWriter::write_end() {
    for (auto &writer : writers) {
        writer->write_end();
    }

    for (FILE *file : temporary_files) {
        rewind(file);
        while (true) {
            int c = getc(file);
            if (c == EOF) {
                break;
            }
            putc(c, out);
        }
        fclose(file);
    }
    temporary_files.clear();
}


==> anc/stim_src_v1.3/src/simulators/measure_record_batch_writer.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef RECORD_BATCH_WRITER_H
#define RECORD_BATCH_WRITER_H

#include "../simd/simd_bit_table.h"
#include "measure_record_writer.h"

/// Handles buffering and writing multiple measurement data streams that ultimately need to be concatenated.
struct MeasureRecordBatchWriter {
    SampleFormat output_format;
    FILE *out;
    /// Temporary files used to hold data that will eventually be concatenated onto the main stream.
    std::vector<FILE *> temporary_files;
    /// The individual writers for each incoming stream of measurement results.
    /// The first writer will go directly to `out`, whereas the others go into temporary files.
    std::vector<std::unique_ptr<MeasureRecordWriter>> writers;

    MeasureRecordBatchWriter(FILE *out, size_t num_shots, SampleFormat output_format);
    /// Cleans up temporary files.
    ~MeasureRecordBatchWriter();
    /// See MeasureRecordWriter::begin_result_type.
    void begin_result_type(char result_type);

    /// Writes a separate measurement result to each MeasureRecordWriter.
    ///
    /// Args:
    ///     bits: The measurement results. The bit at offset k is the bit for the writer at offset k.
    void batch_write_bit(simd_bits_range_ref bits);
    /// Writes multiple separate measurement results to each MeasureRecordWriter.
    ///
    /// This method can be called after calling `batch_write_bit`, but for performance reasons it is recommended to not
    /// do this since it can result in the individual writers doing extra work due to not being on byte boundaries.
    ///
    /// Args:
    ///     table: The measurement results.
    ///         The bits at minor offset k, from major offset 0 to major offset 64*num_major_u64, are the bits for the
    ///         writer at offset k.
    ///     num_major_u64: The number of measurement results (divided by 64) for each writer. The actual number of
    ///         results is required to be a multiple of 64 for performance reasons.
    void batch_write_bytes(const simd_bit_table &table, size_t num_major_u64);
    /// Tells each writer to finish up, then concatenates all of their data into the `out` stream and cleans up.
    void write_end();
};

#endif


==> anc/stim_src_v1.3/src/simulators/measure_record_batch_writer.test.cc <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#include "measure_record_batch_writer.h"

#include "gtest/gtest.h"

#include "../test_util.test.h"

TEST(MeasureRecordBatchWriter, basic_usage) {
    FILE *tmp = tmpfile();
    MeasureRecordBatchWriter w(tmp, 5, SAMPLE_FORMAT_01);
    simd_bits v(5);
    v[1] = true;
    w.batch_write_bit(v);
    w.write_end();
    rewind(tmp);
    ASSERT_EQ(getc(tmp), '0');
    ASSERT_EQ(getc(tmp), '\n');
    ASSERT_EQ(getc(tmp), '1');
    ASSERT_EQ(getc(tmp), '\n');
    ASSERT_EQ(getc(tmp), '0');
    ASSERT_EQ(getc(tmp), '\n');
    ASSERT_EQ(getc(tmp), '0');
    ASSERT_EQ(getc(tmp), '\n');
    ASSERT_EQ(getc(tmp), '0');
    ASSERT_EQ(getc(tmp), '\n');
}


==> anc/stim_src_v1.3/src/simulators/measure_record_writer.cc <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#include "measure_record_writer.h"

#include <algorithm>

std::unique_ptr<MeasureRecordWriter> MeasureRecordWriter::make(FILE *out, SampleFormat output_format) {
    switch (output_format) {
        case SAMPLE_FORMAT_01:
            return std::unique_ptr<MeasureRecordWriter>(new MeasureRecordWriterFormat01(out));
        case SAMPLE_FORMAT_B8:
            return std::unique_ptr<MeasureRecordWriter>(new MeasureRecordWriterFormatB8(out));
        case SAMPLE_FORMAT_DETS:
            return std::unique_ptr<MeasureRecordWriter>(new MeasureRecordFormatDets(out));
        case SAMPLE_FORMAT_HITS:
            return std::unique_ptr<MeasureRecordWriter>(new MeasureRecordWriterFormatHits(out));
        case SAMPLE_FORMAT_PTB64:
            throw std::invalid_argument("SAMPLE_FORMAT_PTB64 incompatible with SingleMeasurementRecord");
        case SAMPLE_FORMAT_R8:
            return std::unique_ptr<MeasureRecordWriter>(new MeasureRecordFormatR8(out));
        default:
            throw std::invalid_argument("Sample format not recognized by SingleMeasurementRecord");
    }
}

void MeasureRecordWriter::begin_result_type(char result_type) {
}

void MeasureRecordWriter::write_bytes(ConstPointerRange<uint8_t> data) {
    for (uint8_t b : data) {
        for (size_t k = 0; k < 8; k++) {
            write_bit((b >> k) & 1);
        }
    }
}

MeasureRecordWriterFormat01::MeasureRecordWriterFormat01(FILE *out) : out(out) {
}

void MeasureRecordWriterFormat01::write_bit(bool b) {
    putc('0' + b, out);
}

void MeasureRecordWriterFormat01::write_end() {
    putc('\n', out);
}

MeasureRecordWriterFormatB8::MeasureRecordWriterFormatB8(FILE *out) : out(out) {
}

void MeasureRecordWriterFormatB8::write_bytes(ConstPointerRange<uint8_t> data) {
    if (count == 0) {
        fwrite(data.ptr_start, sizeof(uint8_t), data.ptr_end - data.ptr_start, out);
    } else {
        MeasureRecordWriter::write_bytes(data);
    }
}

void MeasureRecordWriterFormatB8::write_bit(bool b) {
    payload |= uint8_t{b} << count;
    count++;
    if (count == 8) {
        putc(payload, out);
        count = 0;
        payload = 0;
    }
}

void MeasureRecordWriterFormatB8::write_end() {
    if (count > 0) {
        putc(payload, out);
        count = 0;
        payload = 0;
    }
}

MeasureRecordWriterFormatHits::MeasureRecordWriterFormatHits(FILE *out) : out(out) {
}

void MeasureRecordWriterFormatHits::write_bytes(ConstPointerRange<uint8_t> data) {
    for (uint8_t b : data) {
        if (!b) {
            position += 8;
        } else {
            for (size_t k = 0; k < 8; k++) {
                write_bit((b >> k) & 1);
            }
        }
    }
}

void MeasureRecordWriterFormatHits::write_bit(bool b) {
    if (b) {
        if (first) {
            first = false;
        } else {
            putc(',', out);
        }
        fprintf(out, "%lld", (unsigned long long)(position));
    }
    position++;
}

void MeasureRecordWriterFormatHits::write_end() {
    putc('\n', out);
    position = 0;
    first = true;
}

MeasureRecordFormatR8::MeasureRecordFormatR8(FILE *out) : out(out) {
}

void MeasureRecordFormatR8::write_bytes(ConstPointerRange<uint8_t> data) {
    for (uint8_t b : data) {
        if (!b) {
            run_length += 8;
            if (run_length >= 0xFF) {
                putc(0xFF, out);
                run_length -= 0xFF;
            }
        } else {
            for (size_t k = 0; k < 8; k++) {
                write_bit((b >> k) & 1);
            }
        }
    }
}

void MeasureRecordFormatR8::write_bit(bool b) {
    if (b) {
        putc(run_length, out);
        run_length = 0;
    } else {
        run_length++;
        if (run_length == 255) {
            putc(run_length, out);
            run_length = 0;
        }
    }
}

void MeasureRecordFormatR8::write_end() {
    putc(run_length, out);
    run_length = 0;
}

MeasureRecordFormatDets::MeasureRecordFormatDets(FILE *out) : out(out) {
    fprintf(out, "shot");
}

void MeasureRecordFormatDets::begin_result_type(char new_result_type) {
    result_type = new_result_type;
    position = 0;
}

void MeasureRecordFormatDets::write_bytes(ConstPointerRange<uint8_t> data) {
    for (uint8_t b : data) {
        if (!b) {
            position += 8;
        } else {
            for (size_t k = 0; k < 8; k++) {
                write_bit((b >> k) & 1);
            }
        }
    }
}

void MeasureRecordFormatDets::write_bit(bool b) {
    if (b) {
        putc(' ', out);
        putc(result_type, out);
        fprintf(out, "%lld", (unsigned long long)(position));
    }
    position++;
}

void MeasureRecordFormatDets::write_end() {
    putc('\n', out);
    position = 0;
}

simd_bit_table transposed_vs_ref(
    size_t num_samples_raw, const simd_bit_table &table, const simd_bits &reference_sample) {
    auto result = table.transposed();
    for (size_t s = 0; s < num_samples_raw; s++) {
        result[s].word_range_ref(0, reference_sample.num_simd_words) ^= reference_sample;
    }
    return result;
}

void write_table_data(
    FILE *out, size_t num_shots, size_t num_measurements, const simd_bits &reference_sample,
    const simd_bit_table &table, SampleFormat format, char dets_prefix_1, char dets_prefix_2,
    size_t dets_prefix_transition) {
    if (format == SAMPLE_FORMAT_PTB64) {
        auto f64 = num_shots >> 6;
        for (size_t s = 0; s < f64; s++) {
            for (size_t m = 0; m < num_measurements; m++) {
                uint64_t v = table[m].u64[s];
                if (m < reference_sample.num_bits_padded() && reference_sample[m]) {
                    v = ~v;
                }
                fwrite(&v, 1, 64 >> 3, out);
            }
        }
        if (num_shots & 63) {
            uint64_t mask = (uint64_t{1} << (num_shots & 63)) - 1ULL;
            for (size_t m = 0; m < num_measurements; m++) {
                uint64_t v = table[m].u64[f64];
                if (m < reference_sample.num_bits_padded() && reference_sample[m]) {
                    v = ~v;
                }
                v &= mask;
                fwrite(&v, 1, 64 >> 3, out);
            }
        }
        return;
    } else {
        auto result = transposed_vs_ref(num_shots, table, reference_sample);
        if (dets_prefix_transition == 0) {
            dets_prefix_transition = num_measurements;
            dets_prefix_1 = dets_prefix_2;
        } else if (dets_prefix_1 == dets_prefix_2 || dets_prefix_transition >= num_measurements) {
            dets_prefix_transition = num_measurements;
        }
        for (size_t shot = 0; shot < num_shots; shot++) {
            auto w = MeasureRecordWriter::make(out, format);

            w->begin_result_type(dets_prefix_1);
            size_t n8 = dets_prefix_transition >> 3;
            uint8_t *p = result[shot].u8;
            w->write_bytes({p, p + n8});
            size_t m = n8 << 3;
            while (m < dets_prefix_transition) {
                w->write_bit(result[shot][m]);
                m++;
            }

            w->begin_result_type(dets_prefix_2);
            while (m < num_measurements) {
                w->write_bit(result[shot][m]);
                m++;
            }

            w->write_end();
        }
    }
}


==> anc/stim_src_v1.3/src/simulators/measure_record_writer.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef RECORD_WRITER_H
#define RECORD_WRITER_H

#include <memory>

#include "../circuit/circuit.h"
#include "../simd/pointer_range.h"
#include "../simd/simd_bit_table.h"

/// Handles writing measurement data to the outside world.
///
/// Child classes implement the various output formats.
struct MeasureRecordWriter {
    /// Creates a MeasureRecordWriter that writes the given format into the given FILE*.
    static std::unique_ptr<MeasureRecordWriter> make(FILE *out, SampleFormat output_format);
    virtual ~MeasureRecordWriter() = default;
    /// Writes (or buffers) one measurement result.
    virtual void write_bit(bool b) = 0;
    /// Writes (or buffers) multiple measurement results.
    virtual void write_bytes(ConstPointerRange<uint8_t> data);
    /// Flushes all buffered measurement results and writes any end-of-result markers that are needed (e.g. a newline).
    virtual void write_end() = 0;
    /// Used to control the DETS format prefix character (M for measurement, D for detector, L for logical observable).
    ///
    /// Setting this is understood to reset the "result index" back to 0 so that e.g. listing logical observables after
    /// detectors results in the first logical observable being L0 instead of L[number-of-detectors].
    virtual void begin_result_type(char result_type);
};

struct MeasureRecordWriterFormat01 : MeasureRecordWriter {
    FILE *out;
    MeasureRecordWriterFormat01(FILE *out);
    void write_bit(bool b) override;
    void write_end() override;
};

struct MeasureRecordWriterFormatB8 : MeasureRecordWriter {
    FILE *out;
    uint8_t payload = 0;
    uint8_t count = 0;
    MeasureRecordWriterFormatB8(FILE *out);
    void write_bytes(ConstPointerRange<uint8_t> data) override;
    void write_bit(bool b) override;
    void write_end() override;
};

struct MeasureRecordWriterFormatHits : MeasureRecordWriter {
    FILE *out;
    uint64_t position = 0;
    bool first = true;

    MeasureRecordWriterFormatHits(FILE *out);
    void write_bytes(ConstPointerRange<uint8_t> data) override;
    void write_bit(bool b) override;
    void write_end() override;
};

struct MeasureRecordFormatR8 : MeasureRecordWriter {
    FILE *out;
    uint16_t run_length = 0;

    MeasureRecordFormatR8(FILE *out);
    void write_bytes(ConstPointerRange<uint8_t> data) override;
    void write_bit(bool b) override;
    void write_end() override;
};

struct MeasureRecordFormatDets : MeasureRecordWriter {
    FILE *out;
    uint64_t position = 0;
    char result_type = 'M';

    MeasureRecordFormatDets(FILE *out);
    void begin_result_type(char result_type) override;
    void write_bytes(ConstPointerRange<uint8_t> data) override;
    void write_bit(bool b) override;
    void write_end() override;
};

simd_bit_table transposed_vs_ref(
    size_t num_samples_raw, const simd_bit_table &table, const simd_bits &reference_sample);

void write_table_data(
    FILE *out, size_t num_shots, size_t num_measurements, const simd_bits &reference_sample,
    const simd_bit_table &table, SampleFormat format, char dets_prefix_1, char dets_prefix_2,
    size_t dets_prefix_transition);

#endif


==> anc/stim_src_v1.3/src/simulators/measure_record_writer.test.cc <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#include "measure_record_writer.h"

#include "gtest/gtest.h"

#include "../test_util.test.h"

static std::string rewind_read_all(FILE *f) {
    rewind(f);
    std::string result;
    while (true) {
        int c = getc(f);
        if (c == EOF) {
            return result;
        }
        result.push_back((char)c);
    }
    fclose(f);
}

TEST(MeasureRecordWriter, Format01) {
    FILE *tmp = tmpfile();
    auto writer = MeasureRecordWriter::make(tmp, SAMPLE_FORMAT_01);
    uint8_t bytes[]{0xF8};
    writer->write_bytes({bytes, bytes + 1});
    writer->write_bit(false);
    writer->write_bytes({bytes, bytes + 1});
    writer->write_bit(true);
    writer->write_end();
    ASSERT_EQ(rewind_read_all(tmp), "000111110000111111\n");
}

TEST(MeasureRecordWriter, FormatB8) {
    FILE *tmp = tmpfile();
    auto writer = MeasureRecordWriter::make(tmp, SAMPLE_FORMAT_B8);
    uint8_t bytes[]{0xF8};
    writer->write_bytes({bytes, bytes + 1});
    writer->write_bit(false);
    writer->write_bytes({bytes, bytes + 1});
    writer->write_bit(true);
    writer->write_end();
    auto s = rewind_read_all(tmp);
    ASSERT_EQ(s.size(), 3);
    ASSERT_EQ(s[0], (char)0xF8);
    ASSERT_EQ(s[1], (char)0xF0);
    ASSERT_EQ(s[2], (char)0x03);
}

TEST(MeasureRecordWriter, FormatHits) {
    FILE *tmp = tmpfile();
    auto writer = MeasureRecordWriter::make(tmp, SAMPLE_FORMAT_HITS);
    uint8_t bytes[]{0xF8};
    writer->write_bytes({bytes, bytes + 1});
    writer->write_bit(false);
    writer->write_bytes({bytes, bytes + 1});
    writer->write_bit(true);
    writer->write_end();
    ASSERT_EQ(rewind_read_all(tmp), "3,4,5,6,7,12,13,14,15,16,17\n");
}

TEST(MeasureRecordWriter, FormatDets) {
    FILE *tmp = tmpfile();
    auto writer = MeasureRecordWriter::make(tmp, SAMPLE_FORMAT_DETS);
    uint8_t bytes[]{0xF8};
    writer->begin_result_type('D');
    writer->write_bytes({bytes, bytes + 1});
    writer->write_bit(false);
    writer->write_bytes({bytes, bytes + 1});
    writer->begin_result_type('L');
    writer->write_bit(false);
    writer->write_bit(true);
    writer->write_end();
    ASSERT_EQ(rewind_read_all(tmp), "shot D3 D4 D5 D6 D7 D12 D13 D14 D15 D16 L1\n");
}

TEST(MeasureRecordWriter, FormatR8) {
    FILE *tmp = tmpfile();
    auto writer = MeasureRecordWriter::make(tmp, SAMPLE_FORMAT_R8);
    uint8_t bytes[]{0xF8};
    writer->write_bytes({bytes, bytes + 1});
    writer->write_bit(false);
    writer->write_bytes({bytes, bytes + 1});
    writer->write_bit(true);
    writer->write_end();
    auto s = rewind_read_all(tmp);
    ASSERT_EQ(s.size(), 12);
    ASSERT_EQ(s[0], (char)3);
    ASSERT_EQ(s[1], (char)0);
    ASSERT_EQ(s[2], (char)0);
    ASSERT_EQ(s[3], (char)0);
    ASSERT_EQ(s[4], (char)0);
    ASSERT_EQ(s[5], (char)4);
    ASSERT_EQ(s[6], (char)0);
    ASSERT_EQ(s[7], (char)0);
    ASSERT_EQ(s[8], (char)0);
    ASSERT_EQ(s[9], (char)0);
    ASSERT_EQ(s[10], (char)0);
    ASSERT_EQ(s[11], (char)0);
}

TEST(MeasureRecordWriter, FormatR8_LongGap) {
    FILE *tmp = tmpfile();
    auto writer = MeasureRecordWriter::make(tmp, SAMPLE_FORMAT_R8);
    uint8_t bytes[]{0, 0, 0, 0, 0, 0, 0, 0};
    writer->write_bytes({bytes, bytes + 8});
    writer->write_bytes({bytes, bytes + 8});
    writer->write_bytes({bytes, bytes + 8});
    writer->write_bytes({bytes, bytes + 8});
    writer->write_bytes({bytes, bytes + 8});
    writer->write_bytes({bytes, bytes + 8});
    writer->write_bytes({bytes, bytes + 8});
    writer->write_bytes({bytes, bytes + 8});
    writer->write_bit(true);
    writer->write_bytes({bytes, bytes + 4});
    writer->write_end();
    auto s = rewind_read_all(tmp);
    ASSERT_EQ(s.size(), 4);
    ASSERT_EQ(s[0], (char)255);
    ASSERT_EQ(s[1], (char)255);
    ASSERT_EQ(s[2], (char)2);
    ASSERT_EQ(s[3], (char)32);
}

TEST(MeasureRecordWriter, write_table_data_small) {
    simd_bit_table results(4, 5);
    simd_bits ref_sample(0);
    results[1][0] ^= 1;
    results[1][1] ^= 1;
    results[1][2] ^= 1;
    results[1][3] ^= 1;
    results[1][4] ^= 1;

    FILE *tmp;

    tmp = tmpfile();
    write_table_data(tmp, 5, 4, ref_sample, results, SAMPLE_FORMAT_01, 'M', 'M', 0);
    ASSERT_EQ(rewind_read_all(tmp), "0100\n0100\n0100\n0100\n0100\n");

    tmp = tmpfile();
    write_table_data(tmp, 5, 4, ref_sample, results, SAMPLE_FORMAT_HITS, 'M', 'M', 0);
    ASSERT_EQ(rewind_read_all(tmp), "1\n1\n1\n1\n1\n");

    tmp = tmpfile();
    write_table_data(tmp, 5, 4, ref_sample, results, SAMPLE_FORMAT_DETS, 'M', 'M', 0);
    ASSERT_EQ(rewind_read_all(tmp), "shot M1\nshot M1\nshot M1\nshot M1\nshot M1\n");

    tmp = tmpfile();
    write_table_data(tmp, 5, 4, ref_sample, results, SAMPLE_FORMAT_DETS, 'D', 'L', 1);
    ASSERT_EQ(rewind_read_all(tmp), "shot L0\nshot L0\nshot L0\nshot L0\nshot L0\n");

    tmp = tmpfile();
    write_table_data(tmp, 5, 4, ref_sample, results, SAMPLE_FORMAT_R8, 'M', 'M', 0);
    ASSERT_EQ(rewind_read_all(tmp), "\x01\x02\x01\x02\x01\x02\x01\x02\x01\x02");

    tmp = tmpfile();
    write_table_data(tmp, 5, 4, ref_sample, results, SAMPLE_FORMAT_B8, 'M', 'M', 0);
    ASSERT_EQ(rewind_read_all(tmp), "\x02\x02\x02\x02\x02");

    tmp = tmpfile();
    write_table_data(tmp, 5, 4, ref_sample, results, SAMPLE_FORMAT_PTB64, 'M', 'M', 0);
    ASSERT_EQ(
        rewind_read_all(tmp), std::string(
                                  "\0\0\0\0\0\0\0\0"
                                  "\x1F\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0",
                                  8 * 4));
}

TEST(MeasureRecordWriter, write_table_data_large) {
    simd_bit_table results(100, 2);
    simd_bits ref_sample(100);
    ref_sample[2] ^= true;
    ref_sample[3] ^= true;
    ref_sample[5] ^= true;
    ref_sample[7] ^= true;
    ref_sample[11] ^= true;
    results[7][1] ^= true;

    FILE *tmp;

    tmp = tmpfile();
    write_table_data(tmp, 2, 100, ref_sample, results, SAMPLE_FORMAT_01, 'M', 'M', 0);
    ASSERT_EQ(
        rewind_read_all(tmp),
        "0011010100"
        "0100000000"
        "0000000000"
        "0000000000"
        "0000000000"
        "0000000000"
        "0000000000"
        "0000000000"
        "0000000000"
        "0000000000\n"
        "0011010000"
        "0100000000"
        "0000000000"
        "0000000000"
        "0000000000"
        "0000000000"
        "0000000000"
        "0000000000"
        "0000000000"
        "0000000000\n");

    tmp = tmpfile();
    write_table_data(tmp, 2, 100, ref_sample, results, SAMPLE_FORMAT_HITS, 'M', 'M', 0);
    ASSERT_EQ(rewind_read_all(tmp), "2,3,5,7,11\n2,3,5,11\n");

    tmp = tmpfile();
    write_table_data(tmp, 2, 100, ref_sample, results, SAMPLE_FORMAT_DETS, 'D', 'L', 5);
    ASSERT_EQ(rewind_read_all(tmp), "shot D2 D3 L0 L2 L6\nshot D2 D3 L0 L6\n");

    tmp = tmpfile();
    write_table_data(tmp, 2, 100, ref_sample, results, SAMPLE_FORMAT_DETS, 'D', 'L', 90);
    ASSERT_EQ(rewind_read_all(tmp), "shot D2 D3 D5 D7 D11\nshot D2 D3 D5 D11\n");

    tmp = tmpfile();
    write_table_data(tmp, 2, 100, ref_sample, results, SAMPLE_FORMAT_R8, 'M', 'M', 0);
    ASSERT_EQ(
        rewind_read_all(tmp), std::string(
                                  "\x02\x00\x01\x01\x03\x58"
                                  "\x02\x00\x01\x05\x58",
                                  11));

    tmp = tmpfile();
    write_table_data(tmp, 2, 100, ref_sample, results, SAMPLE_FORMAT_B8, 'M', 'M', 0);
    ASSERT_EQ(
        rewind_read_all(tmp), std::string(
                                  "\xAC\x08\0\0\0\0\0\0\0\0\0\0\0"
                                  "\x2C\x08\0\0\0\0\0\0\0\0\0\0\0",
                                  26));

    tmp = tmpfile();
    write_table_data(tmp, 2, 100, ref_sample, results, SAMPLE_FORMAT_PTB64, 'M', 'M', 0);
    auto actual = rewind_read_all(tmp);
    ASSERT_EQ(
        rewind_read_all(tmp), std::string(
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\x03\0\0\0\0\0\0\0"
                                  "\x03\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\x03\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\x01\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\x03\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0"
                                  "\0\0\0\0\0\0\0\0",
                                  8 * 100));
}


==> anc/stim_src_v1.3/src/simulators/tableau_simulator.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "tableau_simulator.h"

#include "../circuit/gate_data.h"
#include "../probability_util.h"

TableauSimulator::TableauSimulator(size_t num_qubits, std::mt19937_64 &rng, int8_t sign_bias, MeasureRecord record)
    : inv_state(Tableau::identity(num_qubits)),
      rng(rng),
      sign_bias(sign_bias),
      measurement_record(record),
      last_correlated_error_occurred(false) {
}

bool TableauSimulator::is_deterministic(size_t target) const {
    return !inv_state.zs[target].xs.not_zero();
}

void TableauSimulator::measure(const OperationData &target_data) {
    // Ensure measurement observables are collapsed.
    collapse(target_data.targets);

    // Record measurement results.
    for (auto qf : target_data.targets) {
        auto q = qf & TARGET_VALUE_MASK;
        bool flipped = qf & TARGET_INVERTED_BIT;
        bool b = inv_state.zs.signs[q] ^ flipped;
        measurement_record.record_result(b);
    }
}

void TableauSimulator::measure_reset(const OperationData &target_data) {
    // Note: Caution when implementing this. Can't group the resets. because the same qubit target may appear twice.

    // Ensure measurement observables are collapsed.
    collapse(target_data.targets);

    // Record measurement results while triggering resets.
    for (auto qf : target_data.targets) {
        auto q = qf & TARGET_VALUE_MASK;
        bool flipped = qf & TARGET_INVERTED_BIT;
        bool b = inv_state.zs.signs[q] ^ flipped;
        measurement_record.record_result(b);
        inv_state.zs.signs[q] = false;
    }
}

void TableauSimulator::reset(const OperationData &target_data) {
    // Collapse the qubits to be reset.
    collapse(target_data.targets);

    // Force the collapsed qubits into the ground state.
    for (auto q : target_data.targets) {
        inv_state.zs.signs[q] = false;
    }
}

void TableauSimulator::I(const OperationData &target_data) {
}

void TableauSimulator::H_XZ(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        inv_state.prepend_H_XZ(q);
    }
}

void TableauSimulator::H_XY(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        inv_state.prepend_H_XY(q);
    }
}

void TableauSimulator::H_YZ(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        inv_state.prepend_H_YZ(q);
    }
}

void TableauSimulator::SQRT_Z(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        // Note: inverted because we're tracking the inverse tableau.
        inv_state.prepend_SQRT_Z_DAG(q);
    }
}

void TableauSimulator::SQRT_Z_DAG(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        // Note: inverted because we're tracking the inverse tableau.
        inv_state.prepend_SQRT_Z(q);
    }
}

PauliString TableauSimulator::peek_bloch(uint32_t target) const {
    PauliStringRef x = inv_state.xs[target];
    PauliStringRef z = inv_state.zs[target];

    PauliString result(1);
    if (!x.xs.not_zero()) {
        result.sign = x.sign;
        result.xs[0] = true;
    } else if (!z.xs.not_zero()) {
        result.sign = z.sign;
        result.zs[0] = true;
    } else if (x.xs == z.xs) {
        PauliString copy = x;
        uint8_t log_i = 1;
        log_i += copy.ref().inplace_right_mul_returning_log_i_scalar(z);
        assert((log_i & 1) == 0);
        copy.sign ^= (log_i & 2) != 0;
        result.sign = copy.sign;
        result.xs[0] = true;
        result.zs[0] = true;
    }

    return result;
}

void TableauSimulator::SQRT_X(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        // Note: inverted because we're tracking the inverse tableau.
        inv_state.prepend_SQRT_X_DAG(q);
    }
}

void TableauSimulator::SQRT_X_DAG(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        // Note: inverted because we're tracking the inverse tableau.
        inv_state.prepend_SQRT_X(q);
    }
}

void TableauSimulator::SQRT_Y(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        // Note: inverted because we're tracking the inverse tableau.
        inv_state.prepend_SQRT_Y_DAG(q);
    }
}

void TableauSimulator::SQRT_Y_DAG(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        // Note: inverted because we're tracking the inverse tableau.
        inv_state.prepend_SQRT_Y(q);
    }
}

bool TableauSimulator::read_measurement_record(uint32_t encoded_target) const {
    assert(encoded_target & TARGET_RECORD_BIT);
    return measurement_record.lookback(encoded_target ^ TARGET_RECORD_BIT);
}

void TableauSimulator::single_cx(uint32_t c, uint32_t t) {
    if (!((c | t) & TARGET_RECORD_BIT)) {
        inv_state.prepend_ZCX(c, t);
    } else if (t & TARGET_RECORD_BIT) {
        throw std::out_of_range("Measurement record editing is not supported.");
    } else {
        if (read_measurement_record(c)) {
            inv_state.prepend_X(t);
        }
    }
}

void TableauSimulator::single_cy(uint32_t c, uint32_t t) {
    if (!((c | t) & TARGET_RECORD_BIT)) {
        inv_state.prepend_ZCY(c, t);
    } else if (t & TARGET_RECORD_BIT) {
        throw std::out_of_range("Measurement record editing is not supported.");
    } else {
        if (read_measurement_record(c)) {
            inv_state.prepend_Y(t);
        }
    }
}

void TableauSimulator::ZCX(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        single_cx(targets[k], targets[k + 1]);
    }
}

void TableauSimulator::ZCY(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        single_cy(targets[k], targets[k + 1]);
    }
}

void TableauSimulator::ZCZ(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        auto q1 = targets[k];
        auto q2 = targets[k + 1];
        if (!((q1 | q2) & TARGET_RECORD_BIT)) {
            inv_state.prepend_ZCZ(q1, q2);
            continue;
        } else if ((q1 & q2) & TARGET_RECORD_BIT) {
            // No-op.
        } else if (q1 & TARGET_RECORD_BIT) {
            if (read_measurement_record(q1)) {
                inv_state.prepend_Z(q2);
            }
        } else if (q2 & TARGET_RECORD_BIT) {
            if (read_measurement_record(q2)) {
                inv_state.prepend_Z(q1);
            }
        }
    }
}

void TableauSimulator::SWAP(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        auto c = targets[k];
        auto t = targets[k + 1];
        inv_state.prepend_SWAP(c, t);
    }
}

void TableauSimulator::ISWAP(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        auto q1 = targets[k];
        auto q2 = targets[k + 1];
        // Note: inverted because we're tracking the inverse tableau.
        inv_state.prepend_ISWAP_DAG(q1, q2);
    }
}

void TableauSimulator::ISWAP_DAG(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        auto q1 = targets[k];
        auto q2 = targets[k + 1];
        // Note: inverted because we're tracking the inverse tableau.
        inv_state.prepend_ISWAP(q1, q2);
    }
}

void TableauSimulator::XCX(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        auto q1 = targets[k];
        auto q2 = targets[k + 1];
        inv_state.prepend_XCX(q1, q2);
    }
}
void TableauSimulator::XCY(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        auto q1 = targets[k];
        auto q2 = targets[k + 1];
        inv_state.prepend_XCY(q1, q2);
    }
}
void TableauSimulator::XCZ(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        single_cx(targets[k + 1], targets[k]);
    }
}
void TableauSimulator::YCX(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        auto q1 = targets[k];
        auto q2 = targets[k + 1];
        inv_state.prepend_YCX(q1, q2);
    }
}
void TableauSimulator::YCY(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        auto q1 = targets[k];
        auto q2 = targets[k + 1];
        inv_state.prepend_YCY(q1, q2);
    }
}
void TableauSimulator::YCZ(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    for (size_t k = 0; k < targets.size(); k += 2) {
        single_cy(targets[k + 1], targets[k]);
    }
}

void TableauSimulator::DEPOLARIZE1(const OperationData &target_data) {
    RareErrorIterator::for_samples(target_data.arg, target_data.targets, rng, [&](size_t q) {
        auto p = 1 + (rng() % 3);
        inv_state.xs.signs[q] ^= p & 1;
        inv_state.zs.signs[q] ^= p & 2;
    });
}

void TableauSimulator::DEPOLARIZE2(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    assert(!(targets.size() & 1));
    auto n = targets.size() >> 1;
    RareErrorIterator::for_samples(target_data.arg, n, rng, [&](size_t s) {
        auto p = 1 + (rng() % 15);
        auto q1 = targets[s << 1];
        auto q2 = targets[1 | (s << 1)];
        inv_state.xs.signs[q1] ^= p & 1;
        inv_state.zs.signs[q1] ^= p & 2;
        inv_state.xs.signs[q2] ^= p & 4;
        inv_state.zs.signs[q2] ^= p & 8;
    });
}

void TableauSimulator::X_ERROR(const OperationData &target_data) {
    RareErrorIterator::for_samples(target_data.arg, target_data.targets, rng, [&](size_t q) {
        inv_state.zs.signs[q] ^= true;
    });
}

void TableauSimulator::Y_ERROR(const OperationData &target_data) {
    RareErrorIterator::for_samples(target_data.arg, target_data.targets, rng, [&](size_t q) {
        inv_state.xs.signs[q] ^= true;
        inv_state.zs.signs[q] ^= true;
    });
}

void TableauSimulator::Z_ERROR(const OperationData &target_data) {
    RareErrorIterator::for_samples(target_data.arg, target_data.targets, rng, [&](size_t q) {
        inv_state.xs.signs[q] ^= true;
    });
}

void TableauSimulator::CORRELATED_ERROR(const OperationData &target_data) {
    last_correlated_error_occurred = false;
    ELSE_CORRELATED_ERROR(target_data);
}

void TableauSimulator::ELSE_CORRELATED_ERROR(const OperationData &target_data) {
    if (last_correlated_error_occurred) {
        return;
    }
    last_correlated_error_occurred = std::bernoulli_distribution(target_data.arg)(rng);
    if (!last_correlated_error_occurred) {
        return;
    }
    for (auto qxz : target_data.targets) {
        auto q = qxz & TARGET_VALUE_MASK;
        if (qxz & TARGET_PAULI_X_BIT) {
            inv_state.prepend_X(q);
        }
        if (qxz & TARGET_PAULI_Z_BIT) {
            inv_state.prepend_Z(q);
        }
    }
}

void TableauSimulator::X(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        inv_state.prepend_X(q);
    }
}

void TableauSimulator::Y(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        inv_state.prepend_Y(q);
    }
}

void TableauSimulator::Z(const OperationData &target_data) {
    const auto &targets = target_data.targets;
    for (auto q : targets) {
        inv_state.prepend_Z(q);
    }
}

simd_bits TableauSimulator::sample_circuit(const Circuit &circuit, std::mt19937_64 &rng, int8_t sign_bias) {
    TableauSimulator sim(circuit.count_qubits(), rng, sign_bias);
    circuit.for_each_operation([&](const Operation &op) {
        (sim.*op.gate->tableau_simulator_function)(op.target_data);
    });

    const std::vector<bool> &v = sim.measurement_record.storage;
    simd_bits result(v.size());
    for (size_t k = 0; k < v.size(); k++) {
        result[k] = v[k];
    }
    return result;
}

void TableauSimulator::ensure_large_enough_for_qubits(size_t num_qubits) {
    if (num_qubits <= inv_state.num_qubits) {
        return;
    }
    inv_state.expand(num_qubits);
}

void TableauSimulator::sample_stream(FILE *in, FILE *out, SampleFormat format, bool interactive, std::mt19937_64 &rng) {
    TableauSimulator sim(1, rng);
    auto writer = MeasureRecordWriter::make(out, format);
    Circuit unprocessed;
    while (true) {
        unprocessed.clear();
        unprocessed.append_from_file(in, true);
        if (unprocessed.operations.empty()) {
            break;
        }
        sim.ensure_large_enough_for_qubits(unprocessed.count_qubits());

        unprocessed.for_each_operation([&](const Operation &op) {
            (sim.*op.gate->tableau_simulator_function)(op.target_data);
            sim.measurement_record.write_unwritten_results_to(*writer);
            if (interactive && (op.gate->flags & GATE_PRODUCES_RESULTS)) {
                putc('\n', out);
                fflush(out);
            }
        });
    }
    writer->write_end();
}

VectorSimulator TableauSimulator::to_vector_sim() const {
    auto inv = inv_state.inverse();
    std::vector<PauliStringRef> stabilizers;
    for (size_t k = 0; k < inv.num_qubits; k++) {
        stabilizers.push_back(inv.zs[k]);
    }
    return VectorSimulator::from_stabilizers(stabilizers, rng);
}

void TableauSimulator::collapse(ConstPointerRange<uint32_t> targets) {
    // Find targets that need to be collapsed.
    std::vector<size_t> collapse_targets;
    collapse_targets.reserve(targets.size());
    for (uint32_t t : targets) {
        t &= TARGET_VALUE_MASK;
        if (!is_deterministic(t)) {
            collapse_targets.push_back(t);
        }
    }

    // Only pay the cost of transposing if collapsing is needed.
    if (!collapse_targets.empty()) {
        TableauTransposedRaii temp_transposed(inv_state);
        for (auto target : collapse_targets) {
            collapse_qubit(target, temp_transposed);
        }
    }
}

size_t TableauSimulator::collapse_qubit(size_t target, TableauTransposedRaii &transposed_raii) {
    auto n = inv_state.num_qubits;

    // Search for any stabilizer generator that anti-commutes with the measurement observable.
    size_t pivot = 0;
    while (pivot < n && !transposed_raii.tableau.zs.xt[pivot][target]) {
        pivot++;
    }
    if (pivot == n) {
        // No anti-commuting stabilizer generator. Measurement is deterministic.
        return SIZE_MAX;
    }

    // Perform partial Gaussian elimination over the stabilizer generators that anti-commute with the measurement.
    // Do this by introducing no-effect-because-control-is-zero CNOTs at the beginning of time.
    for (size_t k = pivot + 1; k < n; k++) {
        if (transposed_raii.tableau.zs.xt[k][target]) {
            transposed_raii.append_ZCX(pivot, k);
        }
    }

    // Swap the now-isolated anti-commuting stabilizer generator for one that commutes with the measurement.
    if (transposed_raii.tableau.zs.zt[pivot][target]) {
        transposed_raii.append_H_YZ(pivot);
    } else {
        transposed_raii.append_H_XZ(pivot);
    }

    // Assign a measurement result.
    bool result_if_measured = sign_bias == 0 ? (rng() & 1) : sign_bias < 0;
    if (inv_state.zs.signs[target] != result_if_measured) {
        transposed_raii.append_X(pivot);
    }

    return pivot;
}

void TableauSimulator::collapse_isolate_qubit(size_t target, TableauTransposedRaii &transposed_raii) {
    // Force T(Z_target) to be a product of Z operations.
    collapse_qubit(target, transposed_raii);

    // Ensure T(Z_target) is a product of Z operations containing Z_target.
    auto n = inv_state.num_qubits;
    for (size_t q = 0; true; q++) {
        assert(q < n);
        if (transposed_raii.tableau.zs.zt[q][target]) {
            if (q != target) {
                transposed_raii.append_SWAP(q, target);
            }
            break;
        }
    }

    // Ensure T(Z_target) = +-Z_target.
    for (size_t q = 0; q < n; q++) {
        if (q != target && transposed_raii.tableau.zs.zt[q][target]) {
            // Cancel Z term on non-target q.
            transposed_raii.append_ZCX(q, target);
        }
    }

    // Note T(X_target) now contains X_target or Y_target because it has to anti-commute with T(Z_target) = Z_target.
    // Ensure T(X_target) contains X_target instead of Y_target.
    if (transposed_raii.tableau.xs.zt[target][target]) {
        transposed_raii.append_S(target);
    }

    // Ensure T(X_target) = +-X_target.
    for (size_t q = 0; q < n; q++) {
        if (q != target) {
            int p = transposed_raii.tableau.xs.xt[q][target] + 2*transposed_raii.tableau.xs.zt[q][target];
            if (p == 1) {
                transposed_raii.append_ZCX(target, q);
            } else if (p == 2) {
                transposed_raii.append_ZCZ(target, q);
            } else if (p == 3) {
                transposed_raii.append_ZCY(target, q);
            }
        }
    }
}

Circuit aliased_noiseless_subset(const Circuit &circuit) {
    // HACK: result has pointers into `circuit`!
    Circuit result;
    for (const auto &op : circuit.operations) {
        if (!(op.gate->flags & GATE_IS_NOISE)) {
            result.operations.push_back(op);
        }
    }
    for (const auto &block : circuit.blocks) {
        result.blocks.push_back(aliased_noiseless_subset(block));
    }
    return result;
}

simd_bits TableauSimulator::reference_sample_circuit(const Circuit &circuit) {
    std::mt19937_64 irrelevant_rng(0);
    return TableauSimulator::sample_circuit(aliased_noiseless_subset(circuit), irrelevant_rng, +1);
}

void TableauSimulator::paulis(const PauliString &paulis) {
    auto nw = paulis.xs.num_simd_words;
    inv_state.zs.signs.word_range_ref(0, nw) ^= paulis.xs;
    inv_state.xs.signs.word_range_ref(0, nw) ^= paulis.zs;
}

void TableauSimulator::set_num_qubits(size_t new_num_qubits) {
    if (new_num_qubits >= inv_state.num_qubits) {
        ensure_large_enough_for_qubits(new_num_qubits);
        return;
    }

    // Collapse qubits past the new size and ensure the internal state totally decouples them.
    {
        TableauTransposedRaii temp_transposed(inv_state);
        for (size_t q = new_num_qubits; q < inv_state.num_qubits; q++) {
            collapse_isolate_qubit(q, temp_transposed);
        }
    }

    Tableau old_state = std::move(inv_state);
    inv_state = Tableau(new_num_qubits);
    inv_state.xs.signs.truncated_overwrite_from(old_state.xs.signs, new_num_qubits);
    inv_state.zs.signs.truncated_overwrite_from(old_state.zs.signs, new_num_qubits);
    for (size_t q = 0; q < new_num_qubits; q++) {
        inv_state.xs[q].xs.truncated_overwrite_from(old_state.xs[q].xs, new_num_qubits);
        inv_state.xs[q].zs.truncated_overwrite_from(old_state.xs[q].zs, new_num_qubits);
        inv_state.zs[q].xs.truncated_overwrite_from(old_state.zs[q].xs, new_num_qubits);
        inv_state.zs[q].zs.truncated_overwrite_from(old_state.zs[q].zs, new_num_qubits);
    }
}

std::pair<bool, PauliString> TableauSimulator::measure_kickback(uint32_t target) {
    bool flipped = target & TARGET_INVERTED_BIT;
    uint32_t q = target & TARGET_VALUE_MASK;
    PauliString kickback(0);
    bool has_kickback = !is_deterministic(q); // Note: do this before transposing the state!

    {
        TableauTransposedRaii temp_transposed(inv_state);
        if (has_kickback) {
            size_t pivot = collapse_qubit(q, temp_transposed);
            kickback = temp_transposed.unsigned_x_input(pivot);
        }
        bool result = inv_state.zs.signs[q] ^ flipped;
        measurement_record.storage.push_back(result);

        // Prevent later measure_kickback calls from unnecessarily targeting this qubit with a Z gate.
        collapse_isolate_qubit(target, temp_transposed);

        return {result, kickback};
    }
}

std::vector<PauliString> TableauSimulator::canonical_stabilizers() const {
    Tableau t = inv_state.inverse();
    size_t n = t.num_qubits;
    std::vector<PauliString> stabilizers;
    for (size_t k = 0; k < n; k++) {
        stabilizers.push_back(t.zs[k]);
    }

    size_t min_pivot = 0;
    for (size_t q = 0; q < n; q++) {
        for (size_t b = 0; b < 2; b++) {
            size_t pivot = min_pivot;
            while (pivot < n && !(b ? stabilizers[pivot].zs : stabilizers[pivot].xs)[q]) {
                pivot++;
            }
            if (pivot == n) {
                continue;
            }
            for (size_t s = 0; s < n; s++) {
                if (s != pivot && (b ? stabilizers[s].zs : stabilizers[s].xs)[q]) {
                    stabilizers[s].ref() *= stabilizers[pivot];
                }
            }
            if (min_pivot != pivot) {
                std::swap(stabilizers[min_pivot], stabilizers[pivot]);
            }
            min_pivot += 1;
        }
    }
    return stabilizers;
}


==> anc/stim_src_v1.3/src/simulators/tableau_simulator.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef SIM_TABLEAU_H
#define SIM_TABLEAU_H

#include <cassert>
#include <functional>
#include <iostream>
#include <new>
#include <random>
#include <sstream>

#include "../circuit/circuit.h"
#include "../stabilizers/tableau.h"
#include "../stabilizers/tableau_transposed_raii.h"
#include "measure_record.h"
#include "vector_simulator.h"

struct TableauSimulator {
    Tableau inv_state;
    std::mt19937_64 &rng;
    int8_t sign_bias;
    MeasureRecord measurement_record;
    bool last_correlated_error_occurred;

    /// Args:
    ///     num_qubits: The initial number of qubits in the simulator state.
    ///     rng: The random number generator to use for random operations.
    ///     sign_bias: 0 means collapse randomly, -1 means collapse towards True, +1 means collapse towards False.
    ///     record: Measurement record configuration.
    explicit TableauSimulator(
        size_t num_qubits, std::mt19937_64 &rng, int8_t sign_bias = 0, MeasureRecord record = MeasureRecord());

    /// Samples the given circuit in a deterministic fashion.
    ///
    /// Discards all noisy operations, and biases all collapse events towards +Z instead of randomly +Z/-Z.
    static simd_bits reference_sample_circuit(const Circuit &circuit);
    static simd_bits sample_circuit(const Circuit &circuit, std::mt19937_64 &rng, int8_t sign_bias = 0);
    static void sample_stream(FILE *in, FILE *out, SampleFormat format, bool interactive, std::mt19937_64 &rng);

    /// Expands the internal state of the simulator (if needed) to ensure the given qubit exists.
    ///
    /// Failing to ensure the state is large enough for a qubit, before that qubit is acted on for the first time,
    /// results in undefined behavior.
    void ensure_large_enough_for_qubits(size_t num_qubits);

    /// Forces the size of the internal state of the simulator.
    ///
    /// Shrinking the size will result in qubits beyond the size threshold being collapsed and discarded.
    void set_num_qubits(size_t new_num_qubits);

    /// Finds a state vector satisfying the current stabilizer generators, and returns a vector simulator in that state.
    VectorSimulator to_vector_sim() const;

    /// Collapses then records the Z signs of the target qubits. Supports flipping the result.
    ///
    /// Args:
    ///     target_data: The qubits to target, with flag data indicating whether to invert results.
    void measure(const OperationData &target_data);

    /// Collapses then clears the target qubits.
    ///
    /// Args:
    ///     target_data: The qubits to target, with flag data indicating whether to reset to 1 instead of 0.
    ///     sign_bias: 0 means collapse randomly, -1 means collapse towards True, +1 means collapse towards False.
    void reset(const OperationData &target_data);

    /// Collapses then records and clears the Z signs of the target qubits. Supports flipping the result.
    ///
    /// Args:
    ///     target_data: The qubits to target, with flag data indicating whether to invert results.
    void measure_reset(const OperationData &target_data);

    /// Determines if a qubit's Z observable commutes (vs anti-commutes) with the current stabilizer generators.
    bool is_deterministic(size_t target) const;

    std::vector<PauliString> canonical_stabilizers() const;

    /// === SPECIALIZED VECTORIZED OPERATION IMPLEMENTATIONS ===
    void I(const OperationData &target_data);
    void H_XZ(const OperationData &target_data);
    void H_YZ(const OperationData &target_data);
    void H_XY(const OperationData &target_data);
    void SQRT_X(const OperationData &target_data);
    void SQRT_Y(const OperationData &target_data);
    void SQRT_Z(const OperationData &target_data);
    void SQRT_X_DAG(const OperationData &target_data);
    void SQRT_Y_DAG(const OperationData &target_data);
    void SQRT_Z_DAG(const OperationData &target_data);
    void ZCX(const OperationData &target_data);
    void ZCY(const OperationData &target_data);
    void ZCZ(const OperationData &target_data);
    void SWAP(const OperationData &target_data);
    void X(const OperationData &target_data);
    void Y(const OperationData &target_data);
    void Z(const OperationData &target_data);
    void ISWAP(const OperationData &target_data);
    void ISWAP_DAG(const OperationData &target_data);
    void XCX(const OperationData &target_data);
    void XCY(const OperationData &target_data);
    void XCZ(const OperationData &target_data);
    void YCX(const OperationData &target_data);
    void YCY(const OperationData &target_data);
    void YCZ(const OperationData &target_data);
    void DEPOLARIZE1(const OperationData &target_data);
    void DEPOLARIZE2(const OperationData &target_data);
    void X_ERROR(const OperationData &target_data);
    void Y_ERROR(const OperationData &target_data);
    void Z_ERROR(const OperationData &target_data);
    void CORRELATED_ERROR(const OperationData &target_data);
    void ELSE_CORRELATED_ERROR(const OperationData &target_data);

    /// Returns the single-qubit stabilizer of a target or, if it is entangled, the identity operation.
    PauliString peek_bloch(uint32_t target) const;

    /// Applies all of the Pauli operations in the given PauliString to the simulator's state.
    void paulis(const PauliString &paulis);

    /// Performs a measurement and returns a kickback that flips between the possible post-measurement states.
    ///
    /// Deterministic measurements have no kickback.
    /// This is represented by setting the kickback to the empty Pauli string.
    std::pair<bool, PauliString> measure_kickback(uint32_t target);

    bool read_measurement_record(uint32_t encoded_target) const;
    void single_cx(uint32_t c, uint32_t t);
    void single_cy(uint32_t c, uint32_t t);

    /// Forces a qubit to have a collapsed Z observable.
    ///
    /// If the qubit already has a collapsed Z observable, this method has no effect.
    /// Other, the qubit's Z observable anticommutes with the current stabilizers and this method will apply state
    /// transformations that pick out a single stabilizer generator to destroy and replace with the measurement's
    /// stabilizer.
    ///
    /// Args:
    ///     target: The index of the qubit to collapse.
    ///     transposed_raii: A RAII value whose existence certifies the tableau data is currently transposed
    ///         (to make operations efficient).
    ///
    /// Returns:
    ///    SIZE_MAX: Already collapsed.
    ///    Else: The pivot index. The start-of-time qubit whose X flips the measurement.
    size_t collapse_qubit(size_t target, TableauTransposedRaii &transposed_raii);

    /// Collapses the given qubits.
    ///
    /// Args:
    ///     targets: The qubits to collapse.
    void collapse(ConstPointerRange<uint32_t> targets);

    /// Completely isolates a qubit from the other qubits tracked by the simulator, so it can be safely discarded.
    ///
    /// After this runs, it is guaranteed that the inverse tableau maps the target qubit's X and Z observables to
    /// themselves (possibly negated) and that it maps all other qubits to Pauli products not involving the target
    /// qubit.
    void collapse_isolate_qubit(size_t target, TableauTransposedRaii &transposed_raii);
};

#endif


==> anc/stim_src_v1.3/src/simulators/tableau_simulator.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "tableau_simulator.h"

#include "../benchmark_util.h"

BENCHMARK(TableauSimulator_CX_10Kqubits) {
    size_t num_qubits = 10 * 1000;
    std::mt19937_64 rng(0);  // NOLINT(cert-msc51-cpp)
    TableauSimulator sim(num_qubits, rng);

    std::vector<uint32_t> targets;
    for (size_t k = 0; k < num_qubits; k++) {
        targets.push_back(k);
    }
    OperationData op_data{0, targets};

    benchmark_go([&]() {
        sim.ZCX(op_data);
    })
        .goal_millis(5)
        .show_rate("OpQubits", targets.size());
}


==> anc/stim_src_v1.3/src/simulators/tableau_simulator.pybind.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "tableau_simulator.pybind.h"

#include "../simulators/tableau_simulator.h"
#include "../stabilizers/pauli_string.pybind.h"
#include "../py/base.pybind.h"
#include "../stabilizers/tableau.h"

struct TempViewableData {
    std::vector<uint32_t> targets;
    TempViewableData(std::vector<uint32_t> targets) : targets(std::move(targets)) {
    }
    operator OperationData() {
        return {0, targets};
    }
};

TableauSimulator create_tableau_simulator() {
    return TableauSimulator(0, PYBIND_SHARED_RNG());
}

TempViewableData args_to_targets(TableauSimulator &self, const pybind11::args &args) {
    std::vector<uint32_t> arguments;
    size_t max_q = 0;
    try {
        for (const auto &e : args) {
            size_t q = e.cast<uint32_t>();
            max_q = std::max(max_q, q & TARGET_VALUE_MASK);
            arguments.push_back(q);
        }
    } catch (const pybind11::cast_error &) {
        throw std::out_of_range("Target qubits must be non-negative integers.");
    }

    // Note: quadratic behavior.
    self.ensure_large_enough_for_qubits(max_q + 1);

    return TempViewableData(arguments);
}

TempViewableData args_to_target_pairs(TableauSimulator &self, const pybind11::args &args) {
    if (pybind11::len(args) & 1) {
        throw std::out_of_range("Two qubit operation requires an even number of targets.");
    }
    return args_to_targets(self, args);
}

void pybind_tableau_simulator(pybind11::module &m) {
    auto &&c = pybind11::class_<TableauSimulator>(
        m,
        "TableauSimulator",
        clean_doc_string(u8R"DOC(
            A quantum stabilizer circuit simulator whose internal state is an inverse stabilizer tableau.

            Supports interactive usage, where gates and measurements are applied on demand.

            Examples:
                >>> import stim
                >>> s = stim.TableauSimulator()
                >>> s.h(0)
                >>> if s.measure(0):
                ...     s.h(1)
                ...     s.cnot(1, 2)
                >>> s.measure(1) == s.measure(2)
                True

                >>> s = stim.TableauSimulator()
                >>> s.h(0)
                >>> s.cnot(0, 1)
                >>> s.current_inverse_tableau()
                stim.Tableau.from_conjugated_generators(
                    xs=[
                        stim.PauliString("+ZX"),
                        stim.PauliString("+_X"),
                    ],
                    zs=[
                        stim.PauliString("+X_"),
                        stim.PauliString("+XZ"),
                    ],
                )
        )DOC").data()
    );

    c.def(pybind11::init(&create_tableau_simulator));

    c.def(
        "current_inverse_tableau",
        [](TableauSimulator &self) {
            return self.inv_state;
        },
        clean_doc_string(u8R"DOC(
            Returns a copy of the internal state of the simulator as a stim.Tableau.

            Returns:
                A stim.Tableau copy of the simulator's state.

            Examples:
                >>> import stim
                >>> s = stim.TableauSimulator()
                >>> s.h(0)
                >>> s.current_inverse_tableau()
                stim.Tableau.from_conjugated_generators(
                    xs=[
                        stim.PauliString("+Z"),
                    ],
                    zs=[
                        stim.PauliString("+X"),
                    ],
                )
                >>> s.cnot(0, 1)
                >>> s.current_inverse_tableau()
                stim.Tableau.from_conjugated_generators(
                    xs=[
                        stim.PauliString("+ZX"),
                        stim.PauliString("+_X"),
                    ],
                    zs=[
                        stim.PauliString("+X_"),
                        stim.PauliString("+XZ"),
                    ],
                )
        )DOC").data()
    );

    c.def(
        "canonical_stabilizers",
        [](const TableauSimulator &self) {
            auto stabilizers = self.canonical_stabilizers();
            std::vector<PyPauliString> result;
            result.reserve(stabilizers.size());
            for (auto &s : stabilizers) {
                result.emplace_back(std::move(s), false);
            }
            return result;
        },
        clean_doc_string(u8R"DOC(
            Returns a list of the stabilizers of the simulator's current state in a standard form.

            Two simulators have the same canonical stabilizers if and only if their current quantum state is equal
            (and tracking the same number of qubits).

            The canonical form is computed as follows:

                1. Get a list of stabilizers using the `z_output`s of `simulator.current_inverse_tableau()**-1`.
                2. Perform Gaussian elimination on each generator g (ordered X0, Z0, X1, Z1, X2, Z2, etc).
                    2a) Pick any stabilizer that uses the generator g. If there are none, go to the next g.
                    2b) Multiply that stabilizer into all other stabilizers that use the generator g.
                    2c) Swap that stabilizer with the stabilizer at position `next_output` then increment `next_output`.

            Returns:
                A List[stim.PauliString] of the simulator's state's stabilizers.

            Examples:
                >>> import stim
                >>> s = stim.TableauSimulator()
                >>> s.h(0)
                >>> s.cnot(0, 1)
                >>> s.x(2)
                >>> s.canonical_stabilizers()
                [stim.PauliString("+XX_"), stim.PauliString("+ZZ_"), stim.PauliString("-__Z")]

                >>> # Scramble the stabilizers then check that the canonical form is unchanged.
                >>> s.set_inverse_tableau(s.current_inverse_tableau()**-1)
                >>> s.cnot(0, 1)
                >>> s.cz(0, 2)
                >>> s.s(0, 2)
                >>> s.cy(2, 1)
                >>> s.set_inverse_tableau(s.current_inverse_tableau()**-1)
                >>> s.canonical_stabilizers()
                [stim.PauliString("+XX_"), stim.PauliString("+ZZ_"), stim.PauliString("-__Z")]
        )DOC").data()
    );

    c.def(
        "current_measurement_record",
        [](TableauSimulator &self) {
            return self.measurement_record.storage;
        },
        clean_doc_string(u8R"DOC(
            Returns a copy of the record of all measurements performed by the simulator.

            Examples:
                >>> import stim
                >>> s = stim.TableauSimulator()
                >>> s.current_measurement_record()
                []
                >>> s.measure(0)
                False
                >>> s.x(0)
                >>> s.measure(0)
                True
                >>> s.current_measurement_record()
                [False, True]
                >>> s.do(stim.Circuit("M 0"))
                >>> s.current_measurement_record()
                [False, True, True]

            Returns:
                A list of booleans containing the result of every measurement performed by the simulator so far.
        )DOC").data()
    );

    c.def(
        "do",
        [](TableauSimulator &self, const Circuit &circuit) {
            self.ensure_large_enough_for_qubits(circuit.count_qubits());
            circuit.for_each_operation([&](const Operation &op) {
                (self.*op.gate->tableau_simulator_function)(op.target_data);
            });
        },
        pybind11::arg("circuit"),
        clean_doc_string(u8R"DOC(
            Applies all the operations in the given stim.Circuit to the simulator's state.

            Examples:
                >>> import stim
                >>> s = stim.TableauSimulator()
                >>> s.do(stim.Circuit('''
                ...     X 0
                ...     M 0
                ... '''))
                >>> s.current_measurement_record()
                [True]

            Args:
                circuit: A stim.Circuit containing operations to apply.
        )DOC").data()
    );

    c.def(
        "do",
        [](TableauSimulator &self, const PyPauliString &pauli_string) {
            self.ensure_large_enough_for_qubits(pauli_string.value.num_qubits);
            self.paulis(pauli_string.value);
        },
        pybind11::arg("pauli_string"),
        clean_doc_string(u8R"DOC(
            Applies all the Pauli operations in the given stim.PauliString to the simulator's state.

            The Pauli at offset k is applied to the qubit with index k.

            Examples:
                >>> import stim
                >>> s = stim.TableauSimulator()
                >>> s.do(stim.PauliString("IXYZ"))
                >>> s.measure_many(0, 1, 2, 3)
                [False, True, True, False]

            Args:
                pauli_string: A stim.PauliString containing Pauli operations to apply.
        )DOC").data()
    );

    c.def(
        "h",
        [](TableauSimulator &self, pybind11::args args) {
            self.H_XZ(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a Hadamard gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "h_xy",
        [](TableauSimulator &self, pybind11::args args) {
            self.H_XY(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a variant of the Hadamard gate that swaps the X and Y axes to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "h_yz",
        [](TableauSimulator &self, pybind11::args args) {
            self.H_YZ(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a variant of the Hadamard gate that swaps the Y and Z axes to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "x",
        [](TableauSimulator &self, pybind11::args args) {
            self.X(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a Pauli X gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "y",
        [](TableauSimulator &self, pybind11::args args) {
            self.Y(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a Pauli Y gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "z",
        [](TableauSimulator &self, pybind11::args args) {
            self.Z(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a Pauli Z gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "s",
        [](TableauSimulator &self, pybind11::args args) {
            self.SQRT_Z(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a SQRT_Z gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "s_dag",
        [](TableauSimulator &self, pybind11::args args) {
            self.SQRT_Z_DAG(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a SQRT_Z_DAG gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "sqrt_x",
        [](TableauSimulator &self, pybind11::args args) {
            self.SQRT_X(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a SQRT_X gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "sqrt_x_dag",
        [](TableauSimulator &self, pybind11::args args) {
            self.SQRT_X_DAG(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a SQRT_X_DAG gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "sqrt_y",
        [](TableauSimulator &self, pybind11::args args) {
            self.SQRT_Y(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a SQRT_Y gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "sqrt_y_dag",
        [](TableauSimulator &self, pybind11::args args) {
            self.SQRT_Y_DAG(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a SQRT_Y_DAG gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
        )DOC").data()
    );

    c.def(
        "swap",
        [](TableauSimulator &self, pybind11::args args) {
            self.SWAP(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a swap gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "iswap",
        [](TableauSimulator &self, pybind11::args args) {
            self.ISWAP(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies an ISWAP gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "iswap_dag",
        [](TableauSimulator &self, pybind11::args args) {
            self.ISWAP_DAG(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies an ISWAP_DAG gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "cnot",
        [](TableauSimulator &self, pybind11::args args) {
            self.ZCX(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a controlled X gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "cz",
        [](TableauSimulator &self, pybind11::args args) {
            self.ZCZ(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a controlled Z gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "cy",
        [](TableauSimulator &self, pybind11::args args) {
            self.ZCY(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a controlled Y gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "xcx",
        [](TableauSimulator &self, pybind11::args args) {
            self.XCX(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies an X-controlled X gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "xcy",
        [](TableauSimulator &self, pybind11::args args) {
            self.XCY(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies an X-controlled Y gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "xcz",
        [](TableauSimulator &self, pybind11::args args) {
            self.XCZ(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies an X-controlled Z gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "ycx",
        [](TableauSimulator &self, pybind11::args args) {
            self.YCX(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a Y-controlled X gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "ycy",
        [](TableauSimulator &self, pybind11::args args) {
            self.YCY(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a Y-controlled Y gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "ycz",
        [](TableauSimulator &self, pybind11::args args) {
            self.YCZ(args_to_target_pairs(self, args));
        },
        clean_doc_string(u8R"DOC(
            Applies a Y-controlled Z gate to the simulator's state.

            Args:
                *targets: The indices of the qubits to target with the gate.
                    Applies the gate to the first two targets, then the next two targets, and so forth.
                    There must be an even number of targets.
        )DOC").data()
    );

    c.def(
        "reset",
        [](TableauSimulator &self, pybind11::args args) {
            self.reset(args_to_targets(self, args));
        },
        clean_doc_string(u8R"DOC(
            Resets qubits to zero (e.g. by swapping them for zero'd qubit from the environment).

            Args:
                *targets: The indices of the qubits to reset.
        )DOC").data()
    );

    c.def(
        "peek_bloch",
        [](TableauSimulator &self, size_t target) {
            self.ensure_large_enough_for_qubits(target + 1);
            return PyPauliString(self.peek_bloch(target));
        },
        pybind11::arg("target"),
        clean_doc_string(u8R"DOC(
            Returns the current bloch vector of the qubit, represented as a stim.PauliString.

            This is a non-physical operation. It reports information about the qubit without disturbing it.

            Args:
                target: The qubit to peek at.

            Returns:
                stim.PauliString("I"): The qubit is entangled. Its bloch vector is x=y=z=0.
                stim.PauliString("+Z"): The qubit is in the |0> state. Its bloch vector is z=+1, x=y=0.
                stim.PauliString("-Z"): The qubit is in the |1> state. Its bloch vector is z=-1, x=y=0.
                stim.PauliString("+Y"): The qubit is in the |i> state. Its bloch vector is y=+1, x=z=0.
                stim.PauliString("-Y"): The qubit is in the |-i> state. Its bloch vector is y=-1, x=z=0.
                stim.PauliString("+X"): The qubit is in the |+> state. Its bloch vector is x=+1, y=z=0.
                stim.PauliString("-X"): The qubit is in the |-> state. Its bloch vector is x=-1, y=z=0.

            Examples:
                >>> import stim
                >>> s = stim.TableauSimulator()
                >>> s.peek_bloch(0)
                stim.PauliString("+Z")
                >>> s.x(0)
                >>> s.peek_bloch(0)
                stim.PauliString("-Z")
                >>> s.h(0)
                >>> s.peek_bloch(0)
                stim.PauliString("-X")
                >>> s.sqrt_x(1)
                >>> s.peek_bloch(1)
                stim.PauliString("-Y")
                >>> s.cz(0, 1)
                >>> s.peek_bloch(0)
                stim.PauliString("+_")
        )DOC").data()
    );

    c.def(
        "measure",
        [](TableauSimulator &self, uint32_t target) {
            self.ensure_large_enough_for_qubits(target + 1);
            self.measure(TempViewableData({target}));
            return (bool)self.measurement_record.storage.back();
        },
        pybind11::arg("target"),
        clean_doc_string(u8R"DOC(
            Measures a single qubit.

            Unlike the other methods on TableauSimulator, this one does not broadcast
            over multiple targets. This is to avoid returning a list, which would
            create a pitfall where typing `if sim.measure(qubit)` would be a bug.

            To measure multiple qubits, use `TableauSimulator.measure_many`.

            Args:
                target: The index of the qubit to measure.

            Returns:
                The measurement result as a bool.
        )DOC").data()
    );

    c.def(
        "measure_many",
        [](TableauSimulator &self, pybind11::args args) {
            auto converted_args = args_to_targets(self, args);
            self.measure(converted_args);
            auto e = self.measurement_record.storage.end();
            return std::vector<bool>(e - converted_args.targets.size(), e);
        },
        clean_doc_string(u8R"DOC(
            Measures multiple qubits.

            Args:
                *targets: The indices of the qubits to measure.

            Returns:
                The measurement results as a list of bools.
        )DOC").data()
    );

    c.def(
        "set_num_qubits",
        [](TableauSimulator &self, uint32_t new_num_qubits) {
            self.set_num_qubits(new_num_qubits);
        },
        clean_doc_string(u8R"DOC(
            Forces the simulator's internal state to track exactly the qubits whose indices are in range(new_num_qubits).

            Note that untracked qubits are always assumed to be in the |0> state. Therefore, calling this method
            will effectively force any qubit whose index is outside range(new_num_qubits) to be reset to |0>.

            Note that this method does not prevent future operations from implicitly expanding the size of the
            tracked state (e.g. setting the number of qubits to 5 will not prevent a Hadamard from then being
            applied to qubit 100, increasing the number of qubits to 101).

            Args:
                new_num_qubits: The length of the range of qubits the internal simulator should be tracking.

            Examples:
                >>> import stim
                >>> s = stim.TableauSimulator()
                >>> len(s.current_inverse_tableau())
                0

                >>> s.set_num_qubits(5)
                >>> len(s.current_inverse_tableau())
                5

                >>> s.x(0, 1, 2, 3)
                >>> s.set_num_qubits(2)
                >>> s.measure_many(0, 1, 2, 3)
                [True, True, False, False]
        )DOC").data()
    );

    c.def(
        "set_inverse_tableau",
        [](TableauSimulator &self, const Tableau &new_inverse_tableau) {
            self.inv_state = new_inverse_tableau;
        },
        clean_doc_string(u8R"DOC(
            Overwrites the simulator's internal state with a copy of the given inverse tableau.

            The inverse tableau specifies how Pauli product observables of qubits at the current time transform
            into equivalent Pauli product observables at the beginning of time, when all qubits were in the
            |0> state. For example, if the Z observable on qubit 5 maps to a product of Z observables at the
            start of time then a Z basis measurement on qubit 5 will be deterministic and equal to the sign
            of the product. Whereas if it mapped to a product of observables including an X or a Y then the Z
            basis measurement would be random.

            Any qubits not within the length of the tableau are implicitly in the |0> state.

            Args:
                new_inverse_tableau: The tableau to overwrite the internal state with.

            Examples:
                >>> import stim
                >>> s = stim.TableauSimulator()
                >>> t = stim.Tableau.random(4)
                >>> s.set_inverse_tableau(t)
                >>> s.current_inverse_tableau() == t
                True
        )DOC").data()
    );

    c.def(
        "copy",
        [](TableauSimulator &self) {
            TableauSimulator copy = self;
            return copy;
        },
        clean_doc_string(u8R"DOC(
            Returns a copy of the simulator. A simulator with the same internal state.

            Examples:
                >>> import stim

                >>> s1 = stim.TableauSimulator()
                >>> s1.set_inverse_tableau(stim.Tableau.random(1))
                >>> s2 = s1.copy()
                >>> s2 is s1
                False
                >>> s2.current_inverse_tableau() == s1.current_inverse_tableau()
                True

                >>> s = stim.TableauSimulator()
                >>> def brute_force_post_select(qubit, desired_result):
                ...     global s
                ...     while True:
                ...         copy = s.copy()
                ...         if copy.measure(qubit) == desired_result:
                ...             s = copy
                ...             break
                >>> s.h(0)
                >>> brute_force_post_select(qubit=0, desired_result=True)
                >>> s.measure(0)
                True
        )DOC").data()
    );

    c.def(
        "measure_kickback",
        [](TableauSimulator &self, uint32_t target) {
            self.ensure_large_enough_for_qubits(target + 1);
            auto result = self.measure_kickback(target);
            if (result.second.num_qubits == 0) {
                return pybind11::make_tuple(result.first, pybind11::none());
            }
            return pybind11::make_tuple(result.first, PyPauliString(result.second));
        },
        pybind11::arg("target"),
        clean_doc_string(u8R"DOC(
            Measures a qubit and returns the result as well as its Pauli kickback (if any).

            The "Pauli kickback" of a stabilizer circuit measurement is a set of Pauli operations that
            flip the post-measurement system state between the two possible post-measurement states.
            For example, consider measuring one of the qubits in the state |00>+|11> in the Z basis.
            If the measurement result is False, then the system projects into the state |00>.
            If the measurement result is True, then the system projects into the state |11>.
            Applying a Pauli X operation to both qubits flips between |00> and |11>.
            Therefore the Pauli kickback of the measurement is `stim.PauliString("XX")`.
            Note that there are often many possible equivalent Pauli kickbacks. For example,
            if in the previous example there was a third qubit in the |0> state, then both
            `stim.PauliString("XX_")` and `stim.PauliString("XXZ")` are valid kickbacks.

            Measurements with determinist results don't have a Pauli kickback.

            Args:
                target: The index of the qubit to measure.

            Returns:
                A (result, kickback) tuple.
                The result is a bool containing the measurement's output.
                The kickback is either None (meaning the measurement was deterministic) or a stim.PauliString
                (meaning the measurement was random, and the operations in the Pauli string flip between the
                two possible post-measurement states).

            Examples:
                >>> import stim
                >>> s = stim.TableauSimulator()

                >>> s.measure_kickback(0)
                (False, None)

                >>> s.h(0)
                >>> s.measure_kickback(0)[1]
                stim.PauliString("+X")

                >>> def pseudo_post_select(qubit, desired_result):
                ...     m, kick = s.measure_kickback(qubit)
                ...     if m != desired_result:
                ...         if kick is None:
                ...             raise ValueError("Deterministic measurement differed from desired result.")
                ...         s.do(kick)
                >>> s = stim.TableauSimulator()
                >>> s.h(0)
                >>> s.cnot(0, 1)
                >>> s.cnot(0, 2)
                >>> pseudo_post_select(qubit=2, desired_result=True)
                >>> s.measure_many(0, 1, 2)
                [True, True, True]
        )DOC").data()
    );
}


==> anc/stim_src_v1.3/src/simulators/tableau_simulator.pybind.h <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef TABLEAU_SIMULATOR_PYBIND_H
#define TABLEAU_SIMULATOR_PYBIND_H

#include <pybind11/pybind11.h>

void pybind_tableau_simulator(pybind11::module &m);

#endif


==> anc/stim_src_v1.3/src/simulators/tableau_simulator.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "tableau_simulator.h"

#include <gtest/gtest.h>

#include "../circuit/circuit.test.h"
#include "../circuit/gate_data.h"
#include "../test_util.test.h"

TEST(TableauSimulator, identity) {
    auto s = TableauSimulator(1, SHARED_TEST_RNG());
    ASSERT_EQ(s.measurement_record.storage, (std::vector<bool>{}));
    s.measure(OpDat(0));
    ASSERT_EQ(s.measurement_record.storage, (std::vector<bool>{false}));
    s.measure(OpDat::flipped(0));
    ASSERT_EQ(s.measurement_record.storage, (std::vector<bool>{false, true}));
}

TEST(TableauSimulator, bit_flip) {
    auto s = TableauSimulator(1, SHARED_TEST_RNG());
    s.H_XZ(OpDat(0));
    s.SQRT_Z(OpDat(0));
    s.SQRT_Z(OpDat(0));
    s.H_XZ(OpDat(0));
    s.measure(OpDat(0));
    s.X(OpDat(0));
    s.measure(OpDat(0));
    ASSERT_EQ(s.measurement_record.storage, (std::vector<bool>{true, false}));
}

TEST(TableauSimulator, identity2) {
    auto s = TableauSimulator(2, SHARED_TEST_RNG());
    s.measure(OpDat(0));
    ASSERT_EQ(s.measurement_record.storage, (std::vector<bool>{false}));
    s.measure(OpDat(1));
    ASSERT_EQ(s.measurement_record.storage, (std::vector<bool>{false, false}));
}

TEST(TableauSimulator, bit_flip_2) {
    auto s = TableauSimulator(2, SHARED_TEST_RNG());
    s.H_XZ(OpDat(0));
    s.SQRT_Z(OpDat(0));
    s.SQRT_Z(OpDat(0));
    s.H_XZ(OpDat(0));
    s.measure(OpDat(0));
    ASSERT_EQ(s.measurement_record.storage, (std::vector<bool>{true}));
    s.measure(OpDat(1));
    ASSERT_EQ(s.measurement_record.storage, (std::vector<bool>{true, false}));
}

TEST(TableauSimulator, epr) {
    auto s = TableauSimulator(2, SHARED_TEST_RNG());
    s.H_XZ(OpDat(0));
    s.ZCX(OpDat({0, 1}));
    ASSERT_EQ(s.is_deterministic(0), false);
    ASSERT_EQ(s.is_deterministic(1), false);
    s.measure(OpDat(0));
    ASSERT_EQ(s.is_deterministic(0), true);
    ASSERT_EQ(s.is_deterministic(1), true);
    s.measure(OpDat(1));
    ASSERT_EQ(s.measurement_record.storage[0], s.measurement_record.storage[1]);
}

TEST(TableauSimulator, big_determinism) {
    auto s = TableauSimulator(1000, SHARED_TEST_RNG());
    s.H_XZ(OpDat(0));
    ASSERT_FALSE(s.is_deterministic(0));
    for (size_t k = 1; k < 1000; k++) {
        ASSERT_TRUE(s.is_deterministic(k));
    }
}

TEST(TableauSimulator, phase_kickback_consume_s_state) {
    for (size_t k = 0; k < 8; k++) {
        auto s = TableauSimulator(2, SHARED_TEST_RNG());
        s.H_XZ(OpDat(1));
        s.SQRT_Z(OpDat(1));
        s.H_XZ(OpDat(0));
        s.ZCX(OpDat({0, 1}));
        ASSERT_EQ(s.is_deterministic(1), false);
        s.measure(OpDat(1));
        auto v1 = s.measurement_record.storage.back();
        if (v1) {
            s.SQRT_Z(OpDat(0));
            s.SQRT_Z(OpDat(0));
        }
        s.SQRT_Z(OpDat(0));
        s.H_XZ(OpDat(0));
        ASSERT_EQ(s.is_deterministic(0), true);
        s.measure(OpDat(0));
        ASSERT_EQ(s.measurement_record.storage.back(), true);
    }
}

TEST(TableauSimulator, phase_kickback_preserve_s_state) {
    auto s = TableauSimulator(2, SHARED_TEST_RNG());

    // Prepare S state.
    s.H_XZ(OpDat(1));
    s.SQRT_Z(OpDat(1));

    // Prepare test input.
    s.H_XZ(OpDat(0));

    // Kickback.
    s.ZCX(OpDat({0, 1}));
    s.H_XZ(OpDat(1));
    s.ZCX(OpDat({0, 1}));
    s.H_XZ(OpDat(1));

    // Check.
    s.SQRT_Z(OpDat(0));
    s.H_XZ(OpDat(0));
    ASSERT_EQ(s.is_deterministic(0), true);
    s.measure(OpDat(0));
    ASSERT_EQ(s.measurement_record.storage.back(), true);
    s.SQRT_Z(OpDat(1));
    s.H_XZ(OpDat(1));
    ASSERT_EQ(s.is_deterministic(1), true);
    s.measure(OpDat(1));
    ASSERT_EQ(s.measurement_record.storage.back(), true);
}

TEST(TableauSimulator, kickback_vs_stabilizer) {
    auto sim = TableauSimulator(3, SHARED_TEST_RNG());
    sim.H_XZ(OpDat(2));
    sim.ZCX(OpDat({2, 0}));
    sim.ZCX(OpDat({2, 1}));
    sim.SQRT_Z(OpDat(0));
    sim.SQRT_Z(OpDat(1));
    sim.H_XZ(OpDat(0));
    sim.H_XZ(OpDat(1));
    sim.H_XZ(OpDat(2));
    ASSERT_EQ(
        sim.inv_state.str(),
        "+-xz-xz-xz-\n"
        "| +- +- ++\n"
        "| ZY __ _X\n"
        "| __ ZY _X\n"
        "| XX XX XZ");
}

TEST(TableauSimulator, s_state_distillation_low_depth) {
    for (size_t reps = 0; reps < 10; reps++) {
        auto sim = TableauSimulator(9, SHARED_TEST_RNG());

        std::vector<std::vector<uint8_t>> stabilizers = {
            {0, 1, 2, 3},
            {0, 1, 4, 5},
            {0, 2, 4, 6},
            {1, 2, 4, 7},
        };
        std::vector<std::unordered_map<std::string, std::vector<uint8_t>>> checks{
            {{"s", {0}}, {"q", stabilizers[0]}},
            {{"s", {1}}, {"q", stabilizers[1]}},
            {{"s", {2}}, {"q", stabilizers[2]}},
        };

        std::vector<bool> stabilizer_measurements;
        uint32_t anc = 8;
        for (const auto &stabilizer : stabilizers) {
            sim.H_XZ(OpDat(anc));
            for (const auto &k : stabilizer) {
                sim.ZCX(OpDat({anc, k}));
            }
            sim.H_XZ(OpDat(anc));
            ASSERT_EQ(sim.is_deterministic(anc), false);
            sim.measure(OpDat(anc));
            bool v = sim.measurement_record.storage.back();
            if (v) {
                sim.X(OpDat(anc));
            }
            stabilizer_measurements.push_back(v);
        }

        std::vector<bool> qubit_measurements;
        for (size_t k = 0; k < 7; k++) {
            sim.SQRT_Z(OpDat(k));
            sim.H_XZ(OpDat(k));
            sim.measure(OpDat(k));
            qubit_measurements.push_back(sim.measurement_record.storage.back());
        }

        bool sum = false;
        for (auto e : stabilizer_measurements) {
            sum ^= e;
        }
        for (auto e : qubit_measurements) {
            sum ^= e;
        }
        if (sum) {
            sim.Z(OpDat(7));
        }

        sim.SQRT_Z(OpDat(7));
        sim.H_XZ(OpDat(7));
        ASSERT_EQ(sim.is_deterministic(7), true);
        sim.measure(OpDat(7));
        ASSERT_EQ(sim.measurement_record.storage.back(), false);

        for (const auto &c : checks) {
            bool r = false;
            for (auto k : c.at("s")) {
                r ^= stabilizer_measurements[k];
            }
            for (auto k : c.at("q")) {
                r ^= qubit_measurements[k];
            }
            ASSERT_EQ(r, false);
        }
    }
}

TEST(TableauSimulator, s_state_distillation_low_space) {
    for (size_t rep = 0; rep < 10; rep++) {
        auto sim = TableauSimulator(5, SHARED_TEST_RNG());

        std::vector<std::vector<uint8_t>> phasors = {
            {
                0,
            },
            {
                1,
            },
            {
                2,
            },
            {0, 1, 2},
            {0, 1, 3},
            {0, 2, 3},
            {1, 2, 3},
        };

        uint32_t anc = 4;
        for (const auto &phasor : phasors) {
            sim.H_XZ(OpDat(anc));
            for (const auto &k : phasor) {
                sim.ZCX(OpDat({anc, k}));
            }
            sim.H_XZ(OpDat(anc));
            sim.SQRT_Z(OpDat(anc));
            sim.H_XZ(OpDat(anc));
            ASSERT_EQ(sim.is_deterministic(anc), false);
            sim.measure(OpDat(anc));
            bool v = sim.measurement_record.storage.back();
            if (v) {
                for (const auto &k : phasor) {
                    sim.X(OpDat(k));
                }
                sim.X(OpDat(anc));
            }
        }

        for (size_t k = 0; k < 3; k++) {
            ASSERT_EQ(sim.is_deterministic(k), true);
            sim.measure(OpDat(k));
            ASSERT_EQ(sim.measurement_record.storage.back(), false);
        }
        sim.SQRT_Z(OpDat(3));
        sim.H_XZ(OpDat(3));
        ASSERT_EQ(sim.is_deterministic(3), true);
        sim.measure(OpDat(3));
        ASSERT_EQ(sim.measurement_record.storage.back(), true);
    }
}

TEST(TableauSimulator, unitary_gates_consistent_with_tableau_data) {
    auto t = Tableau::random(10, SHARED_TEST_RNG());
    TableauSimulator sim(10, SHARED_TEST_RNG());
    sim.inv_state = t;
    for (const auto &gate : GATE_DATA.gates()) {
        if (!(gate.flags & GATE_IS_UNITARY)) {
            continue;
        }

        const auto &action = gate.tableau_simulator_function;
        const auto &inverse_op_tableau = gate.inverse().tableau();
        if (inverse_op_tableau.num_qubits == 2) {
            (sim.*action)(OpDat({7, 4}));
            t.inplace_scatter_prepend(inverse_op_tableau, {7, 4});
        } else {
            (sim.*action)(OpDat(5));
            t.inplace_scatter_prepend(inverse_op_tableau, {5});
        }
        ASSERT_EQ(sim.inv_state, t) << gate.name;
    }
}

TEST(TableauSimulator, certain_errors_consistent_with_gates) {
    TableauSimulator sim1(2, SHARED_TEST_RNG());
    TableauSimulator sim2(2, SHARED_TEST_RNG());
    uint32_t targets[] {0};
    OperationData d0{0, {targets, targets + 1}};
    OperationData d1{1.0, {targets, targets + 1}};

    sim1.X_ERROR(d1);
    sim2.X(d0);
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);
    sim1.X_ERROR(d0);
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);

    sim1.Y_ERROR(d1);
    sim2.Y(d0);
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);
    sim1.Y_ERROR(d0);
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);

    sim1.Z_ERROR(d1);
    sim2.Z(d0);
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);
    sim1.Z_ERROR(d0);
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);
}

TEST(TableauSimulator, simulate) {
    auto results = TableauSimulator::sample_circuit(
        Circuit::from_text("H 0\n"
                           "CNOT 0 1\n"
                           "M 0\n"
                           "M 1\n"
                           "M 2\n"),
        SHARED_TEST_RNG());
    ASSERT_EQ(results[0], results[1]);
    ASSERT_EQ(results[2], false);
}

TEST(TableauSimulator, simulate_reset) {
    auto results = TableauSimulator::sample_circuit(
        Circuit::from_text("X 0\n"
                           "M 0\n"
                           "R 0\n"
                           "M 0\n"
                           "R 0\n"
                           "M 0\n"),
        SHARED_TEST_RNG());
    ASSERT_EQ(results[0], true);
    ASSERT_EQ(results[1], false);
    ASSERT_EQ(results[2], false);
}

TEST(TableauSimulator, to_vector_sim) {
    TableauSimulator sim_tab(2, SHARED_TEST_RNG());
    VectorSimulator sim_vec(2);
    ASSERT_TRUE(sim_tab.to_vector_sim().approximate_equals(sim_vec, true));

    sim_tab.X(OpDat(0));
    sim_vec.apply("X", 0);
    ASSERT_TRUE(sim_tab.to_vector_sim().approximate_equals(sim_vec, true));

    sim_tab.H_XZ(OpDat(0));
    sim_vec.apply("H_XZ", 0);
    ASSERT_TRUE(sim_tab.to_vector_sim().approximate_equals(sim_vec, true));

    sim_tab.SQRT_Z(OpDat(0));
    sim_vec.apply("SQRT_Z", 0);
    ASSERT_TRUE(sim_tab.to_vector_sim().approximate_equals(sim_vec, true));

    sim_tab.ZCX(OpDat({0, 1}));
    sim_vec.apply("ZCX", 0, 1);
    ASSERT_TRUE(sim_tab.to_vector_sim().approximate_equals(sim_vec, true));

    sim_tab.inv_state = Tableau::random(10, SHARED_TEST_RNG());
    sim_vec = sim_tab.to_vector_sim();
    ASSERT_TRUE(sim_tab.to_vector_sim().approximate_equals(sim_vec, true));

    (sim_tab.*GATE_DATA.at("XCX").tableau_simulator_function)(OpDat({4, 7}));
    sim_vec.apply("XCX", 4, 7);
    ASSERT_TRUE(sim_tab.to_vector_sim().approximate_equals(sim_vec, true));
}

bool vec_sim_corroborates_measurement_process(const Tableau &state, const std::vector<uint32_t> &measurement_targets) {
    TableauSimulator sim_tab(2, SHARED_TEST_RNG());
    sim_tab.inv_state = state;
    auto vec_sim = sim_tab.to_vector_sim();
    sim_tab.measure(OpDat(measurement_targets));
    PauliString buf(sim_tab.inv_state.num_qubits);
    size_t k = 0;
    for (auto t : measurement_targets) {
        buf.zs[t] = true;
        buf.sign = sim_tab.measurement_record.storage[k++];
        float f = vec_sim.project(buf);
        if (fabs(f - 0.5) > 1e-4 && fabsf(f - 1) > 1e-4) {
            return false;
        }
        buf.zs[t] = false;
    }
    return true;
}

TEST(TableauSimulator, measurement_vs_vector_sim) {
    for (size_t k = 0; k < 10; k++) {
        Tableau state = Tableau::random(2, SHARED_TEST_RNG());
        ASSERT_TRUE(vec_sim_corroborates_measurement_process(state, {0}));
        ASSERT_TRUE(vec_sim_corroborates_measurement_process(state, {1}));
        ASSERT_TRUE(vec_sim_corroborates_measurement_process(state, {0, 1}));
    }
    for (size_t k = 0; k < 10; k++) {
        Tableau state = Tableau::random(4, SHARED_TEST_RNG());
        ASSERT_TRUE(vec_sim_corroborates_measurement_process(state, {0, 1}));
        ASSERT_TRUE(vec_sim_corroborates_measurement_process(state, {2, 1}));
        ASSERT_TRUE(vec_sim_corroborates_measurement_process(state, {0, 1, 2, 3}));
    }
    {
        Tableau state = Tableau::random(12, SHARED_TEST_RNG());
        ASSERT_TRUE(vec_sim_corroborates_measurement_process(state, {0, 1, 2, 3}));
        ASSERT_TRUE(vec_sim_corroborates_measurement_process(state, {0, 10, 11}));
        ASSERT_TRUE(vec_sim_corroborates_measurement_process(state, {11, 5, 7}));
        ASSERT_TRUE(vec_sim_corroborates_measurement_process(state, {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}));
    }
}

TEST(TableauSimulator, correlated_error) {
    simd_bits expected(5);

    expected.clear();
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(0) X0 X1
        ELSE_CORRELATED_ERROR(0) X1 X2
        ELSE_CORRELATED_ERROR(0) X2 X3
        M 0 1 2 3
    )circuit"),
            SHARED_TEST_RNG()),
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(1) X0 X1
        ELSE_CORRELATED_ERROR(0) X1 X2
        ELSE_CORRELATED_ERROR(0) X2 X3
        M 0 1 2 3
    )circuit"),
            SHARED_TEST_RNG()),
        expected);

    expected.clear();
    expected[1] = true;
    expected[2] = true;
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(0) X0 X1
        ELSE_CORRELATED_ERROR(1) X1 X2
        ELSE_CORRELATED_ERROR(0) X2 X3
        M 0 1 2 3
    )circuit"),
            SHARED_TEST_RNG()),
        expected);

    expected.clear();
    expected[2] = true;
    expected[3] = true;
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(0) X0 X1
        ELSE_CORRELATED_ERROR(0) X1 X2
        ELSE_CORRELATED_ERROR(1) X2 X3
        M 0 1 2 3
    )circuit"),
            SHARED_TEST_RNG()),
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(1) X0 X1
        ELSE_CORRELATED_ERROR(1) X1 X2
        ELSE_CORRELATED_ERROR(0) X2 X3
        M 0 1 2 3
    )circuit"),
            SHARED_TEST_RNG()),
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(1) X0 X1
        ELSE_CORRELATED_ERROR(1) X1 X2
        ELSE_CORRELATED_ERROR(1) X2 X3
        M 0 1 2 3
    )circuit"),
            SHARED_TEST_RNG()),
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    expected[3] = true;
    expected[4] = true;
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        CORRELATED_ERROR(1) X0 X1
        ELSE_CORRELATED_ERROR(1) X1 X2
        ELSE_CORRELATED_ERROR(1) X2 X3
        CORRELATED_ERROR(1) X3 X4
        M 0 1 2 3 4
    )circuit"),
            SHARED_TEST_RNG()),
        expected);

    int hits[3]{};
    size_t n = 10000;
    std::mt19937_64 rng(0);
    for (size_t k = 0; k < n; k++) {
        auto sample = TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
            CORRELATED_ERROR(0.5) X0
            ELSE_CORRELATED_ERROR(0.25) X1
            ELSE_CORRELATED_ERROR(0.75) X2
            M 0 1 2
        )circuit"),
            rng);
        hits[0] += sample[0];
        hits[1] += sample[1];
        hits[2] += sample[2];
    }
    ASSERT_TRUE(0.45 * n < hits[0] && hits[0] < 0.55 * n);
    ASSERT_TRUE((0.125 - 0.05) * n < hits[1] && hits[1] < (0.125 + 0.05) * n);
    ASSERT_TRUE((0.28125 - 0.05) * n < hits[2] && hits[2] < (0.28125 + 0.05) * n);
}

TEST(TableauSimulator, quantum_cannot_control_classical) {
    // Quantum controlling classical operation is not allowed.
    ASSERT_THROW(
        {
            TableauSimulator::sample_circuit(
                Circuit::from_text(R"circuit(
            M 0
            CNOT 1 rec[-1]
        )circuit"),
                SHARED_TEST_RNG());
        },
        std::out_of_range);
    ASSERT_THROW(
        {
            TableauSimulator::sample_circuit(
                Circuit::from_text(R"circuit(
            M 0
            CY 1 rec[-1]
        )circuit"),
                SHARED_TEST_RNG());
        },
        std::out_of_range);
    ASSERT_THROW(
        {
            TableauSimulator::sample_circuit(
                Circuit::from_text(R"circuit(
            M 0
            YCZ rec[-1] 1
        )circuit"),
                SHARED_TEST_RNG());
        },
        std::out_of_range);
    ASSERT_THROW(
        {
            TableauSimulator::sample_circuit(
                Circuit::from_text(R"circuit(
            M 0
            XCZ rec[-1] 1
        )circuit"),
                SHARED_TEST_RNG());
        },
        std::out_of_range);
    ASSERT_THROW(
        {
            TableauSimulator::sample_circuit(
                Circuit::from_text(R"circuit(
            M 0
            SWAP 1 rec[-1]
        )circuit"),
                SHARED_TEST_RNG());
        },
        std::out_of_range);
}

TEST(TableauSimulator, classical_can_control_quantum) {
    simd_bits expected(5);
    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        M !0
        CX rec[-1] 1
        M 1
    )circuit"),
            SHARED_TEST_RNG()),
        expected);
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        M !0
        CY rec[-1] 1
        M 1
    )circuit"),
            SHARED_TEST_RNG()),
        expected);
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        M !0
        XCZ 1 rec[-1]
        M 1
    )circuit"),
            SHARED_TEST_RNG()),
        expected);
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        M !0
        YCZ 1 rec[-1]
        M 1
    )circuit"),
            SHARED_TEST_RNG()),
        expected);
}

TEST(TableauSimulator, classical_control_cases) {
    simd_bits expected(5);
    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        M !0
        H 1
        CZ rec[-1] 1
        H 1
        M 1
    )circuit"),
            SHARED_TEST_RNG()),
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = true;
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        M !0
        CY rec[-1] 1
        M 1
    )circuit"),
            SHARED_TEST_RNG()),
        expected);

    expected.clear();
    expected[0] = false;
    expected[1] = false;
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        M 0
        CX rec[-1] 1
        M 1
    )circuit"),
            SHARED_TEST_RNG()),
        expected);

    expected.clear();
    expected[0] = true;
    expected[1] = false;
    expected[2] = true;
    expected[3] = false;
    expected[4] = false;
    ASSERT_EQ(
        TableauSimulator::sample_circuit(
            Circuit::from_text(R"circuit(
        X 0
        M 0
        R 0
        M 0
        CX rec[-2] 1
        CX rec[-1] 2
        M 1 2 3
    )circuit"),
            SHARED_TEST_RNG()),
        expected);
}

TEST(TableauSimulator, mr_repeated_target) {
    simd_bits expected(2);
    expected[0] = true;
    auto r = TableauSimulator::sample_circuit(Circuit::from_text("X 0\nMR 0 0"), SHARED_TEST_RNG());
    ASSERT_EQ(r, expected);
}

TEST(TableauSimulator, peek_bloch) {
    TableauSimulator sim(3, SHARED_TEST_RNG());
    ASSERT_EQ(sim.peek_bloch(0), PauliString::from_str("+Z"));
    ASSERT_EQ(sim.peek_bloch(1), PauliString::from_str("+Z"));
    ASSERT_EQ(sim.peek_bloch(2), PauliString::from_str("+Z"));

    sim.H_XZ(OpDat(0));
    ASSERT_EQ(sim.peek_bloch(0), PauliString::from_str("+X"));
    ASSERT_EQ(sim.peek_bloch(1), PauliString::from_str("+Z"));
    ASSERT_EQ(sim.peek_bloch(2), PauliString::from_str("+Z"));

    sim.X(OpDat(1));
    ASSERT_EQ(sim.peek_bloch(0), PauliString::from_str("+X"));
    ASSERT_EQ(sim.peek_bloch(1), PauliString::from_str("-Z"));
    ASSERT_EQ(sim.peek_bloch(2), PauliString::from_str("+Z"));

    sim.H_YZ(OpDat(2));
    ASSERT_EQ(sim.peek_bloch(0), PauliString::from_str("+X"));
    ASSERT_EQ(sim.peek_bloch(1), PauliString::from_str("-Z"));
    ASSERT_EQ(sim.peek_bloch(2), PauliString::from_str("+Y"));

    sim.X(OpDat(0));
    sim.X(OpDat(1));
    sim.X(OpDat(2));
    ASSERT_EQ(sim.peek_bloch(0), PauliString::from_str("+X"));
    ASSERT_EQ(sim.peek_bloch(1), PauliString::from_str("+Z"));
    ASSERT_EQ(sim.peek_bloch(2), PauliString::from_str("-Y"));

    sim.Y(OpDat(0));
    sim.Y(OpDat(1));
    sim.Y(OpDat(2));
    ASSERT_EQ(sim.peek_bloch(0), PauliString::from_str("-X"));
    ASSERT_EQ(sim.peek_bloch(1), PauliString::from_str("-Z"));
    ASSERT_EQ(sim.peek_bloch(2), PauliString::from_str("-Y"));

    sim.ZCZ(OpDat({0, 1}));
    ASSERT_EQ(sim.peek_bloch(0), PauliString::from_str("+X"));
    ASSERT_EQ(sim.peek_bloch(1), PauliString::from_str("-Z"));
    ASSERT_EQ(sim.peek_bloch(2), PauliString::from_str("-Y"));

    sim.ZCZ(OpDat({1, 2}));
    ASSERT_EQ(sim.peek_bloch(0), PauliString::from_str("+X"));
    ASSERT_EQ(sim.peek_bloch(1), PauliString::from_str("-Z"));
    ASSERT_EQ(sim.peek_bloch(2), PauliString::from_str("+Y"));

    sim.ZCZ(OpDat({0, 2}));
    ASSERT_EQ(sim.peek_bloch(0), PauliString::from_str("+I"));
    ASSERT_EQ(sim.peek_bloch(1), PauliString::from_str("-Z"));
    ASSERT_EQ(sim.peek_bloch(2), PauliString::from_str("+I"));

    sim.X(OpDat(0));
    sim.X(OpDat(1));
    sim.X(OpDat(2));
    ASSERT_EQ(sim.peek_bloch(0), PauliString::from_str("+I"));
    ASSERT_EQ(sim.peek_bloch(1), PauliString::from_str("+Z"));
    ASSERT_EQ(sim.peek_bloch(2), PauliString::from_str("+I"));
}

TEST(TableauSimulator, paulis) {
    TableauSimulator sim1(500, SHARED_TEST_RNG());
    TableauSimulator sim2(500, SHARED_TEST_RNG());
    sim1.inv_state = Tableau::random(500, SHARED_TEST_RNG());
    sim2.inv_state = sim1.inv_state;

    sim1.paulis(PauliString(500));
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);
    sim1.paulis(PauliString(5));
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);
    sim1.paulis(PauliString(0));
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);

    sim1.paulis(PauliString::from_str("IXYZ"));
    sim2.X(OpDat(1));
    sim2.Y(OpDat(2));
    sim2.Z(OpDat(3));
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);
}

TEST(TableauSimulator, set_num_qubits) {
    TableauSimulator sim1(10, SHARED_TEST_RNG());
    TableauSimulator sim2(10, SHARED_TEST_RNG());
    sim1.inv_state = Tableau::random(10, SHARED_TEST_RNG());
    sim2.inv_state = sim1.inv_state;

    sim1.set_num_qubits(20);
    sim1.set_num_qubits(10);
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);

    sim1.set_num_qubits(20);
    sim1.X(OpDat(10));
    sim1.Z(OpDat(11));
    sim1.H_XZ(OpDat(12));
    sim1.ZCX(OpDat({12, 13}));
    sim1.set_num_qubits(10);
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);

    sim1.set_num_qubits(20);
    sim2.ensure_large_enough_for_qubits(20);
    ASSERT_EQ(sim1.inv_state, sim2.inv_state);
}

TEST(TableauSimulator, set_num_qubits_reduce_random) {
    TableauSimulator sim(10, SHARED_TEST_RNG());
    sim.inv_state = Tableau::random(10, SHARED_TEST_RNG());
    sim.set_num_qubits(5);
    ASSERT_EQ(sim.inv_state.num_qubits, 5);
    ASSERT_TRUE(sim.inv_state.satisfies_invariants());
}

void scramble_stabilizers(TableauSimulator &s) {
    auto &rng = SHARED_TEST_RNG();
    TableauTransposedRaii tmp(s.inv_state);
    for (size_t i = 0; i < s.inv_state.num_qubits; i++) {
        for (size_t j = i + 1; j < s.inv_state.num_qubits; j++) {
            if (rng() & 1) {
                tmp.append_ZCX(i, j);
            }
            if (rng() & 1) {
                tmp.append_ZCX(j, i);
            }
            if (rng() & 1) {
                tmp.append_ZCZ(i, j);
            }
        }
        if (rng() & 1) {
            tmp.append_S(i);
        }
    }
}

TEST(TableauSimulator, canonical_stabilizers) {
    TableauSimulator sim(2, SHARED_TEST_RNG());
    sim.H_XZ(OpDat(0));
    sim.ZCX(OpDat({0, 1}));
    ASSERT_EQ(sim.canonical_stabilizers(), (std::vector<PauliString>{
        PauliString::from_str("XX"),
        PauliString::from_str("ZZ"),
    }));
    sim.SQRT_Y(OpDat({0, 1}));
    ASSERT_EQ(sim.canonical_stabilizers(), (std::vector<PauliString>{
        PauliString::from_str("XX"),
        PauliString::from_str("ZZ"),
    }));
    sim.SQRT_X(OpDat({0, 1}));
    ASSERT_EQ(sim.canonical_stabilizers(), (std::vector<PauliString>{
        PauliString::from_str("XX"),
        PauliString::from_str("-ZZ"),
    }));
    sim.set_num_qubits(3);
    ASSERT_EQ(sim.canonical_stabilizers(), (std::vector<PauliString>{
        PauliString::from_str("+XX_"),
        PauliString::from_str("-ZZ_"),
        PauliString::from_str("+__Z"),
    }));
    sim.ZCX(OpDat({2, 0}));
    ASSERT_EQ(sim.canonical_stabilizers(), (std::vector<PauliString>{
        PauliString::from_str("+XX_"),
        PauliString::from_str("-ZZ_"),
        PauliString::from_str("+__Z"),
    }));
}

TEST(TableauSimulator, canonical_stabilizers_random) {
    TableauSimulator sim(4, SHARED_TEST_RNG());
    sim.inv_state = Tableau::random(4, SHARED_TEST_RNG());
    auto s1 = sim.canonical_stabilizers();
    scramble_stabilizers(sim);
    auto s2 = sim.canonical_stabilizers();
    ASSERT_EQ(s1, s2);
}

TEST(TableauSimulator, set_num_qubits_reduce_preserves_scrambled_stabilizers) {
    auto &rng = SHARED_TEST_RNG();
    TableauSimulator sim(4, rng);
    sim.inv_state = Tableau::random(4, SHARED_TEST_RNG());
    auto s1 = sim.canonical_stabilizers();
    sim.inv_state.expand(8);
    scramble_stabilizers(sim);
    sim.set_num_qubits(4);
    auto s2 = sim.canonical_stabilizers();
    ASSERT_EQ(s1, s2);
}

TEST(TableauSimulator, measure_kickback) {
    TableauSimulator sim(4, SHARED_TEST_RNG());
    sim.H_XZ(OpDat({0, 2}));
    sim.ZCX(OpDat({0, 1, 2, 3}));
    auto k1 = sim.measure_kickback(1);
    auto k2 = sim.measure_kickback(2);
    auto k3 = sim.measure_kickback(3);
    ASSERT_EQ(k1.second, PauliString::from_str("XX__"));
    ASSERT_EQ(k2.second, PauliString::from_str("__XX"));
    ASSERT_EQ(k3.second, PauliString(0));
    ASSERT_EQ(k2.first, k3.first);
}

TEST(TableauSimulator, measure_kickback_isolates) {
    TableauSimulator sim(4, SHARED_TEST_RNG());
    sim.inv_state = Tableau::random(4, SHARED_TEST_RNG());
    for (size_t k = 0; k < 4; k++) {
        auto result = sim.measure_kickback(k);
        for (size_t j = 0; j < result.second.num_qubits && j < k; j++) {
            ASSERT_FALSE(result.second.xs[j]);
            ASSERT_FALSE(result.second.zs[j]);
        }
    }
}

TEST(TableauSimulator, collapse_isolate_completely) {
    for (size_t k = 0; k < 10; k++) {
        TableauSimulator sim(6, SHARED_TEST_RNG());
        sim.inv_state = Tableau::random(6, SHARED_TEST_RNG());
        {
            TableauTransposedRaii tmp(sim.inv_state);
            sim.collapse_isolate_qubit(2, tmp);
        }
        PauliString x2 = sim.inv_state.xs[2];
        PauliString z2 = sim.inv_state.zs[2];
        x2.sign = false;
        z2.sign = false;
        ASSERT_EQ(x2, PauliString::from_str("__X___"));
        ASSERT_EQ(z2, PauliString::from_str("__Z___"));
    }
}


==> anc/stim_src_v1.3/src/simulators/tableau_simulator_pybind_test.py <==
# Copyright 2021 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#      http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import pytest
import stim


def test_basic():
    s = stim.TableauSimulator()
    assert s.measure(0) is False
    assert s.measure(0) is False
    s.x(0)
    assert s.measure(0) is True
    assert s.measure(0) is True
    s.reset(0)
    assert s.measure(0) is False
    s.h(0)
    s.h(0)
    s.sqrt_x(1)
    s.sqrt_x(1)
    assert s.measure_many(0, 1) == [False, True]


def test_access_tableau():
    s = stim.TableauSimulator()
    assert s.current_inverse_tableau() == stim.Tableau(0)

    s.h(0)
    assert s.current_inverse_tableau() == stim.Tableau.from_named_gate("H")

    s.h(0)
    assert s.current_inverse_tableau() == stim.Tableau(1)

    s.h(1)
    s.h(1)
    assert s.current_inverse_tableau() == stim.Tableau(2)

    s.h(2)
    assert s.current_inverse_tableau() == stim.Tableau.from_conjugated_generators(
        xs=[
            stim.PauliString("X__"),
            stim.PauliString("_X_"),
            stim.PauliString("__Z"),
        ],
        zs=[
            stim.PauliString("Z__"),
            stim.PauliString("_Z_"),
            stim.PauliString("__X"),
        ],
    )


@pytest.mark.parametrize("name", [
    "x",
    "y",
    "z",
    "h",
    "h_xy",
    "h_yz",
    "sqrt_x",
    "sqrt_x_dag",
    "sqrt_y",
    "sqrt_y_dag",
    "s",
    "s_dag",
    "swap",
    "iswap",
    "iswap_dag",
    "xcx",
    "xcy",
    "xcz",
    "ycx",
    "ycy",
    "ycz",
    "cnot",
    "cy",
    "cz",
])
def test_gates_present(name: str):
    t = stim.Tableau.from_named_gate(name)
    n = len(t)
    s1 = stim.TableauSimulator()
    s2 = stim.TableauSimulator()
    for k in range(n):
        s1.h(k)
        s2.h(k)
        s1.cnot(k, k + n)
        s2.cnot(k, k + n)
    getattr(s1, name)(*range(n))
    s2.do(stim.Circuit(f"{name} " + " ".join(str(e) for e in range(n))))
    assert s1.current_inverse_tableau() == s2.current_inverse_tableau()


def test_do():
    s = stim.TableauSimulator()
    s.do(stim.Circuit("""
        S 0
    """))
    assert s.current_inverse_tableau() == stim.Tableau.from_named_gate("S_DAG")


def test_peek_bloch():
    s = stim.TableauSimulator()
    assert s.peek_bloch(0) == stim.PauliString("+Z")
    s.x(0)
    assert s.peek_bloch(0) == stim.PauliString("-Z")
    s.h(0)
    assert s.peek_bloch(0) == stim.PauliString("-X")
    s.sqrt_x(1)
    assert s.peek_bloch(1) == stim.PauliString("-Y")
    s.cz(0, 1)
    assert s.peek_bloch(0) == stim.PauliString("+I")
    assert s.peek_bloch(1) == stim.PauliString("+I")


def test_copy():
    s = stim.TableauSimulator()
    s.h(0)
    s2 = s.copy()
    assert s.current_inverse_tableau() == s2.current_inverse_tableau()
    assert s is not s2


def test_paulis():
    s = stim.TableauSimulator()
    s.h(*range(0, 22, 2))
    s.cnot(*range(22))

    s.do(stim.PauliString("ZZZ_YYY_XXX"))
    s.z(0, 1, 2)
    s.y(4, 5, 6)
    s.x(8, 9, 10)

    s.cnot(*range(22))
    s.h(*range(0, 22, 2))
    assert s.measure_many(*range(22)) == [False] * 22

    s = stim.TableauSimulator()
    s.do(stim.PauliString("Z" * 500))
    assert s.measure_many(*range(500)) == [False] * 500
    s.do(stim.PauliString("X" * 500))
    assert s.measure_many(*range(500)) == [True] * 500


def test_measure_kickback():
    s = stim.TableauSimulator()
    assert s.measure_kickback(0) == (False, None)
    assert s.measure_kickback(0) == (False, None)
    assert s.current_measurement_record() == [False, False]

    s.h(0)
    v = s.measure_kickback(0)
    assert isinstance(v[0], bool)
    assert v[1] == stim.PauliString("X")
    assert s.measure_kickback(0) == (v[0], None)
    assert s.current_measurement_record() == [False, False, v[0], v[0]]

    s = stim.TableauSimulator()
    s.h(0)
    s.cnot(0, 1)
    v = s.measure_kickback(0)
    assert isinstance(v[0], bool)
    assert v[1] == stim.PauliString("XX")
    assert s.measure_kickback(0) == (v[0], None)

    s = stim.TableauSimulator()
    s.h(0)
    s.cnot(0, 1)
    v = s.measure_kickback(1)
    assert isinstance(v[0], bool)
    assert v[1] == stim.PauliString("XX")
    assert s.measure_kickback(0) == (v[0], None)


def test_post_select_using_measure_kickback():
    s = stim.TableauSimulator()

    def pseudo_post_select(qubit, desired_result):
        m, kick = s.measure_kickback(qubit)
        if m != desired_result:
            if kick is None:
                raise ValueError("Deterministic measurement differed from desired result.")
            s.do(kick)

    s.h(0)
    s.cnot(0, 1)
    s.cnot(0, 2)
    pseudo_post_select(qubit=2, desired_result=True)
    assert s.measure_many(0, 1, 2) == [True, True, True]


def test_measure_kickback_random_branches():
    s = stim.TableauSimulator()
    s.set_inverse_tableau(stim.Tableau.random(8))

    r = s.peek_bloch(4)
    if r[0] == 3:  # +-Z?
        assert s.measure_kickback(4) == (r.sign == -1, None)
        return

    post_false = None
    post_true = None
    for _ in range(100):
        if post_false is not None and post_true is not None:
            break
        copy = s.copy()
        if copy.measure(4):
            post_true = copy
        else:
            post_false = copy
    assert post_false is not None and post_true is not None

    result, kick = s.measure_kickback(4)
    assert isinstance(kick, stim.PauliString) and len(kick) == 8
    if result:
        s.do(kick)
    assert s.canonical_stabilizers() == post_false.canonical_stabilizers()
    s.do(kick)
    assert s.canonical_stabilizers() == post_true.canonical_stabilizers()


def test_set_num_qubits():
    s = stim.TableauSimulator()
    s.h(0)
    s.cnot(0, 1)
    s.cnot(0, 2)
    s.cnot(0, 3)
    t = s.current_inverse_tableau()
    s.set_num_qubits(8)
    s.set_num_qubits(4)
    assert s.current_inverse_tableau() == t
    assert s.peek_bloch(0) == stim.PauliString("_")
    s.set_num_qubits(8)
    s.set_num_qubits(4)
    s.cnot(0, 4)
    s.set_num_qubits(4)
    assert s.peek_bloch(0) in [stim.PauliString("+Z"), stim.PauliString("-Z")]


def test_canonical_stabilizers():
    s = stim.TableauSimulator()
    s.h(0)
    s.h(1)
    s.h(2)
    s.cz(0, 1)
    s.cz(1, 2)
    assert s.canonical_stabilizers() == [
        stim.PauliString("+X_X"),
        stim.PauliString("+ZXZ"),
        stim.PauliString("+_ZX"),
    ]
    s.s(1)
    assert s.canonical_stabilizers() == [
        stim.PauliString("+X_X"),
        stim.PauliString("-ZXY"),
        stim.PauliString("+_ZX"),
    ]


def test_classical_control_cnot():
    s = stim.TableauSimulator()

    with pytest.raises(IndexError, match="beginning of time"):
        s.cnot(stim.target_rec(-1), 0)

    assert not s.measure(1)
    s.cnot(stim.target_rec(-1), 0)
    assert not s.measure(0)

    s.x(1)
    assert s.measure(1)
    s.cnot(stim.target_rec(-1), 0)
    assert s.measure(0)


==> anc/stim_src_v1.3/src/simulators/vector_simulator.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "vector_simulator.h"

#include <cassert>

#include "../circuit/gate_data.h"
#include "../simd/simd_util.h"
#include "../stabilizers/pauli_string.h"

VectorSimulator::VectorSimulator(size_t num_qubits) {
    state.resize(size_t{1} << num_qubits, 0.0f);
    state[0] = 1;
}

std::vector<std::complex<float>> mat_vec_mul(
    const std::vector<std::vector<std::complex<float>>> &matrix, const std::vector<std::complex<float>> &vec) {
    std::vector<std::complex<float>> result;
    for (size_t row = 0; row < vec.size(); row++) {
        std::complex<float> v = 0;
        for (size_t col = 0; col < vec.size(); col++) {
            v += matrix[row][col] * vec[col];
        }
        result.push_back(v);
    }
    return result;
}

void VectorSimulator::apply(
    const std::vector<std::vector<std::complex<float>>> &matrix, const std::vector<size_t> &qubits) {
    size_t n = size_t{1} << qubits.size();
    assert(matrix.size() == n);
    std::vector<size_t> masks;
    for (size_t k = 0; k < n; k++) {
        size_t m = 0;
        for (size_t q = 0; q < qubits.size(); q++) {
            if ((k >> q) & 1) {
                m |= size_t{1} << qubits[q];
            }
        }
        masks.push_back(m);
    }
    assert(masks.back() < state.size());
    for (size_t base = 0; base < state.size(); base++) {
        if (base & masks.back()) {
            continue;
        }
        std::vector<std::complex<float>> in;
        in.reserve(masks.size());
        for (auto m : masks) {
            in.push_back(state[base | m]);
        }
        auto out = mat_vec_mul(matrix, in);
        for (size_t k = 0; k < masks.size(); k++) {
            state[base | masks[k]] = out[k];
        }
    }
}

void VectorSimulator::apply(const std::string &gate, size_t qubit) {
    try {
        apply(GATE_DATA.at(gate).unitary(), {qubit});
    } catch (const std::out_of_range &) {
        throw std::out_of_range("Single qubit gate isn't supported by VectorSimulator: " + gate);
    }
}

void VectorSimulator::apply(const std::string &gate, size_t qubit1, size_t qubit2) {
    try {
        apply(GATE_DATA.at(gate).unitary(), {qubit1, qubit2});
    } catch (const std::out_of_range &) {
        throw std::out_of_range("Two qubit gate isn't supported by VectorSimulator: " + gate);
    }
}

void VectorSimulator::apply(const PauliStringRef &gate, size_t qubit_offset) {
    if (gate.sign) {
        for (auto &e : state) {
            e *= -1;
        }
    }
    for (size_t k = 0; k < gate.num_qubits; k++) {
        bool x = gate.xs[k];
        bool z = gate.zs[k];
        size_t q = qubit_offset + k;
        if (x && z) {
            apply("Y", q);
        } else if (x) {
            apply("X", q);
        } else if (z) {
            apply("Z", q);
        }
    }
}

VectorSimulator VectorSimulator::from_stabilizers(const std::vector<PauliStringRef> stabilizers, std::mt19937_64 &rng) {
    assert(!stabilizers.empty());
    size_t num_qubits = stabilizers[0].num_qubits;
    VectorSimulator result(num_qubits);

    // Create an initial state $|A\rangle^{\otimes n}$ which overlaps with all possible stabilizers.
    std::uniform_real_distribution<float> dist(-1.0, +1.0);
    for (size_t k = 0; k < result.state.size(); k++) {
        result.state[k] = {dist(rng), dist(rng)};
    }

    // Project out the non-overlapping parts.
    for (const auto &p : stabilizers) {
        result.project(p);
    }

    return result;
}

float VectorSimulator::project(const PauliStringRef &observable) {
    assert(1ULL << observable.num_qubits == state.size());
    auto basis_change = [&]() {
        for (size_t k = 0; k < observable.num_qubits; k++) {
            if (observable.xs[k]) {
                if (observable.zs[k]) {
                    apply("H_YZ", k);
                } else {
                    apply("H_XZ", k);
                }
            }
        }
    };

    uint64_t mask = 0;
    for (size_t k = 0; k < observable.num_qubits; k++) {
        if (observable.xs[k] | observable.zs[k]) {
            mask |= 1ULL << k;
        }
    }

    basis_change();
    float mag2 = 0;
    for (size_t i = 0; i < state.size(); i++) {
        bool reject = observable.sign;
        reject ^= (popcnt64(i & mask) & 1) != 0;
        if (reject) {
            state[i] = 0;
        } else {
            mag2 += state[i].real() * state[i].real() + state[i].imag() * state[i].imag();
        }
    }
    assert(mag2 > 1e-8);
    auto w = sqrtf(mag2);
    for (size_t i = 0; i < state.size(); i++) {
        state[i] /= w;
    }
    basis_change();
    return mag2;
}

bool VectorSimulator::approximate_equals(const VectorSimulator &other, bool up_to_global_phase) const {
    if (state.size() != other.state.size()) {
        return false;
    }
    std::complex<float> dot = 0;
    float mag1 = 0;
    float mag2 = 0;
    for (size_t k = 0; k < state.size(); k++) {
        auto c = state[k];
        auto c2 = other.state[k];
        dot += c * std::conj(c2);
        mag1 += c.real() * c.real() + c.imag() * c.imag();
        mag2 += c2.real() * c2.real() + c2.imag() * c2.imag();
    }
    assert(1 - 1e-4 <= mag1 && mag1 <= 1 + 1e-4);
    assert(1 - 1e-4 <= mag2 && mag2 <= 1 + 1e-4);
    float f;
    if (up_to_global_phase) {
        f = dot.real() * dot.real() + dot.imag() * dot.imag();
    } else {
        f = dot.real();
    }
    return 1 - 1e-4 <= f && f <= 1 + 1e-4;
}

std::string VectorSimulator::str() const {
    std::stringstream ss;
    ss << *this;
    return ss.str();
}

std::ostream &operator<<(std::ostream &out, const VectorSimulator &sim) {
    out << "VectorSimulator {\n";
    for (size_t k = 0; k < sim.state.size(); k++) {
        out << "    " << k << ": " << sim.state[k] << "\n";
    }
    out << "}";
    return out;
}


==> anc/stim_src_v1.3/src/simulators/vector_simulator.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef VECTOR_SIM_H
#define VECTOR_SIM_H

#include <complex>
#include <iostream>
#include <random>
#include <unordered_map>

#include "../stabilizers/pauli_string.h"

/// A state vector quantum circuit simulator.
///
/// Not intended to be particularly performant. Mostly used as a reference when testing.
struct VectorSimulator {
    std::vector<std::complex<float>> state;

    /// Creates a state vector for the given number of qubits, initialized to the zero state.
    explicit VectorSimulator(size_t num_qubits);

    /// Returns a VectorSimulator with a state vector satisfying all the given stabilizers.
    ///
    /// Assumes the stabilizers commute. Works by generating a random state vector and projecting onto
    /// each of the given stabilizers. Global phase will vary.
    static VectorSimulator from_stabilizers(const std::vector<PauliStringRef> stabilizers, std::mt19937_64 &rng);

    /// Applies a unitary operation to the given qubits, updating the state vector.
    void apply(const std::vector<std::vector<std::complex<float>>> &matrix, const std::vector<size_t> &qubits);

    /// Helper method for applying named single qubit gates.
    void apply(const std::string &gate, size_t qubit);
    /// Helper method for applying named two qubit gates.
    void apply(const std::string &gate, size_t qubit1, size_t qubit2);
    /// Helper method for applying the gates in a Pauli string.
    void apply(const PauliStringRef &gate, size_t qubit_offset);

    /// Projects the state vector into the +1 eigenstate of the given observable, and renormalizes.
    ///
    /// Returns:
    ///     The 2-norm of the component of the state vector that was already in the +1 eigenstate.
    ///     In other words, the probability that measuring the observable would have returned +1 instead of -1.
    float project(const PauliStringRef &observable);

    /// Determines if two vector simulators have similar state vectors.
    bool approximate_equals(const VectorSimulator &other, bool up_to_global_phase = false) const;

    /// A description of the state vector's state.
    std::string str() const;
};

/// Writes a description of the state vector's state to an output stream.
std::ostream &operator<<(std::ostream &out, const VectorSimulator &sim);

#endif


==> anc/stim_src_v1.3/src/simulators/vector_simulator.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "vector_simulator.h"

#include <gtest/gtest.h>

#include "../circuit/gate_data.h"
#include "../test_util.test.h"

static float complex_distance(std::complex<float> a, std::complex<float> b) {
    auto d = a - b;
    return sqrtf(d.real() * d.real() + d.imag() * d.imag());
}

#define ASSERT_NEAR_C(a, b) ASSERT_LE(complex_distance(a, b), 1e-4)

TEST(vector_sim, qubit_order) {
    VectorSimulator sim(2);
    sim.apply("H_XZ", 0);
    sim.apply("ZCX", 0, 1);
    ASSERT_NEAR_C(sim.state[0], sqrtf(0.5));
    ASSERT_NEAR_C(sim.state[1], 0);
    ASSERT_NEAR_C(sim.state[2], 0);
    ASSERT_NEAR_C(sim.state[3], sqrtf(0.5));
}

TEST(vector_sim, h_squared) {
    VectorSimulator sim(1);
    sim.apply("H_XZ", 0);
    sim.apply("H_XZ", 0);
    ASSERT_NEAR_C(sim.state[0], 1);
    ASSERT_NEAR_C(sim.state[1], 0);
}

TEST(vector_sim, sqrt_x_squared) {
    VectorSimulator sim(1);
    sim.apply("SQRT_X_DAG", 0);
    sim.apply("SQRT_X_DAG", 0);
    ASSERT_NEAR_C(sim.state[0], 0);
    ASSERT_NEAR_C(sim.state[1], 1);
}

TEST(vector_sim, state_channel_duality_cnot) {
    VectorSimulator sim(4);
    sim.apply("H_XZ", 0);
    sim.apply("H_XZ", 1);
    sim.apply("ZCX", 0, 2);
    sim.apply("ZCX", 1, 3);
    sim.apply("ZCX", 2, 3);
    auto u = GATE_DATA.at("ZCX").unitary();
    for (size_t row = 0; row < 4; row++) {
        for (size_t col = 0; col < 4; col++) {
            ASSERT_NEAR_C(sim.state[row * 4 + col], u[row][col] * 0.5f);
        }
    }
}

TEST(vector_sim, state_channel_duality_y) {
    VectorSimulator sim(2);
    sim.apply("H_XZ", 0);
    sim.apply("ZCX", 0, 1);
    sim.apply("Y", 1);
    auto u = GATE_DATA.at("Y").unitary();
    for (size_t row = 0; row < 2; row++) {
        for (size_t col = 0; col < 2; col++) {
            ASSERT_NEAR_C(sim.state[row * 2 + col], u[row][col] * sqrtf(0.5f));
        }
    }
}

TEST(vector_sim, apply_pauli) {
    VectorSimulator sim(2);

    sim.apply(PauliString::from_str("+II").ref(), 0);
    ASSERT_NEAR_C(sim.state[0], 1);
    ASSERT_NEAR_C(sim.state[1], 0);
    ASSERT_NEAR_C(sim.state[2], 0);
    ASSERT_NEAR_C(sim.state[3], 0);

    sim.apply(PauliString::from_str("-II").ref(), 0);
    ASSERT_NEAR_C(sim.state[0], -1);
    ASSERT_NEAR_C(sim.state[1], 0);
    ASSERT_NEAR_C(sim.state[2], 0);
    ASSERT_NEAR_C(sim.state[3], 0);

    sim.apply(PauliString::from_str("+XI").ref(), 0);
    ASSERT_NEAR_C(sim.state[0], 0);
    ASSERT_NEAR_C(sim.state[1], -1);
    ASSERT_NEAR_C(sim.state[2], 0);
    ASSERT_NEAR_C(sim.state[3], 0);

    sim.apply(PauliString::from_str("+IZ").ref(), 0);
    ASSERT_NEAR_C(sim.state[0], 0);
    ASSERT_NEAR_C(sim.state[1], -1);
    ASSERT_NEAR_C(sim.state[2], 0);
    ASSERT_NEAR_C(sim.state[3], 0);

    sim.apply(PauliString::from_str("+ZI").ref(), 0);
    ASSERT_NEAR_C(sim.state[0], 0);
    ASSERT_NEAR_C(sim.state[1], 1);
    ASSERT_NEAR_C(sim.state[2], 0);
    ASSERT_NEAR_C(sim.state[3], 0);

    sim.apply(PauliString::from_str("+IY").ref(), 0);
    ASSERT_NEAR_C(sim.state[0], 0);
    ASSERT_NEAR_C(sim.state[1], 0);
    ASSERT_NEAR_C(sim.state[2], 0);
    ASSERT_NEAR_C(sim.state[3], std::complex<float>(0, 1));

    sim.apply(PauliString::from_str("+XX").ref(), 0);
    ASSERT_NEAR_C(sim.state[0], std::complex<float>(0, 1));
    ASSERT_NEAR_C(sim.state[1], 0);
    ASSERT_NEAR_C(sim.state[2], 0);
    ASSERT_NEAR_C(sim.state[3], 0);

    sim.apply(PauliString::from_str("+X").ref(), 1);
    ASSERT_NEAR_C(sim.state[0], 0);
    ASSERT_NEAR_C(sim.state[1], 0);
    ASSERT_NEAR_C(sim.state[2], std::complex<float>(0, 1));
    ASSERT_NEAR_C(sim.state[3], 0);
}

TEST(vector_sim, approximate_equals) {
    VectorSimulator s1(2);
    VectorSimulator s2(2);
    ASSERT_TRUE(s1.approximate_equals(s2));
    ASSERT_TRUE(s1.approximate_equals(s2, false));
    ASSERT_TRUE(s1.approximate_equals(s2, true));
    s1.state[0] *= -1;
    ASSERT_FALSE(s1.approximate_equals(s2));
    ASSERT_FALSE(s1.approximate_equals(s2, false));
    ASSERT_TRUE(s1.approximate_equals(s2, true));
    s1.state[0] *= std::complex<float>(0, 1);
    ASSERT_FALSE(s1.approximate_equals(s2));
    ASSERT_FALSE(s2.approximate_equals(s1));
    ASSERT_FALSE(s1.approximate_equals(s2, false));
    ASSERT_TRUE(s1.approximate_equals(s2, true));
    ASSERT_FALSE(s2.approximate_equals(s1, false));
    ASSERT_TRUE(s2.approximate_equals(s1, true));
    s1.state[0] = 0;
    s1.state[1] = 1;
    ASSERT_FALSE(s1.approximate_equals(s2));
    ASSERT_FALSE(s1.approximate_equals(s2, false));
    ASSERT_FALSE(s1.approximate_equals(s2, true));
    s2.state[0] = 0;
    s2.state[1] = 1;
    ASSERT_TRUE(s1.approximate_equals(s2));
    s1.state[0] = sqrtf(0.5);
    s1.state[1] = sqrtf(0.5);
    s2.state[0] = sqrtf(0.5);
    s2.state[1] = sqrtf(0.5);
    ASSERT_TRUE(s1.approximate_equals(s2));
    s1.state[0] *= -1;
    ASSERT_FALSE(s1.approximate_equals(s2));
}

TEST(vector_sim, project) {
    VectorSimulator sim(2);
    VectorSimulator ref(2);

    sim.state = {0.5, 0.5, 0.5, 0.5};
    ASSERT_NEAR_C(sim.project(PauliString::from_str("ZI")), 0.5);
    ref.state = {sqrtf(0.5), 0, sqrtf(0.5), 0};
    ASSERT_TRUE(sim.approximate_equals(ref));
    ASSERT_NEAR_C(sim.project(PauliString::from_str("ZI")), 1);
    ASSERT_TRUE(sim.approximate_equals(ref));

    sim.state = {0.5, 0.5, 0.5, 0.5};
    sim.project(PauliString::from_str("-ZI"));
    ref.state = {0, sqrtf(0.5), 0, sqrtf(0.5)};
    ASSERT_TRUE(sim.approximate_equals(ref));

    sim.state = {0.5, 0.5, 0.5, 0.5};
    sim.project(PauliString::from_str("IZ"));
    ref.state = {sqrtf(0.5), sqrtf(0.5), 0, 0};
    ASSERT_TRUE(sim.approximate_equals(ref));

    sim.state = {0.5, 0.5, 0.5, 0.5};
    sim.project(PauliString::from_str("-IZ"));
    ref.state = {0, 0, sqrtf(0.5), sqrtf(0.5)};
    ASSERT_TRUE(sim.approximate_equals(ref));

    sim.state = {0.5, 0.5, 0.5, 0.5};
    sim.project(PauliString::from_str("ZZ"));
    ref.state = {sqrtf(0.5), 0, 0, sqrtf(0.5)};
    ASSERT_TRUE(sim.approximate_equals(ref));

    sim.state = {0.5, 0.5, 0.5, 0.5};
    sim.project(PauliString::from_str("-ZZ"));
    ref.state = {0, sqrtf(0.5), sqrtf(0.5), 0};
    ASSERT_TRUE(sim.approximate_equals(ref));

    sim.project(PauliString::from_str("ZI"));
    sim.state = {1, 0, 0, 0};
    sim.project(PauliString::from_str("ZZ"));
    ref.state = {1, 0, 0, 0};
    ASSERT_TRUE(sim.approximate_equals(ref));

    sim.project(PauliString::from_str("XX"));
    ref.state = {sqrtf(0.5f), 0, 0, sqrtf(0.5f)};
    ASSERT_TRUE(sim.approximate_equals(ref));

    sim.project(PauliString::from_str("-YZ"));
    ref.state = {0.5, {0, -0.5}, {0, -0.5}, 0.5};
    ASSERT_TRUE(sim.approximate_equals(ref));

    sim.project(PauliString::from_str("-ZI"));
    ref.state = {0, {0, -sqrtf(0.5)}, 0, sqrtf(0.5)};
    ASSERT_TRUE(sim.approximate_equals(ref));
}

TEST(VectorSim, from_stabilizers) {
    VectorSimulator ref(2);
    auto sim = VectorSimulator::from_stabilizers(
        {PauliString::from_str("ZI"), PauliString::from_str("IZ")}, SHARED_TEST_RNG());
    ref.state = {1, 0, 0, 0};
    ASSERT_TRUE(sim.approximate_equals(ref, true));

    sim = VectorSimulator::from_stabilizers(
        {PauliString::from_str("-YX"), PauliString::from_str("ZZ")}, SHARED_TEST_RNG());
    ref.state = {sqrtf(0.5), 0, 0, {0, -sqrtf(0.5)}};
    ASSERT_TRUE(sim.approximate_equals(ref, true));

    sim = VectorSimulator::from_stabilizers(
        {PauliString::from_str("ZI"), PauliString::from_str("ZZ")}, SHARED_TEST_RNG());
    ref.state = {1, 0, 0, 0};
    ASSERT_TRUE(sim.approximate_equals(ref, true));

    sim = VectorSimulator::from_stabilizers(
        {PauliString::from_str("ZI"), PauliString::from_str("-ZZ")}, SHARED_TEST_RNG());
    ref.state = {0, 0, 1, 0};
    ASSERT_TRUE(sim.approximate_equals(ref, true));

    sim = VectorSimulator::from_stabilizers(
        {PauliString::from_str("ZI"), PauliString::from_str("IX")}, SHARED_TEST_RNG());
    ref.state = {sqrtf(0.5), 0, sqrtf(0.5), 0};
    ASSERT_TRUE(sim.approximate_equals(ref, true));

    sim = VectorSimulator::from_stabilizers(
        {PauliString::from_str("ZZ"), PauliString::from_str("XX")}, SHARED_TEST_RNG());
    ref.state = {sqrtf(0.5), 0, 0, sqrtf(0.5)};
    ASSERT_TRUE(sim.approximate_equals(ref, true));

    sim = VectorSimulator::from_stabilizers(
        {PauliString::from_str("XXX"), PauliString::from_str("ZZI"), PauliString::from_str("IZZ")}, SHARED_TEST_RNG());
    ref.state = {sqrtf(0.5), 0, 0, 0, 0, 0, 0, sqrtf(0.5)};
    ASSERT_TRUE(sim.approximate_equals(ref, true));

    sim = VectorSimulator::from_stabilizers(
        {PauliString::from_str("YYY"), PauliString::from_str("ZZI"), PauliString::from_str("IZZ")}, SHARED_TEST_RNG());
    ref.state = {sqrtf(0.5), 0, 0, 0, 0, 0, 0, {0, -sqrtf(0.5)}};
    ASSERT_TRUE(sim.approximate_equals(ref, true));

    sim = VectorSimulator::from_stabilizers(
        {PauliString::from_str("-YYY"), PauliString::from_str("-ZZI"), PauliString::from_str("IZZ")},
        SHARED_TEST_RNG());
    ref.state = {0, sqrtf(0.5), 0, 0, 0, 0, {0, -sqrtf(0.5)}, 0};
    ASSERT_TRUE(sim.approximate_equals(ref, true));
}


==> anc/stim_src_v1.3/src/stabilizers/README.md <==
# `stabilizers` directory

This directory contains code related to tracking Pauli products through Clifford circuits.


==> anc/stim_src_v1.3/src/stabilizers/pauli_string.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "pauli_string.h"

#include <cstring>
#include <string>

#include "../simd/simd_util.h"

PauliString::operator const PauliStringRef() const {
    return ref();
}

PauliString::operator PauliStringRef() {
    return ref();
}

PauliString::PauliString(size_t num_qubits) : num_qubits(num_qubits), sign(false), xs(num_qubits), zs(num_qubits) {
}

PauliString::PauliString(const PauliStringRef &other)
    : num_qubits(other.num_qubits), sign((bool)other.sign), xs(other.xs), zs(other.zs) {
}

const PauliStringRef PauliString::ref() const {
    return PauliStringRef(
        num_qubits,
        // HACK: const correctness is temporarily removed, but immediately restored.
        bit_ref((bool *)&sign, 0), xs, zs);
}

PauliStringRef PauliString::ref() {
    return PauliStringRef(num_qubits, bit_ref(&sign, 0), xs, zs);
}

std::string PauliString::str() const {
    return ref().str();
}

PauliString &PauliString::operator=(const PauliStringRef &other) noexcept {
    (*this).~PauliString();
    new (this) PauliString(other);
    return *this;
}

std::ostream &operator<<(std::ostream &out, const PauliString &ps) {
    return out << ps.ref();
}

PauliString PauliString::from_func(bool sign, size_t num_qubits, const std::function<char(size_t)> &func) {
    PauliString result(num_qubits);
    result.sign = sign;
    for (size_t i = 0; i < num_qubits; i++) {
        char c = func(i);
        bool x;
        bool z;
        if (c == 'X') {
            x = true;
            z = false;
        } else if (c == 'Y') {
            x = true;
            z = true;
        } else if (c == 'Z') {
            x = false;
            z = true;
        } else if (c == '_' || c == 'I') {
            x = false;
            z = false;
        } else {
            throw std::runtime_error("Unrecognized pauli character. " + std::to_string(c));
        }
        result.xs.u64[i / 64] ^= (uint64_t)x << (i & 63);
        result.zs.u64[i / 64] ^= (uint64_t)z << (i & 63);
    }
    return result;
}

PauliString PauliString::from_str(const char *text) {
    auto sign = text[0] == '-';
    if (text[0] == '+' || text[0] == '-') {
        text++;
    }
    return PauliString::from_func(sign, strlen(text), [&](size_t i) {
        return text[i];
    });
}

PauliString PauliString::random(size_t num_qubits, std::mt19937_64 &rng) {
    auto result = PauliString(num_qubits);
    result.xs.randomize(num_qubits, rng);
    result.zs.randomize(num_qubits, rng);
    result.sign ^= rng() & 1;
    return result;
}

bool PauliString::operator==(const PauliStringRef &other) const {
    return ref() == other;
}

bool PauliString::operator!=(const PauliStringRef &other) const {
    return ref() != other;
}

void PauliString::ensure_num_qubits(size_t min_num_qubits) {
    if (min_num_qubits <= num_qubits) {
        return;
    }
    if (xs.num_bits_padded() >= min_num_qubits) {
        num_qubits = min_num_qubits;
        return;
    }

    simd_bits new_xs(min_num_qubits);
    simd_bits new_zs(min_num_qubits);
    new_xs.truncated_overwrite_from(xs, num_qubits);
    new_zs.truncated_overwrite_from(zs, num_qubits);
    xs = std::move(new_xs);
    zs = std::move(new_zs);
    num_qubits = min_num_qubits;
}


==> anc/stim_src_v1.3/src/stabilizers/pauli_string.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef PAULI_STRING_H
#define PAULI_STRING_H

#include <functional>
#include <iostream>

#include "../simd/simd_bits.h"
#include "pauli_string_ref.h"

/// A Pauli string is a product of Pauli operations (I, X, Y, Z) to apply to various qubits.
///
/// In most cases, methods will take a PauliStringRef instead of a PauliString. This is because PauliStringRef can
/// have contents referring into densely packed table row data (or to a PauliString or to other sources). Basically,
/// PauliString is for the special somewhat-unusual case where you want to create data to back a PauliStringRef instead
/// of simply passing existing data along. It's a convenience class.
struct PauliString {
    /// The length of the Pauli string.
    size_t num_qubits;
    /// Whether or not the Pauli string is negated. True means -1, False means +1. Imaginary phase is not permitted.
    bool sign;
    /// The Paulis in the Pauli string, densely bit packed in a fashion enabling the use vectorized instructions.
    /// Paulis are xz-encoded (P=xz: I=00, X=10, Y=11, Z=01) pairwise across the two bit vectors.
    simd_bits xs, zs;

    /// Identity constructor.
    explicit PauliString(size_t num_qubits);
    /// Factory method for creating a PauliString whose Pauli entries are returned by a function.
    static PauliString from_func(bool sign, size_t num_qubits, const std::function<char(size_t)> &func);
    /// Factory method for creating a PauliString by parsing a string (e.g. "-XIIYZ").
    static PauliString from_str(const char *text);
    /// Factory method for creating a PauliString with uniformly random sign and Pauli entries.
    static PauliString random(size_t num_qubits, std::mt19937_64 &rng);

    /// Copy constructor.
    PauliString(const PauliStringRef &other);  // NOLINT(google-explicit-constructor)
    /// Overwrite assignment.
    PauliString &operator=(const PauliStringRef &other) noexcept;

    /// Equality.
    bool operator==(const PauliStringRef &other) const;
    /// Inequality.
    bool operator!=(const PauliStringRef &other) const;

    /// Implicit conversion to a reference.
    operator PauliStringRef();
    /// Implicit conversion to a const reference.
    operator const PauliStringRef() const;
    /// Explicit conversion to a reference.
    PauliStringRef ref();
    /// Explicit conversion to a const reference.
    const PauliStringRef ref() const;

    /// Returns a string describing the given Pauli string, with one character per qubit.
    std::string str() const;

    void ensure_num_qubits(size_t min_num_qubits);
};

/// Writes a string describing the given Pauli string to an output stream.
std::ostream &operator<<(std::ostream &out, const PauliString &ps);

#endif


==> anc/stim_src_v1.3/src/stabilizers/pauli_string.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "pauli_string.h"

#include "../benchmark_util.h"

BENCHMARK(PauliString_multiplication_1M) {
    size_t n = 1000 * 1000;
    PauliString p1(n);
    PauliString p2(n);
    benchmark_go([&]() {
        p1.ref().inplace_right_mul_returning_log_i_scalar(p2);
    })
        .goal_micros(8.5)
        .show_rate("Paulis", n);
}

BENCHMARK(PauliString_multiplication_100K) {
    size_t n = 100 * 1000;
    PauliString p1(n);
    PauliString p2(n);
    benchmark_go([&]() {
        p1.ref().inplace_right_mul_returning_log_i_scalar(p2);
    })
        .goal_nanos(700)
        .show_rate("Paulis", n);
}

BENCHMARK(PauliString_multiplication_10K) {
    size_t n = 10 * 1000;
    PauliString p1(n);
    PauliString p2(n);
    benchmark_go([&]() {
        p1.ref().inplace_right_mul_returning_log_i_scalar(p2);
    })
        .goal_nanos(90)
        .show_rate("Paulis", n);
}


==> anc/stim_src_v1.3/src/stabilizers/pauli_string.pybind.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "pauli_string.h"
#include "pauli_string.pybind.h"

#include "../py/base.pybind.h"
#include "../simulators/tableau_simulator.h"
#include "../stabilizers/tableau.h"
#include "tableau.pybind.h"

PyPauliString::PyPauliString(const PauliStringRef val, bool imag) : value(val), imag(imag) {
}

PyPauliString::PyPauliString(PauliString&& val, bool imag) : value(std::move(val)), imag(imag) {
}

PyPauliString PyPauliString::operator+(const PyPauliString &rhs) const {
    PyPauliString copy = *this;
    copy += rhs;
    return copy;
}

PyPauliString &PyPauliString::operator+=(const PyPauliString &rhs) {
    if (&rhs == this) {
        *this *= 2;
        return *this;
    }

    size_t n = value.num_qubits;
    value.ensure_num_qubits(value.num_qubits + rhs.value.num_qubits);
    for (size_t k = 0; k < rhs.value.num_qubits; k++) {
        value.xs[k + n] = rhs.value.xs[k];
        value.zs[k + n] = rhs.value.zs[k];
    }
    *this *= rhs.get_phase();
    return *this;
}

PyPauliString PyPauliString::operator*(std::complex<float> scale) const {
    PyPauliString copy = *this;
    copy *= scale;
    return copy;
}

PyPauliString PyPauliString::operator*(pybind11::object rhs) const {
    PyPauliString copy = *this;
    copy *= rhs;
    return copy;
}

PyPauliString PyPauliString::operator*(size_t power) const {
    PyPauliString copy = *this;
    copy *= power;
    return copy;
}

PyPauliString &PyPauliString::operator*=(size_t power) {
    switch (power & 3) {
    case 0:
        imag = false;
        value.sign = false;
        break;
    case 1:
        break;
    case 2:
        value.sign = imag;
        imag = false;
        break;
    case 3:
        value.sign ^= imag;
        break;
    }

    value = PauliString::from_func(value.sign, value.num_qubits * power, [&](size_t k) {
        return "_XZY"[value.xs[k % value.num_qubits] + 2 * value.zs[k % value.num_qubits]];
    });
    return *this;
}

PyPauliString &PyPauliString::operator*=(pybind11::object rhs) {
    if (pybind11::isinstance<PyPauliString>(rhs)) {
        return *this *= pybind11::cast<PyPauliString>(rhs);
    } else if (rhs.equal(pybind11::cast(std::complex<float>{+1, 0}))) {
        return *this;
    } else if (rhs.equal(pybind11::cast(std::complex<float>{-1, 0}))) {
        return *this *= std::complex<float>{-1, 0};
    } else if (rhs.equal(pybind11::cast(std::complex<float>{0, 1}))) {
        return *this *= std::complex<float>{0, 1};
    } else if (rhs.equal(pybind11::cast(std::complex<float>{0, -1}))) {
        return *this *= std::complex<float>{0, -1};
    } else if (pybind11::isinstance<pybind11::int_>(rhs)) {
        ssize_t k = pybind11::int_(rhs);
        if (k >= 0) {
            return *this *= (size_t)k;
        }
    }
    throw std::out_of_range("need isinstance(rhs, (stim.PauliString, int)) or rhs in (1, -1, 1j, -1j)");
}

PyPauliString &PyPauliString::operator*=(std::complex<float> scale) {
    if (scale == std::complex<float>(-1)) {
        value.sign ^= true;
    } else if (scale == std::complex<float>(0, 1)) {
        value.sign ^= imag;
        imag ^= true;
    } else if (scale == std::complex<float>(0, -1)) {
        imag ^= true;
        value.sign ^= imag;
    } else if (scale != std::complex<float>(1)) {
        throw std::invalid_argument("phase factor not in [1, -1, 1, 1j]");
    }
    return *this;
}

bool PyPauliString::operator==(const PyPauliString &other) const {
    return value == other.value && imag == other.imag;
}

bool PyPauliString::operator!=(const PyPauliString &other) const {
    return !(*this == other);
}

std::complex<float> PyPauliString::get_phase() const {
    std::complex<float> result{value.sign ? -1.0f : +1.0f};
    if (imag) {
        result *= std::complex<float>{0, 1};
    }
    return result;
}

PyPauliString PyPauliString::operator*(const PyPauliString &rhs) const {
    PyPauliString copy = *this;
    copy *= rhs;
    return copy;
}

PyPauliString &PyPauliString::operator*=(const PyPauliString &rhs) {
    value.ensure_num_qubits(rhs.value.num_qubits);
    if (rhs.value.num_qubits < value.num_qubits) {
        PyPauliString copy = rhs;
        copy.value.ensure_num_qubits(value.num_qubits);
        *this *= copy;
        return *this;
    }

    uint8_t log_i = value.ref().inplace_right_mul_returning_log_i_scalar(rhs.value.ref());
    if (log_i & 2) {
        value.sign ^= true;
    }
    if (log_i & 1) {
        *this *= std::complex<float>{0, 1};
    }
    if (rhs.imag) {
        *this *= std::complex<float>{0, 1};
    }
    return *this;
}

std::string PyPauliString::str() const {
    auto sub = value.str();
    if (imag) {
        sub = sub.substr(0, 1) + "i" + sub.substr(1);
    }
    return sub;
}

void pybind_pauli_string(pybind11::module &m) {
    auto &&c = pybind11::class_<PyPauliString>(
        m,
        "PauliString",
        clean_doc_string(u8R"DOC(
            A signed Pauli tensor product (e.g. "+X \u2297 X \u2297 X" or "-Y \u2297 Z".

            Represents a collection of Pauli operations (I, X, Y, Z) applied pairwise to a collection of qubits.

            Examples:
                >>> import stim
                >>> stim.PauliString("XX") * stim.PauliString("YY")
                stim.PauliString("-ZZ")
                >>> print(stim.PauliString(5))
                +_____
        )DOC").data()
    );

    c.def(
        pybind11::init([](size_t num_qubits){
            PyPauliString result{PauliString(num_qubits), false};
            return result;
        }),
        pybind11::arg("num_qubits"),
        clean_doc_string(u8R"DOC(
            Creates an identity Pauli string over the given number of qubits.

            Examples:
                >>> import stim
                >>> p = stim.PauliString(5)
                >>> print(p)
                +_____

            Args:
                num_qubits: The number of qubits the Pauli string acts on.
        )DOC").data()
    );

    c.def(
        pybind11::init([](const char *text){
            std::complex<float> factor{1, 0};
            int offset = 0;
            if (text[0] == 'i') {
                factor = {0, 1};
                offset = 1;
            } else if (text[0] == '-' && text[1] == 'i') {
                factor = {0, -1};
                offset = 2;
            } else if (text[0] == '+' && text[1] == 'i') {
                factor = {0, 1};
                offset = 2;
            }
            PyPauliString value {PauliString::from_str(text + offset), false};
            value *= factor;
            return value;
        }),
        pybind11::arg("text"),
        clean_doc_string(u8R"DOC(
            Creates a stim.PauliString from a text string.

            The string can optionally start with a sign ('+', '-', 'i', '+i', or '-i').
            The rest of the string should be characters from '_IXYZ' where
            '_' and 'I' mean identity, 'X' means Pauli X, 'Y' means Pauli Y, and 'Z' means Pauli Z.

            Examples:
                >>> import stim
                >>> print(stim.PauliString("YZ"))
                +YZ
                >>> print(stim.PauliString("+IXYZ"))
                +_XYZ
                >>> print(stim.PauliString("-___X_"))
                -___X_
                >>> print(stim.PauliString("iX"))
                +iX

            Args:
                text: A text description of the Pauli string's contents, such as "+XXX" or "-_YX".
        )DOC").data()
    );

    c.def(
        pybind11::init([](const PyPauliString &other){
            PyPauliString copy = other;
            return copy;
        }),
        pybind11::arg("copy"),
        clean_doc_string(u8R"DOC(
            Creates a copy of a stim.PauliString.

            Examples:
                >>> import stim
                >>> a = stim.PauliString("YZ")
                >>> b = stim.PauliString(a)
                >>> b is a
                False
                >>> b == a
                True

            Args:
                copy: The pauli string to make a copy of.
        )DOC").data()
    );

    c.def(
        pybind11::init([](const std::vector<ssize_t> &pauli_indices){
            return PyPauliString(PauliString::from_func(false, pauli_indices.size(), [&](size_t i) {
                ssize_t p = pauli_indices[i];
                if (p < 0 || p > 3) {
                    throw std::invalid_argument("Expected a pauli index (0->I, 1->X, 2->Y, 3->Z) but got " + std::to_string(p));
                }
                return "_XYZ"[p];
            }), false);
        }),
        pybind11::arg("pauli_indices"),
        clean_doc_string(u8R"DOC(
            Creates a stim.PauliString from a list of integer pauli indices.

            The indexing scheme that is used is:
                0 -> I
                1 -> X
                2 -> Y
                3 -> Z

            Examples:
                >>> import stim
                >>> stim.PauliString([0, 1, 2, 3, 0, 3])
                stim.PauliString("+_XYZ_Z")

            Args:
                pauli_indices: A sequence of integers from 0 to 3 (inclusive) indicating paulis.
        )DOC").data()
    );

    c.def_static(
        "random",
        [](size_t num_qubits, bool allow_imaginary) {
            auto &rng = PYBIND_SHARED_RNG();
            return PyPauliString(PauliString::random(num_qubits, rng), allow_imaginary ? (rng() & 1) : false);
        },
        pybind11::arg("num_qubits"),
        pybind11::kw_only(),
        pybind11::arg("allow_imaginary") = false,
        clean_doc_string(u8R"DOC(
            Samples a uniformly random Hermitian Pauli string over the given number of qubits.

            Args:
                num_qubits: The number of qubits the Pauli string should act on.
                allow_imaginary: Defaults to False. If True, the sign of the result may be 1j or -1j
                    in addition to +1 or -1. In other words, setting this to True allows the result
                    to be non-Hermitian.

            Examples:
                >>> import stim
                >>> p = stim.PauliString.random(5)
                >>> len(p)
                5
                >>> p.sign in [-1, +1]
                True

                >>> p2 = stim.PauliString.random(3, allow_imaginary=True)
                >>> len(p2)
                3
                >>> p2.sign in [-1, +1, 1j, -1j]
                True

            Returns:
                The sampled Pauli string.
        )DOC").data()
    );

    c.def("commutes",
        [](const PyPauliString &self, const PyPauliString &other){
            return self.value.ref().commutes(other.value.ref());
        },
        pybind11::arg("other"),
        clean_doc_string(u8R"DOC(
            Determines if two Pauli strings commute or not.

            Two Pauli strings commute if they have an even number of matched
            non-equal non-identity Pauli terms. Otherwise they anticommute.

            Args:
                other: The other Pauli string.

            Examples:
                >>> import stim
                >>> xx = stim.PauliString("XX")
                >>> xx.commutes(stim.PauliString("X_"))
                True
                >>> xx.commutes(stim.PauliString("XX"))
                True
                >>> xx.commutes(stim.PauliString("XY"))
                False
                >>> xx.commutes(stim.PauliString("XZ"))
                False
                >>> xx.commutes(stim.PauliString("ZZ"))
                True
                >>> xx.commutes(stim.PauliString("X_Y__"))
                True
                >>> xx.commutes(stim.PauliString(""))
                True

            Returns:
                True if the Pauli strings commute, False if they anti-commute.
        )DOC").data()
    );

    c.def(
        "__str__",
        &PyPauliString::str,
        "Returns a text description."
    );

    c.def(
        "__repr__",
        [](const PyPauliString &self) {
            return "stim.PauliString(\"" + self.str() + "\")";
        },
        "Returns an eval-able text description."
    );

    c.def_property(
        "sign",
        &PyPauliString::get_phase,
        [](PyPauliString &self, std::complex<float> new_sign) {
            if (new_sign == std::complex<float>(1)) {
                self.value.sign = false;
                self.imag = false;
            } else if (new_sign == std::complex<float>(-1)) {
                self.value.sign = true;
                self.imag = false;
            } else if (new_sign == std::complex<float>(0, 1)) {
                self.value.sign = false;
                self.imag = true;
            } else if (new_sign == std::complex<float>(0, -1)) {
                self.value.sign = true;
                self.imag = true;
            } else {
                throw std::invalid_argument("new_sign not in [1, -1, 1, 1j]");
            }
        },
        clean_doc_string(u8R"DOC(
            The sign of the Pauli string. Can be +1, -1, 1j, or -1j.

            Examples:
                >>> import stim
                >>> stim.PauliString("X").sign
                (1+0j)
                >>> stim.PauliString("-X").sign
                (-1+0j)
                >>> stim.PauliString("iX").sign
                1j
                >>> stim.PauliString("-iX").sign
                (-0-1j)
        )DOC").data()
    );

    c.def(pybind11::self == pybind11::self,
        "Determines if two Pauli strings have identical contents.");
    c.def(pybind11::self != pybind11::self,
        "Determines if two Pauli strings have non-identical contents.");

    c.def(
        "__len__",
        [](const PyPauliString &self) {
            return self.value.num_qubits;
        },
        clean_doc_string(u8R"DOC(
            Returns the length the pauli string; the number of qubits it operates on.
        )DOC").data()
    );

    c.def(
        "extended_product",
        [](const PyPauliString &self, const PyPauliString &other) {
            return std::make_tuple(std::complex<float>(1, 0), self * other);
        },
        pybind11::arg("other"),
        clean_doc_string(u8R"DOC(
             [DEPRECATED] Use multiplication (__mul__ or *) instead.
        )DOC").data()
    );

    c.def(
        pybind11::self + pybind11::self,
        pybind11::arg("rhs"),
        clean_doc_string(u8R"DOC(
            Returns the tensor product of two Pauli strings.

            Concatenates the Pauli strings and multiplies their signs.

            Args:
                rhs: A second stim.PauliString.

            Examples:
                >>> import stim

                >>> stim.PauliString("X") + stim.PauliString("YZ")
                stim.PauliString("+XYZ")

                >>> stim.PauliString("iX") + stim.PauliString("-X")
                stim.PauliString("-iXX")

            Returns:
                The tensor product.
        )DOC").data()
    );

    c.def(
        pybind11::self += pybind11::self,
        pybind11::arg("rhs"),
        clean_doc_string(u8R"DOC(
            Performs an inplace tensor product.

            Concatenates the given Pauli string onto the receiving string and multiplies their signs.

            Args:
                rhs: A second stim.PauliString.

            Examples:
                >>> import stim

                >>> p = stim.PauliString("iX")
                >>> alias = p
                >>> p += stim.PauliString("-YY")
                >>> p
                stim.PauliString("-iXYY")
                >>> alias is p
                True

            Returns:
                The mutated pauli string.
        )DOC").data()
    );

    c.def(
        pybind11::self * pybind11::object(),
        pybind11::arg("rhs"),
        clean_doc_string(u8R"DOC(
            Right-multiplies the Pauli string by another Pauli string, a complex unit, or a tensor power.

            Args:
                rhs: The right hand side of the multiplication. This can be:
                    - A stim.PauliString to right-multiply term-by-term with the paulis of the pauli string.
                    - A complex unit (1, -1, 1j, -1j) to multiply with the sign of the pauli string.
                    - A non-negative integer indicating the tensor power to raise the pauli string to (how many times to repeat it).

            Examples:
                >>> import stim

                >>> stim.PauliString("X") * 1
                stim.PauliString("+X")
                >>> stim.PauliString("X") * -1
                stim.PauliString("-X")
                >>> stim.PauliString("X") * 1j
                stim.PauliString("+iX")

                >>> stim.PauliString("X") * 2
                stim.PauliString("+XX")
                >>> stim.PauliString("-X") * 2
                stim.PauliString("+XX")
                >>> stim.PauliString("iX") * 2
                stim.PauliString("-XX")
                >>> stim.PauliString("X") * 3
                stim.PauliString("+XXX")
                >>> stim.PauliString("iX") * 3
                stim.PauliString("-iXXX")

                >>> stim.PauliString("X") * stim.PauliString("Y")
                stim.PauliString("+iZ")
                >>> stim.PauliString("X") * stim.PauliString("XX_")
                stim.PauliString("+_X_")
                >>> stim.PauliString("XXXX") * stim.PauliString("_XYZ")
                stim.PauliString("+X_ZY")

            Returns:
                The product or tensor power.

            Raises:
                TypeError: The right hand side isn't a stim.PauliString, a non-negative integer, or a complex unit (1, -1, 1j, or -1j).
        )DOC").data()
    );

    c.def(
        "__rmul__",
        [](const PyPauliString &self, const pybind11::object &lhs) {
            if (pybind11::isinstance<PyPauliString>(lhs)) {
                return pybind11::cast<PyPauliString>(lhs) * self;
            }
            return self * lhs;
        },
        pybind11::arg("lhs"),
        clean_doc_string(u8R"DOC(
            Left-multiplies the Pauli string by another Pauli string, a complex unit, or a tensor power.

            Args:
                rhs: The left hand side of the multiplication. This can be:
                    - A stim.PauliString to left-multiply term-by-term into the paulis of the pauli string.
                    - A complex unit (1, -1, 1j, -1j) to multiply into the sign of the pauli string.
                    - A non-negative integer indicating the tensor power to raise the pauli string to (how many times to repeat it).

            Examples:
                >>> import stim

                >>> 1 * stim.PauliString("X")
                stim.PauliString("+X")
                >>> -1 * stim.PauliString("X")
                stim.PauliString("-X")
                >>> 1j * stim.PauliString("X")
                stim.PauliString("+iX")

                >>> 2 * stim.PauliString("X")
                stim.PauliString("+XX")
                >>> 2 * stim.PauliString("-X")
                stim.PauliString("+XX")
                >>> 2 * stim.PauliString("iX")
                stim.PauliString("-XX")
                >>> 3 * stim.PauliString("X")
                stim.PauliString("+XXX")
                >>> 3 * stim.PauliString("iX")
                stim.PauliString("-iXXX")

                >>> stim.PauliString("X") * stim.PauliString("Y")
                stim.PauliString("+iZ")
                >>> stim.PauliString("X") * stim.PauliString("XX_")
                stim.PauliString("+_X_")
                >>> stim.PauliString("XXXX") * stim.PauliString("_XYZ")
                stim.PauliString("+X_ZY")

            Returns:
                The product.

            Raises:
                ValueError: The scalar phase factor isn't 1, -1, 1j, or -1j.
        )DOC").data()
    );

    c.def(
        pybind11::self *= pybind11::object(),
        pybind11::arg("rhs"),
        clean_doc_string(u8R"DOC(
            Inplace right-multiplies the Pauli string by another Pauli string, a complex unit, or a tensor power.

            Args:
                rhs: The right hand side of the multiplication. This can be:
                    - A stim.PauliString to right-multiply term-by-term into the paulis of the pauli string.
                    - A complex unit (1, -1, 1j, -1j) to multiply into the sign of the pauli string.
                    - A non-negative integer indicating the tensor power to raise the pauli string to (how many times to repeat it).

            Examples:
                >>> import stim

                >>> p = stim.PauliString("X")
                >>> p *= 1j
                >>> p
                stim.PauliString("+iX")

                >>> p = stim.PauliString("iXY_")
                >>> p *= 3
                >>> p
                stim.PauliString("-iXY_XY_XY_")

                >>> p = stim.PauliString("X")
                >>> alias = p
                >>> p *= stim.PauliString("Y")
                >>> alias
                stim.PauliString("+iZ")

                >>> p = stim.PauliString("X")
                >>> p *= stim.PauliString("_YY")
                >>> p
                stim.PauliString("+XYY")

            Returns:
                The mutated Pauli string.

            Raises:
                ValueError: The Pauli strings have different lengths.
        )DOC").data()
    );

    c.def(
        "__neg__",
        [](const PyPauliString &self) {
            PyPauliString result = self;
            result.value.sign ^= 1;
            return result;
        },
        clean_doc_string(u8R"DOC(
            Returns the negation of the pauli string.

            Examples:
                >>> import stim
                >>> -stim.PauliString("X")
                stim.PauliString("-X")
                >>> -stim.PauliString("-Y")
                stim.PauliString("+Y")
                >>> -stim.PauliString("iZZZ")
                stim.PauliString("-iZZZ")
        )DOC").data()
    );

    c.def(
        "copy",
        [](const PyPauliString &self) {
            PyPauliString copy = self;
            return copy;
        },
        clean_doc_string(u8R"DOC(
            Returns a copy of the pauli string. An independent pauli string with the same contents.

            Examples:
                >>> import stim
                >>> p1 = stim.PauliString.random(2)
                >>> p2 = p1.copy()
                >>> p2 is p1
                False
                >>> p2 == p1
                True
        )DOC").data()
    );

    c.def(
        "__pos__",
        [](const PyPauliString &self) {
            PyPauliString copy = self;
            return copy;
        },
        clean_doc_string(u8R"DOC(
            Returns a pauli string with the same contents.

            Examples:
                >>> import stim
                >>> +stim.PauliString("+X")
                stim.PauliString("+X")
                >>> +stim.PauliString("-YY")
                stim.PauliString("-YY")
                >>> +stim.PauliString("iZZZ")
                stim.PauliString("+iZZZ")
        )DOC").data()
    );

    std::string SET_ITEM_DOC = clean_doc_string(u8R"DOC(
       Mutates an entry in the pauli string using the encoding 0=I, 1=X, 2=Y, 3=Z.

       Examples:
           >>> import stim
           >>> p = stim.PauliString(4)
           >>> p[2] = 1
           >>> print(p)
           +__X_
           >>> p[0] = 3
           >>> p[1] = 2
           >>> p[3] = 0
           >>> print(p)
           +ZYX_
           >>> p[0] = 'I'
           >>> p[1] = 'X'
           >>> p[2] = 'Y'
           >>> p[3] = 'Z'
           >>> print(p)
           +_XYZ
           >>> p[-1] = 'Y'
           >>> print(p)
           +_XYY

       Args:
           index: The index of the pauli to return.
    )DOC");
    c.def(
        "__setitem__",
        [](PyPauliString &self, pybind11::ssize_t index, char new_pauli) {
            if (index < 0) {
                index += self.value.num_qubits;
            }
            if (index < 0 || (size_t)index >= self.value.num_qubits) {
                throw std::out_of_range("index");
            }
            size_t u = (size_t)index;
            if (new_pauli == 'X') {
                self.value.xs[u] = 1;
                self.value.zs[u] = 0;
            } else if (new_pauli == 'Y') {
                self.value.xs[u] = 1;
                self.value.zs[u] = 1;
            } else if (new_pauli == 'Z') {
                self.value.xs[u] = 0;
                self.value.zs[u] = 1;
            } else if (new_pauli == 'I' || new_pauli == '_') {
                self.value.xs[u] = 0;
                self.value.zs[u] = 0;
            } else {
                throw std::out_of_range("Expected new_pauli in [0, 1, 2, 3, '_', 'I', 'X', 'Y', 'Z']");
            }
        },
        pybind11::arg("index"),
        pybind11::arg("new_pauli"),
        SET_ITEM_DOC.data()
    );
    c.def(
        "__setitem__",
        [](PyPauliString &self, pybind11::ssize_t index, int new_pauli) {
            if (index < 0) {
                index += self.value.num_qubits;
            }
            if (index < 0 || (size_t)index >= self.value.num_qubits) {
                throw std::out_of_range("index");
            }
            if (new_pauli < 0 || new_pauli > 3) {
                throw std::out_of_range("Expected new_pauli in [0, 1, 2, 3, '_', 'I', 'X', 'Y', 'Z']");
            }
            size_t u = (size_t)index;
            int z = (new_pauli >> 1) & 1;
            int x = (new_pauli & 1) ^ z;
            self.value.xs[u] = x;
            self.value.zs[u] = z;
        },
        pybind11::arg("index"),
        pybind11::arg("new_pauli"),
        SET_ITEM_DOC.data()
    );

    std::string GET_ITEM_DOC = clean_doc_string(u8R"DOC(
        Returns an individual Pauli or Pauli string slice from the pauli string.

        Individual Paulis are returned as an int using the encoding 0=I, 1=X, 2=Y, 3=Z.
        Slices are returned as a stim.PauliString (always with positive sign).

        Examples:
            >>> import stim
            >>> p = stim.PauliString("_XYZ")
            >>> p[2]
            2
            >>> p[-1]
            3
            >>> p[:2]
            stim.PauliString("+_X")
            >>> p[::-1]
            stim.PauliString("+ZYX_")

        Args:
            index: The index of the pauli to return or slice of paulis to return.

        Returns:
            0: Identity.
            1: Pauli X.
            2: Pauli Y.
            3: Pauli Z.
    )DOC");
    c.def(
        "__getitem__",
        [](const PyPauliString &self, pybind11::ssize_t index) {
            if (index < 0) {
                index += self.value.num_qubits;
            }
            if (index < 0 || (size_t)index >= self.value.num_qubits) {
                throw std::out_of_range("index");
            }
            size_t u = (size_t)index;
            int x = self.value.xs[u];
            int z = self.value.zs[u];
            return (x ^ z) | (z << 1);
        },
        pybind11::arg("index"),
        GET_ITEM_DOC.data()
    );
    c.def(
        "__getitem__",
        [](const PyPauliString &self, pybind11::slice slice) {
            pybind11::ssize_t start, stop, step, n;
            if (!slice.compute(self.value.num_qubits, &start, &stop, &step, &n)) {
                throw pybind11::error_already_set();
            }
            return PyPauliString(
                PauliString::from_func(false, (size_t)n, [&](size_t i) {
                    int j = start + i * step;
                    if (j < 0) {
                        j += n;
                    }
                    return "_XZY"[self.value.xs[j] + self.value.zs[j] * 2];
                })
            );
        },
        pybind11::arg("slice"),
        GET_ITEM_DOC.data()
    );
}


==> anc/stim_src_v1.3/src/stabilizers/pauli_string.pybind.h <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef PAULI_STRING_PYBIND_H
#define PAULI_STRING_PYBIND_H

#include <complex>
#include <pybind11/pybind11.h>

#include "pauli_string.h"

struct PyPauliString {
    PauliString value;
    bool imag;

    PyPauliString(const PauliStringRef val, bool imag = false);
    PyPauliString(PauliString&& val, bool imag = false);

    std::complex<float> get_phase() const;

    PyPauliString operator+(const PyPauliString &rhs) const;
    PyPauliString &operator+=(const PyPauliString &rhs);

    PyPauliString operator*(pybind11::object rhs) const;
    PyPauliString operator*(size_t power) const;
    PyPauliString operator*(std::complex<float> scale) const;
    PyPauliString operator*(const PyPauliString &rhs) const;

    PyPauliString &operator*=(pybind11::object rhs);
    PyPauliString &operator*=(size_t power);
    PyPauliString &operator*=(std::complex<float> scale);
    PyPauliString &operator*=(const PyPauliString &rhs);

    bool operator==(const PyPauliString &other) const;
    bool operator!=(const PyPauliString &other) const;
    std::string str() const;
};

void pybind_pauli_string(pybind11::module &m);

#endif


==> anc/stim_src_v1.3/src/stabilizers/pauli_string.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "pauli_string.h"

#include <gtest/gtest.h>

#include "../test_util.test.h"
#include "tableau.h"

TEST(pauli_string, str) {
    auto p1 = PauliString::from_str("+IXYZ");
    ASSERT_EQ(p1.str(), "+_XYZ");

    auto p2 = PauliString::from_str("X");
    ASSERT_EQ(p2.str(), "+X");

    auto p3 = PauliString::from_str("-XZ");
    ASSERT_EQ(p3.str(), "-XZ");

    auto s1 = PauliString::from_func(true, 24 * 24, [](size_t i) {
        return "_XYZ"[i & 3];
    });
    ASSERT_EQ(
        s1.str(),
        "-"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ"
        "_XYZ_XYZ_XYZ_XYZ_XYZ_XYZ");
}

TEST(pauli_string, log_i_scalar_byproduct) {
    auto id = PauliString::from_str("_");
    auto x = PauliString::from_str("X");
    auto y = PauliString::from_str("Y");
    auto z = PauliString::from_str("Z");

    auto f = [](PauliString a, PauliString b) {
        // Note: copying is intentational. Do not change args to references.
        return a.ref().inplace_right_mul_returning_log_i_scalar(b);
    };

    ASSERT_EQ(f(id, id), 0);
    ASSERT_EQ(f(id, x), 0);
    ASSERT_EQ(f(id, y), 0);
    ASSERT_EQ(f(id, z), 0);

    ASSERT_EQ(f(x, id), 0);
    ASSERT_EQ(f(x, x), 0);
    ASSERT_EQ(f(x, y), 1);
    ASSERT_EQ(f(x, z), 3);

    ASSERT_EQ(f(y, id), 0);
    ASSERT_EQ(f(y, x), 3);
    ASSERT_EQ(f(y, y), 0);
    ASSERT_EQ(f(y, z), 1);

    ASSERT_EQ(f(z, id), 0);
    ASSERT_EQ(f(z, x), 1);
    ASSERT_EQ(f(z, y), 3);
    ASSERT_EQ(f(z, z), 0);

    ASSERT_EQ(f(PauliString::from_str("XX"), PauliString::from_str("XY")), 1);
    ASSERT_EQ(f(PauliString::from_str("XX"), PauliString::from_str("ZY")), 0);
    ASSERT_EQ(f(PauliString::from_str("XX"), PauliString::from_str("YY")), 2);
    for (size_t n : std::vector<size_t>{1, 499, 4999, 5000}) {
        auto all_x = PauliString::from_func(false, n, [](size_t i) {
            return 'X';
        });
        auto all_z = PauliString::from_func(false, n, [](size_t i) {
            return 'Z';
        });
        ASSERT_EQ(f(all_x, all_z), (-(int)n) & 3);
    }
}

TEST(pauli_string, equality) {
    ASSERT_TRUE(PauliString::from_str("") == PauliString::from_str(""));
    ASSERT_FALSE(PauliString::from_str("") != PauliString::from_str(""));
    ASSERT_FALSE(PauliString::from_str("") == PauliString::from_str("-"));
    ASSERT_FALSE(PauliString::from_str("X") == PauliString::from_str(""));
    ASSERT_TRUE(PauliString::from_str("XX") == PauliString::from_str("XX"));
    ASSERT_FALSE(PauliString::from_str("XX") == PauliString::from_str("XY"));
    ASSERT_FALSE(PauliString::from_str("XX") == PauliString::from_str("XZ"));
    ASSERT_FALSE(PauliString::from_str("XX") == PauliString::from_str("X_"));

    auto all_x1 = PauliString::from_func(false, 1000, [](size_t i) {
        return 'X';
    });
    auto all_x2 = PauliString::from_func(false, 1000, [](size_t i) {
        return 'X';
    });
    auto all_z = PauliString::from_func(false, 1000, [](size_t i) {
        return 'Z';
    });
    ASSERT_EQ(all_x1, all_x2);
    ASSERT_NE(all_x1, all_z);
}

TEST(pauli_string, multiplication) {
    auto x = PauliString::from_str("X");
    auto y = PauliString::from_str("Y");
    auto z = PauliString::from_str("Z");

    auto lhs = x;
    uint8_t log_i = lhs.ref().inplace_right_mul_returning_log_i_scalar(y);
    ASSERT_EQ(log_i, 1);
    ASSERT_EQ(lhs, z);

    auto xxi = PauliString::from_str("XXI");
    auto yyy = PauliString::from_str("YYY");
    xxi.ref() *= yyy;
    ASSERT_EQ(xxi, PauliString::from_str("-ZZY"));
}

TEST(pauli_string, identity) {
    ASSERT_EQ(PauliString(5).str(), "+_____");
}

TEST(pauli_string, gather) {
    auto p = PauliString::from_str("-____XXXXYYYYZZZZ");
    auto p2 = PauliString(4);
    p.ref().gather_into(p2, {0, 1, 2, 3});
    ASSERT_EQ(p2, PauliString::from_str("+IIII"));
    p.ref().gather_into(p2, {4, 7, 8, 9});
    ASSERT_EQ(p2, PauliString::from_str("+XXYY"));
}

TEST(pauli_string, swap_with_overwrite_with) {
    auto a = PauliString::from_func(false, 500, [](size_t k) {
        return "XYZIX"[k % 5];
    });
    auto b = PauliString::from_func(false, 500, [](size_t k) {
        return "ZZYIXXY"[k % 7];
    });
    auto a2 = a;
    auto b2 = b;

    a2.ref().swap_with(b2);
    ASSERT_EQ(a2, b);
    ASSERT_EQ(b2, a);

    a2.ref() = b2;
    ASSERT_EQ(a2, a);
    ASSERT_EQ(b2, a);
}

TEST(pauli_string, scatter) {
    auto s1 = PauliString::from_str("-_XYZ");
    auto s2 = PauliString::from_str("+XXZZ");
    auto p = PauliString(8);
    s1.ref().scatter_into(p, {1, 3, 5, 7});
    ASSERT_EQ(p, PauliString::from_str("-___X_Y_Z"));
    s1.ref().scatter_into(p, {1, 3, 5, 7});
    ASSERT_EQ(p, PauliString::from_str("+___X_Y_Z"));
    s2.ref().scatter_into(p, {1, 3, 5, 7});
    ASSERT_EQ(p, PauliString::from_str("+_X_X_Z_Z"));
    s2.ref().scatter_into(p, {4, 5, 6, 7});
    ASSERT_EQ(p, PauliString::from_str("+_X_XXXZZ"));
}

TEST(pauli_string, move_copy_assignment) {
    PauliString x = PauliString::from_str("XYZ");
    ASSERT_EQ(x, PauliString::from_str("XYZ"));

    // Move.
    x = std::move(PauliString::from_str("XXY"));
    ASSERT_EQ(x, PauliString::from_str("XXY"));
    x = std::move(PauliString::from_str("-IIX"));
    ASSERT_EQ(x, PauliString::from_str("-IIX"));

    // Copy.
    auto y = PauliString::from_str("ZZZ");
    x = y;
    ASSERT_EQ(x, PauliString::from_str("ZZZ"));
    y = PauliString::from_str("-ZZZ");
    x = y;
    ASSERT_EQ(x, PauliString::from_str("-ZZZ"));
}

TEST(pauli_string, foreign_memory) {
    size_t bits = 2048;
    auto buffer = simd_bits::random(bits, SHARED_TEST_RNG());
    bool signs = false;

    auto p1 = PauliStringRef(500, bit_ref(&signs, 0), buffer.word_range_ref(0, 2), buffer.word_range_ref(4, 2));
    auto p1b = new PauliStringRef(500, bit_ref(&signs, 0), buffer.word_range_ref(0, 2), buffer.word_range_ref(4, 2));
    auto p2 = PauliStringRef(500, bit_ref(&signs, 1), buffer.word_range_ref(2, 2), buffer.word_range_ref(6, 2));
    PauliString copy_p1 = p1;
    // p1 aliases p1b.
    ASSERT_EQ(p1, *p1b);
    ASSERT_EQ(p1, copy_p1);
    p1.inplace_right_mul_returning_log_i_scalar(p2);
    ASSERT_EQ(p1, *p1b);
    ASSERT_NE(p1, copy_p1);
    // Deleting p1b shouldn't delete the backing buffer. So p1 survives.
    copy_p1 = p1;
    ASSERT_EQ(p1, copy_p1);
    delete p1b;
    ASSERT_EQ(p1, copy_p1);
}

TEST(pauli_string, commutes) {
    auto f = [](const char *a, const char *b) {
        auto pa = PauliString::from_str(a);
        auto pb = PauliString::from_str(b);
        return pa.ref().commutes(pb);
    };
    ASSERT_EQ(f("I", "I"), true);
    ASSERT_EQ(f("I", "X"), true);
    ASSERT_EQ(f("I", "Y"), true);
    ASSERT_EQ(f("I", "Z"), true);
    ASSERT_EQ(f("X", "I"), true);
    ASSERT_EQ(f("X", "X"), true);
    ASSERT_EQ(f("X", "Y"), false);
    ASSERT_EQ(f("X", "Z"), false);
    ASSERT_EQ(f("Y", "I"), true);
    ASSERT_EQ(f("Y", "X"), false);
    ASSERT_EQ(f("Y", "Y"), true);
    ASSERT_EQ(f("Y", "Z"), false);
    ASSERT_EQ(f("Z", "I"), true);
    ASSERT_EQ(f("Z", "X"), false);
    ASSERT_EQ(f("Z", "Y"), false);
    ASSERT_EQ(f("Z", "Z"), true);

    ASSERT_EQ(f("XX", "ZZ"), true);
    ASSERT_EQ(f("-XX", "ZZ"), true);
    ASSERT_EQ(f("XZ", "ZZ"), false);
    ASSERT_EQ(f("-XZ", "ZZ"), false);

    auto qa = PauliString::from_func(false, 5000, [](size_t k) {
        return k == 0 ? 'X' : 'Z';
    });
    auto qb = PauliString::from_func(false, 5000, [](size_t k) {
        return 'Z';
    });
    ASSERT_EQ(qa.ref().commutes(qa), true);
    ASSERT_EQ(qb.ref().commutes(qb), true);
    ASSERT_EQ(qa.ref().commutes(qb), false);
    ASSERT_EQ(qb.ref().commutes(qa), false);

    // Differing sizes.
    ASSERT_EQ(qa.ref().commutes(PauliString(0)), true);
    ASSERT_EQ(PauliString(0).ref().commutes(qa), true);
}

TEST(PauliStringPtr, sparse_str) {
    ASSERT_EQ(PauliString::from_str("IIIII").ref().sparse_str(), "+I");
    ASSERT_EQ(PauliString::from_str("-IIIII").ref().sparse_str(), "-I");
    ASSERT_EQ(PauliString::from_str("IIIXI").ref().sparse_str(), "+X3");
    ASSERT_EQ(PauliString::from_str("IYIXZ").ref().sparse_str(), "+Y1*X3*Z4");
    ASSERT_EQ(PauliString::from_str("-IYIXZ").ref().sparse_str(), "-Y1*X3*Z4");
    auto x501 = PauliString::from_func(
                    false, 1000,
                    [](size_t k) {
                        return "IX"[k == 501];
                    })
                    .ref()
                    .sparse_str();
    ASSERT_EQ(x501, "+X501");
}

TEST(PauliString, ensure_num_qubits) {
    auto p = PauliString::from_str("IXYZ_I");
    p.ensure_num_qubits(1);
    ASSERT_EQ(p, PauliString::from_str("IXYZ_I"));
    p.ensure_num_qubits(6);
    ASSERT_EQ(p, PauliString::from_str("IXYZ_I"));
    p.ensure_num_qubits(7);
    ASSERT_EQ(p, PauliString::from_str("IXYZ_I_"));
    p.ensure_num_qubits(1000);
    PauliString p2(1000);
    p2.xs[1] = true;
    p2.xs[2] = true;
    p2.zs[2] = true;
    p2.zs[3] = true;
    ASSERT_EQ(p, p2);
}


==> anc/stim_src_v1.3/src/stabilizers/pauli_string_pybind_test.py <==
# Copyright 2021 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#      http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import stim
import pytest


def test_identity():
    p = stim.PauliString(3)
    assert len(p) == 3
    assert p[0] == p[1] == p[2] == 0
    assert p.sign == +1


def test_from_str():
    p = stim.PauliString("-_XYZ_ZYX")
    assert len(p) == 8
    assert p[0] == 0
    assert p[1] == 1
    assert p[2] == 2
    assert p[3] == 3
    assert p[4] == 0
    assert p[5] == 3
    assert p[6] == 2
    assert p[7] == 1
    assert p.sign == -1

    p = stim.PauliString("")
    assert len(p) == 0
    assert p.sign == +1

    p = stim.PauliString("X")
    assert len(p) == 1
    assert p[0] == 1
    assert p.sign == +1

    p = stim.PauliString("+X")
    assert len(p) == 1
    assert p[0] == 1
    assert p.sign == +1

    p = stim.PauliString("iX")
    assert len(p) == 1
    assert p[0] == 1
    assert p.sign == 1j

    p = stim.PauliString("+iX")
    assert len(p) == 1
    assert p[0] == 1
    assert p.sign == 1j

    p = stim.PauliString("-iX")
    assert len(p) == 1
    assert p[0] == 1
    assert p.sign == -1j


def test_equality():
    assert not (stim.PauliString(4) == None)
    assert not (stim.PauliString(4) == "other object")
    assert not (stim.PauliString(4) == object())
    assert stim.PauliString(4) != None
    assert stim.PauliString(4) != "other object"
    assert stim.PauliString(4) != object()

    assert stim.PauliString(4) == stim.PauliString(4)
    assert stim.PauliString(3) != stim.PauliString(4)
    assert not (stim.PauliString(4) != stim.PauliString(4))
    assert not (stim.PauliString(3) == stim.PauliString(4))

    assert stim.PauliString("+X") == stim.PauliString("+X")
    assert stim.PauliString("+X") != stim.PauliString("-X")
    assert stim.PauliString("+X") != stim.PauliString("+Y")
    assert stim.PauliString("+X") != stim.PauliString("-Y")
    assert stim.PauliString("+X") != stim.PauliString("+iX")
    assert stim.PauliString("+X") != stim.PauliString("-iX")

    assert stim.PauliString("__") != stim.PauliString("_X")
    assert stim.PauliString("__") != stim.PauliString("X_")
    assert stim.PauliString("__") != stim.PauliString("XX")
    assert stim.PauliString("__") == stim.PauliString("__")


def test_random():
    p1 = stim.PauliString.random(100)
    p2 = stim.PauliString.random(100)
    assert p1 != p2

    seen_signs = {stim.PauliString.random(1).sign for _ in range(200)}
    assert seen_signs == {1, -1}

    seen_signs = {stim.PauliString.random(1, allow_imaginary=True).sign for _ in range(200)}
    assert seen_signs == {1, -1, 1j, -1j}


def test_str():
    assert str(stim.PauliString(3)) == "+___"
    assert str(stim.PauliString("XYZ")) == "+XYZ"
    assert str(stim.PauliString("-XYZ")) == "-XYZ"
    assert str(stim.PauliString("iXYZ")) == "+iXYZ"
    assert str(stim.PauliString("-iXYZ")) == "-iXYZ"


def test_repr():
    assert repr(stim.PauliString(3)) == 'stim.PauliString("+___")'
    assert repr(stim.PauliString("-XYZ")) == 'stim.PauliString("-XYZ")'
    vs = [
        stim.PauliString(""),
        stim.PauliString("ZXYZZ"),
        stim.PauliString("-XYZ"),
        stim.PauliString("I"),
        stim.PauliString("iIXYZ"),
        stim.PauliString("-iIXYZ"),
    ]
    for v in vs:
        r = repr(v)
        assert eval(r, {'stim': stim}) == v


def test_commutes():
    def c(a: str, b: str) -> bool:
        return stim.PauliString(a).commutes(stim.PauliString(b))

    assert c("", "")
    assert c("X", "_")
    assert c("X", "X")
    assert not c("X", "Y")
    assert not c("X", "Z")

    assert c("XXXX", "YYYY")
    assert c("XXXX", "YYYZ")
    assert not c("XXXX", "XXXZ")
    assert not c("XXXX", "___Z")
    assert not c("XXXX", "Z___")
    assert c("XXXX", "Z_Z_")


def test_product():
    assert stim.PauliString("") * stim.PauliString("") == stim.PauliString("")
    assert stim.PauliString("i") * stim.PauliString("i") == stim.PauliString("-")
    assert stim.PauliString("i") * stim.PauliString("-i") == stim.PauliString("+")
    assert stim.PauliString("-i") * stim.PauliString("-i") == stim.PauliString("-")
    assert stim.PauliString("i") * stim.PauliString("-") == stim.PauliString("-i")

    x = stim.PauliString("X")
    y = stim.PauliString("Y")
    z = stim.PauliString("Z")

    assert x == +1 * x == x * +1 == +x
    assert x * -1 == -x == -1 * x
    assert (-x)[0] == 1
    assert (-x).sign == -1
    assert -(-x) == x

    assert stim.PauliString(10) * stim.PauliString(11) == stim.PauliString(11)

    assert x * z == stim.PauliString("-iY")
    assert x * x == stim.PauliString(1)
    assert x * y == stim.PauliString("iZ")
    assert y * x == stim.PauliString("-iZ")
    assert x * y == 1j * z
    assert y * x == z * -1j
    assert x.extended_product(y) == (1, 1j * z)
    assert y.extended_product(x) == (1, -1j * z)
    assert x.extended_product(x) == (1, stim.PauliString(1))

    xx = stim.PauliString("+XX")
    yy = stim.PauliString("+YY")
    zz = stim.PauliString("+ZZ")
    assert xx * zz == -yy
    assert xx.extended_product(zz) == (1, -yy)


def test_inplace_product():
    p = stim.PauliString("X")
    alias = p

    p *= 1j
    assert alias == stim.PauliString("iX")
    assert alias is p
    p *= 1j
    assert alias == stim.PauliString("-X")
    p *= 1j
    assert alias == stim.PauliString("-iX")
    p *= 1j
    assert alias == stim.PauliString("+X")

    p *= stim.PauliString("Z")
    assert alias == stim.PauliString("-iY")

    p *= -1j
    assert alias == stim.PauliString("-Y")
    p *= -1j
    assert alias == stim.PauliString("iY")
    p *= -1j
    assert alias == stim.PauliString("+Y")
    p *= -1j
    assert alias == stim.PauliString("-iY")

    p *= stim.PauliString("i_")
    assert alias == stim.PauliString("+Y")
    p *= stim.PauliString("i_")
    assert alias == stim.PauliString("iY")
    p *= stim.PauliString("i_")
    assert alias == stim.PauliString("-Y")
    p *= stim.PauliString("i_")
    assert alias == stim.PauliString("-iY")

    p *= stim.PauliString("-i_")
    assert alias == stim.PauliString("-Y")
    p *= stim.PauliString("-i_")
    assert alias == stim.PauliString("iY")
    p *= stim.PauliString("-i_")
    assert alias == stim.PauliString("+Y")
    p *= stim.PauliString("-i_")
    assert alias == stim.PauliString("-iY")

    assert alias is p


def test_imaginary_phase():
    p = stim.PauliString("IXYZ")
    ip = stim.PauliString("iIXYZ")
    assert 1j * p == p * 1j == ip == -stim.PauliString("-iIXYZ")
    assert p.sign == 1
    assert (-p).sign == -1
    assert ip.sign == 1j
    assert (-ip).sign == -1j
    assert stim.PauliString("X") * stim.PauliString("Y") == 1j * stim.PauliString("Z")
    assert stim.PauliString("Y") * stim.PauliString("X") == -1j * stim.PauliString("Z")


def test_get_set_sign():
    p = stim.PauliString(2)
    assert p.sign == +1
    p.sign = -1
    assert str(p) == "-__"
    assert p.sign == -1
    p.sign = +1
    assert str(p) == "+__"
    assert p.sign == +1
    with pytest.raises(ValueError, match="new_sign"):
        p.sign = 5

    p.sign = 1j
    assert str(p) == "+i__"
    assert p.sign == 1j

    p.sign = -1j
    assert str(p) == "-i__"
    assert p.sign == -1j


def test_get_set_item():
    p = stim.PauliString(5)
    assert list(p) == [0, 0, 0, 0, 0]
    assert p[0] == 0
    p[0] = 1
    assert p[0] == 1
    p[0] = 'Y'
    assert p[0] == 2
    p[0] = 'Z'
    assert p[0] == 3

    with pytest.raises(IndexError, match="new_pauli"):
        p[0] = 't'
    with pytest.raises(IndexError, match="new_pauli"):
        p[0] = 10

    assert p[1] == 0
    p[1] = 2
    assert p[1] == 2


def test_get_slice():
    p = stim.PauliString("XXXX__YYYY__ZZZZX")
    assert p[:7] == stim.PauliString("XXXX__Y")
    assert p[:-3] == stim.PauliString("XXXX__YYYY__ZZ")
    assert p[::2] == stim.PauliString("XX_YY_ZZX")
    assert p[::-1] == stim.PauliString("XZZZZ__YYYY__XXXX")
    assert p[-3:3] == stim.PauliString("")
    assert p[-6:-1] == stim.PauliString("_ZZZZ")
    assert p[3:5:-1] == stim.PauliString("")
    assert p[5:3:-1] == stim.PauliString("__")
    assert p[4:2:-1] == stim.PauliString("_X")
    assert p[2:0:-1] == stim.PauliString("XX")


def test_copy():
    p = stim.PauliString(3)
    p2 = p.copy()
    assert p == p2
    assert p is not p2

    p = stim.PauliString("-i_XYZ")
    p2 = p.copy()
    assert p == p2
    assert p is not p2


def test_hash():
    # stim.PauliString is mutable. It must not also be value-hashable.
    # Defining __hash__ requires defining a FrozenPauliString variant instead.
    with pytest.raises(TypeError, match="unhashable"):
        _ = hash(stim.PauliString(1))


def test_add():
    ps = stim.PauliString
    assert ps(0) + ps(0) == ps(0)
    assert ps(3) + ps(1000) == ps(1003)
    assert ps(1000) + ps(3) == ps(1003)
    assert ps("_XYZ") + ps("_ZZZ_") == ps("_XYZ_ZZZ_")

    p = ps("_XYZ")
    p += p
    assert p == ps("_XYZ_XYZ")
    for k in range(1, 8):
        p += p
        assert p == ps("_XYZ_XYZ" * 2**k)

    p = ps("_XXX")
    p += ps("Y")
    assert p == ps("_XXXY")

    p = ps("")
    alias = p
    p += ps("X")
    assert alias is p
    assert alias == ps("X")
    p += p
    assert alias is p
    assert alias == ps("XX")


def test_mul_different_sizes():
    ps = stim.PauliString
    assert ps("") * ps("X" * 1000) == ps("X" * 1000)
    assert ps("X" * 1000) * ps("") == ps("X" * 1000)
    assert ps("Z" * 1000) * ps("") == ps("Z" * 1000)

    p = ps("Z")
    alias = p
    p *= ps("ZZZ")
    assert p == ps("_ZZ")
    p *= ps("Z")
    assert p == ps("ZZZ")
    assert alias is p


def test_mul_repeat():
    ps = stim.PauliString
    assert ps("") * 100 == ps("")
    assert ps("X") * 100 == ps("X" * 100)
    assert ps("XYZ_") * 1000 == ps("XYZ_" * 1000)
    assert ps("XYZ_") * 1 == ps("XYZ_")
    assert ps("XYZ_") * 0 == ps("")

    assert 100 * ps("") == ps("")
    assert 100 * ps("X") == ps("X" * 100)
    assert 1000 * ps("XYZ_") == ps("XYZ_" * 1000)
    assert 1 * ps("XYZ_") == ps("XYZ_")
    assert 0 * ps("XYZ_") == ps("")

    assert ps("i") * 0 == ps("+")
    assert ps("i") * 1 == ps("i")
    assert ps("i") * 2 == ps("-")
    assert ps("i") * 3 == ps("-i")
    assert ps("i") * 4 == ps("+")
    assert ps("i") * 5 == ps("i")

    assert ps("-i") * 0 == ps("+")
    assert ps("-i") * 1 == ps("-i")
    assert ps("-i") * 2 == ps("-")
    assert ps("-i") * 3 == ps("i")
    assert ps("-i") * 4 == ps("+")
    assert ps("-i") * 5 == ps("-i")

    assert ps("-") * 0 == ps("+")
    assert ps("-") * 1 == ps("-")
    assert ps("-") * 2 == ps("+")
    assert ps("-") * 3 == ps("-")
    assert ps("-") * 4 == ps("+")
    assert ps("-") * 5 == ps("-")

    p = ps("XYZ")
    alias = p
    p *= 1000
    assert p == ps("XYZ" * 1000)
    assert alias is p


def test_init_list():
    assert stim.PauliString([]) == stim.PauliString(0)
    assert stim.PauliString([0, 1, 2, 3]) == stim.PauliString("_XYZ")

    with pytest.raises(ValueError, match="pauli"):
        _ = stim.PauliString([-1])
    with pytest.raises(ValueError, match="pauli"):
        _ = stim.PauliString([4])
    with pytest.raises(TypeError):
        _ = stim.PauliString([2**500])


def test_init_copy():
    p = stim.PauliString("_XYZ")
    p2 = stim.PauliString(p)
    assert p is not p2
    assert p == p2

    p = stim.PauliString("-i_XYZ")
    p2 = stim.PauliString(p)
    assert p is not p2
    assert p == p2


def test_commutes_different_lengths():
    x1000 = stim.PauliString("X" * 1000)
    z1000 = stim.PauliString("Z" * 1000)
    x1 = stim.PauliString("X")
    z1 = stim.PauliString("Z")
    assert x1.commutes(x1000)
    assert x1000.commutes(x1)
    assert z1.commutes(z1000)
    assert z1000.commutes(z1)
    assert not z1.commutes(x1000)
    assert not x1000.commutes(z1)
    assert not x1.commutes(z1000)
    assert not z1000.commutes(x1)


==> anc/stim_src_v1.3/src/stabilizers/pauli_string_ref.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include <cassert>
#include <sstream>

#include "../simd/simd_util.h"
#include "pauli_string.h"

PauliStringRef::PauliStringRef(
    size_t init_num_qubits, bit_ref init_sign, simd_bits_range_ref init_xs, simd_bits_range_ref init_zs)
    : num_qubits(init_num_qubits), sign(init_sign), xs(init_xs), zs(init_zs) {
}

std::string PauliStringRef::sparse_str() const {
    std::stringstream out;
    out << "+-"[(bool)sign];
    bool first = true;
    for (size_t k = 0; k < num_qubits; k++) {
        auto x = xs[k];
        auto z = zs[k];
        auto p = x + 2 * z;
        if (p) {
            if (!first) {
                out << '*';
            }
            first = false;
            out << "IXZY"[p] << k;
        }
    }
    if (first) {
        out << 'I';
    }
    return out.str();
}

void PauliStringRef::swap_with(PauliStringRef other) {
    assert(num_qubits == other.num_qubits);
    sign.swap_with(other.sign);
    xs.swap_with(other.xs);
    zs.swap_with(other.zs);
}

PauliStringRef &PauliStringRef::operator=(const PauliStringRef &other) {
    assert(num_qubits == other.num_qubits);
    sign = other.sign;
    assert((bool)sign == (bool)other.sign);
    xs = other.xs;
    zs = other.zs;
    return *this;
}

std::string PauliStringRef::str() const {
    std::stringstream ss;
    ss << *this;
    return ss.str();
}

bool PauliStringRef::operator==(const PauliStringRef &other) const {
    return num_qubits == other.num_qubits && sign == other.sign && xs == other.xs && zs == other.zs;
}

bool PauliStringRef::operator!=(const PauliStringRef &other) const {
    return !(*this == other);
}

std::ostream &operator<<(std::ostream &out, const PauliStringRef &ps) {
    out << "+-"[ps.sign];
    for (size_t k = 0; k < ps.num_qubits; k++) {
        out << "_XZY"[ps.xs[k] + 2 * ps.zs[k]];
    }
    return out;
}

PauliStringRef &PauliStringRef::operator*=(const PauliStringRef &rhs) {
    uint8_t log_i = inplace_right_mul_returning_log_i_scalar(rhs);
    assert((log_i & 1) == 0);
    sign ^= log_i & 2;
    return *this;
}

uint8_t PauliStringRef::inplace_right_mul_returning_log_i_scalar(const PauliStringRef &rhs) noexcept {
    assert(num_qubits == rhs.num_qubits);

    // Accumulator registers for counting mod 4 in parallel across each bit position.
    simd_word cnt1{};
    simd_word cnt2{};

    xs.for_each_word(zs, rhs.xs, rhs.zs, [&cnt1, &cnt2](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2) {
        // Update the left hand side Paulis.
        auto old_x1 = x1;
        auto old_z1 = z1;
        x1 ^= x2;
        z1 ^= z2;

        // At each bit position: accumulate anti-commutation (+i or -i) counts.
        auto x1z2 = old_x1 & z2;
        auto anti_commutes = (x2 & old_z1) ^ x1z2;
        cnt2 ^= (cnt1 ^ x1 ^ z1 ^ x1z2) & anti_commutes;
        cnt1 ^= anti_commutes;
    });

    // Combine final anti-commutation phase tally (mod 4).
    auto s = (uint8_t)cnt1.popcount();
    s ^= cnt2.popcount() << 1;
    s ^= (uint8_t)rhs.sign << 1;
    return s & 3;
}

bool PauliStringRef::commutes(const PauliStringRef &other) const noexcept {
    if (num_qubits > other.num_qubits) {
        return other.commutes(*this);
    }
    simd_word cnt1{};
    xs.for_each_word(zs, other.xs, other.zs, [&cnt1](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2) {
        cnt1 ^= (x1 & z2) ^ (x2 & z1);
    });
    return (cnt1.popcount() & 1) == 0;
}

void PauliStringRef::gather_into(PauliStringRef out, const std::vector<size_t> &in_indices) const {
    assert(in_indices.size() == out.num_qubits);
    for (size_t k_out = 0; k_out < out.num_qubits; k_out++) {
        size_t k_in = in_indices[k_out];
        out.xs[k_out] = xs[k_in];
        out.zs[k_out] = zs[k_in];
    }
}

void PauliStringRef::scatter_into(PauliStringRef out, const std::vector<size_t> &out_indices) const {
    assert(num_qubits == out_indices.size());
    for (size_t k_in = 0; k_in < num_qubits; k_in++) {
        size_t k_out = out_indices[k_in];
        out.xs[k_out] = xs[k_in];
        out.zs[k_out] = zs[k_in];
    }
    out.sign ^= sign;
}


==> anc/stim_src_v1.3/src/stabilizers/pauli_string_ref.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef PAULI_STRING_REF_H
#define PAULI_STRING_REF_H

#include <iostream>

#include "../simd/bit_ref.h"
#include "../simd/simd_bits_range_ref.h"

/// A Pauli string is a product of Pauli operations (I, X, Y, Z) to apply to various qubits.
///
/// A PauliStringRef is a Pauli string whose contents are backed by referenced memory, instead of memory owned by the
/// class instance. For example, the memory may be a row from the densely packed bits of a stabilizer tableau. This
/// avoids unnecessary copying, and allows for conveniently applying operations inplace on existing data.
struct PauliStringRef {
    /// The length of the Pauli string.
    size_t num_qubits;
    /// Whether or not the Pauli string is negated. True means -1, False means +1. Imaginary phase is not permitted.
    bit_ref sign;
    /// The Paulis in the Pauli string, densely bit packed in a fashion enabling the use vectorized instructions.
    /// Paulis are xz-encoded (P=xz: I=00, X=10, Y=11, Z=01) pairwise across the two bit vectors.
    simd_bits_range_ref xs, zs;

    /// Constructs a PauliStringRef pointing at the given sign, x, and z data.
    PauliStringRef(size_t num_qubits, bit_ref sign, simd_bits_range_ref xs, simd_bits_range_ref zs);

    /// Equality.
    bool operator==(const PauliStringRef &other) const;
    /// Inequality.
    bool operator!=(const PauliStringRef &other) const;

    /// Overwrite assignment.
    PauliStringRef &operator=(const PauliStringRef &other);
    /// Swap assignment.
    void swap_with(PauliStringRef other);

    /// Multiplies a commuting Pauli string into this one.
    ///
    /// If the two Pauli strings may anticommute, use `inplace_right_mul_returning_log_i_scalar` instead.
    ///
    /// ASSERTS:
    ///     The given Pauli strings have the same size.
    ///     The given Pauli strings commute.
    PauliStringRef &operator*=(const PauliStringRef &commuting_rhs);

    // A more general version  of `*this *= rhs` which works for anti-commuting Paulis.
    //
    // Instead of updating the sign of `*this`, the base i logarithm of a scalar factor that still needs to be included
    // into the result is returned. For example, when multiplying XZ to get iY, the left hand side would become `Y`
    // and the returned value would be `1` (meaning a factor of `i**1 = i` is missing from the `Y`).
    //
    // Returns:
    //     The logarithm, base i, of a scalar byproduct from the multiplication.
    //     0 if the scalar byproduct is 1.
    //     1 if the scalar byproduct is i.
    //     2 if the scalar byproduct is -1.
    //     3 if the scalar byproduct is -i.
    //
    // ASSERTS:
    //     The given Pauli strings have the same size.
    uint8_t inplace_right_mul_returning_log_i_scalar(const PauliStringRef &rhs) noexcept;

    /// Overwrites the entire given Pauli string's contents with a subset of Paulis from this Pauli string.
    /// Does not affect the sign of the given Pauli string.
    ///
    /// Args:
    ///     out: The Pauli string to overwrite.
    ///     in_indices: For each qubit position in the output Pauli string, which qubit positions is read from in this
    ///         Pauli string.
    void gather_into(PauliStringRef out, const std::vector<size_t> &in_indices) const;

    /// Overwrites part of the given Pauli string with the contents of this Pauli string.
    /// Also multiplies this Pauli string's sign into the given Pauli string's sign.
    ///
    /// Args:
    ///     out: The Pauli string to partially overwrite.
    ///     out_indices: For each qubit position in this Pauli string, which qubit position is overwritten in the output
    ///         Pauli string.
    void scatter_into(PauliStringRef out, const std::vector<size_t> &out_indices) const;

    /// Determines if this Pauli string commutes with the given Pauli string.
    bool commutes(const PauliStringRef &other) const noexcept;

    /// Returns a string describing the given Pauli string, with one character per qubit.
    std::string str() const;
    /// Returns a string describing the given Pauli string, indexing the Paulis so that identities can be omitted.
    std::string sparse_str() const;
};

/// Writes a string describing the given Pauli string to an output stream.
std::ostream &operator<<(std::ostream &out, const PauliStringRef &ps);

#endif


==> anc/stim_src_v1.3/src/stabilizers/tableau.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "tableau.h"

#include <cassert>
#include <cmath>
#include <cstring>
#include <iostream>
#include <map>
#include <random>
#include <sstream>
#include <thread>

#include "../circuit/gate_data.h"
#include "pauli_string.h"
#include "tableau_transposed_raii.h"

void Tableau::expand(size_t new_num_qubits) {
    // If the new qubits fit inside the padding, just extend into it.
    assert(new_num_qubits >= num_qubits);
    if (new_num_qubits <= xs.xt.num_major_bits_padded()) {
        size_t old_num_qubits = num_qubits;
        num_qubits = new_num_qubits;
        xs.num_qubits = new_num_qubits;
        zs.num_qubits = new_num_qubits;
        for (size_t k = old_num_qubits; k < new_num_qubits; k++) {
            xs[k].xs[k] = true;
            zs[k].zs[k] = true;
        }
        return;
    }

    // Move state to temporary storage then re-allocate to make room for additional qubits.
    size_t old_num_simd_words = xs.xt.num_simd_words_major;
    size_t old_num_qubits = num_qubits;
    Tableau old_state = std::move(*this);
    this->~Tableau();
    new (this) Tableau(new_num_qubits);

    // Copy stored state back into new larger space.
    auto partial_copy = [=](simd_bits_range_ref dst, simd_bits_range_ref src) {
        dst.word_range_ref(0, old_num_simd_words) = src;
    };
    partial_copy(xs.signs, old_state.xs.signs);
    partial_copy(zs.signs, old_state.zs.signs);
    for (size_t k = 0; k < old_num_qubits; k++) {
        partial_copy(xs[k].xs, old_state.xs[k].xs);
        partial_copy(xs[k].zs, old_state.xs[k].zs);
        partial_copy(zs[k].xs, old_state.zs[k].xs);
        partial_copy(zs[k].zs, old_state.zs[k].zs);
    }
}

PauliStringRef TableauHalf::operator[](size_t input_qubit) {
    return PauliStringRef(num_qubits, signs[input_qubit], xt[input_qubit], zt[input_qubit]);
}

const PauliStringRef TableauHalf::operator[](size_t input_qubit) const {
    return PauliStringRef(num_qubits, signs[input_qubit], xt[input_qubit], zt[input_qubit]);
}

PauliString Tableau::eval_y_obs(size_t qubit) const {
    PauliString result(xs[qubit]);
    uint8_t log_i = result.ref().inplace_right_mul_returning_log_i_scalar(zs[qubit]);
    log_i++;
    assert((log_i & 1) == 0);
    if (log_i & 2) {
        result.sign ^= true;
    }
    return result;
}

Tableau::Tableau(size_t num_qubits) : num_qubits(num_qubits), xs(num_qubits), zs(num_qubits) {
    for (size_t q = 0; q < num_qubits; q++) {
        xs.xt[q][q] = true;
        zs.zt[q][q] = true;
    }
}

TableauHalf::TableauHalf(size_t num_qubits)
    : num_qubits(num_qubits), xt(num_qubits, num_qubits), zt(num_qubits, num_qubits), signs(num_qubits) {
}

Tableau Tableau::identity(size_t num_qubits) {
    return Tableau(num_qubits);
}

Tableau Tableau::gate1(const char *x, const char *z) {
    Tableau result(1);
    result.xs[0] = PauliString::from_str(x);
    result.zs[0] = PauliString::from_str(z);
    assert((bool)result.zs[0].sign == (z[0] == '-'));
    return result;
}

Tableau Tableau::gate2(const char *x1, const char *z1, const char *x2, const char *z2) {
    Tableau result(2);
    result.xs[0] = PauliString::from_str(x1);
    result.zs[0] = PauliString::from_str(z1);
    result.xs[1] = PauliString::from_str(x2);
    result.zs[1] = PauliString::from_str(z2);
    return result;
}

std::ostream &operator<<(std::ostream &out, const Tableau &t) {
    out << "+-";
    for (size_t k = 0; k < t.num_qubits; k++) {
        out << 'x';
        out << 'z';
        out << '-';
    }
    out << "\n|";
    for (size_t k = 0; k < t.num_qubits; k++) {
        out << ' ';
        out << "+-"[t.xs[k].sign];
        out << "+-"[t.zs[k].sign];
    }
    for (size_t q = 0; q < t.num_qubits; q++) {
        out << "\n|";
        for (size_t k = 0; k < t.num_qubits; k++) {
            out << ' ';
            auto x = t.xs[k];
            auto z = t.zs[k];
            out << "_XZY"[x.xs[q] + 2 * x.zs[q]];
            out << "_XZY"[z.xs[q] + 2 * z.zs[q]];
        }
    }
    return out;
}

std::string Tableau::str() const {
    std::stringstream ss;
    ss << *this;
    return ss.str();
}

void Tableau::inplace_scatter_append(const Tableau &operation, const std::vector<size_t> &target_qubits) {
    assert(operation.num_qubits == target_qubits.size());
    if (&operation == this) {
        Tableau independent_copy(operation);
        inplace_scatter_append(independent_copy, target_qubits);
        return;
    }
    for (size_t q = 0; q < num_qubits; q++) {
        auto x = xs[q];
        auto z = zs[q];
        operation.apply_within(x, target_qubits);
        operation.apply_within(z, target_qubits);
    }
}

bool Tableau::operator==(const Tableau &other) const {
    return num_qubits == other.num_qubits && xs.xt == other.xs.xt && xs.zt == other.xs.zt && zs.xt == other.zs.xt &&
           zs.zt == other.zs.zt && xs.signs == other.xs.signs && zs.signs == other.zs.signs;
}

bool Tableau::operator!=(const Tableau &other) const {
    return !(*this == other);
}

void Tableau::inplace_scatter_prepend(const Tableau &operation, const std::vector<size_t> &target_qubits) {
    assert(operation.num_qubits == target_qubits.size());
    if (&operation == this) {
        Tableau independent_copy(operation);
        inplace_scatter_prepend(independent_copy, target_qubits);
        return;
    }

    std::vector<PauliString> new_x;
    std::vector<PauliString> new_z;
    new_x.reserve(operation.num_qubits);
    new_z.reserve(operation.num_qubits);
    for (size_t q = 0; q < operation.num_qubits; q++) {
        new_x.push_back(scatter_eval(operation.xs[q], target_qubits));
        new_z.push_back(scatter_eval(operation.zs[q], target_qubits));
    }
    for (size_t q = 0; q < operation.num_qubits; q++) {
        xs[target_qubits[q]] = new_x[q];
        zs[target_qubits[q]] = new_z[q];
    }
}

PauliString Tableau::scatter_eval(
    const PauliStringRef &gathered_input, const std::vector<size_t> &scattered_indices) const {
    assert(gathered_input.num_qubits == scattered_indices.size());
    auto result = PauliString(num_qubits);
    result.sign = gathered_input.sign;
    for (size_t k_gathered = 0; k_gathered < gathered_input.num_qubits; k_gathered++) {
        size_t k_scattered = scattered_indices[k_gathered];
        bool x = gathered_input.xs[k_gathered];
        bool z = gathered_input.zs[k_gathered];
        if (x) {
            if (z) {
                // Multiply by Y using Y = i*X*Z.
                uint8_t log_i = 1;
                log_i += result.ref().inplace_right_mul_returning_log_i_scalar(xs[k_scattered]);
                log_i += result.ref().inplace_right_mul_returning_log_i_scalar(zs[k_scattered]);
                assert((log_i & 1) == 0);
                result.sign ^= (log_i & 2) != 0;
            } else {
                result.ref() *= xs[k_scattered];
            }
        } else if (z) {
            result.ref() *= zs[k_scattered];
        }
    }
    return result;
}

PauliString Tableau::operator()(const PauliStringRef &p) const {
    if (p.num_qubits != num_qubits) {
        throw std::out_of_range("pauli_string.num_qubits != tableau.num_qubits");
    }
    std::vector<size_t> indices;
    for (size_t k = 0; k < p.num_qubits; k++) {
        indices.push_back(k);
    }
    return scatter_eval(p, indices);
}

void Tableau::apply_within(PauliStringRef &target, const std::vector<size_t> &target_qubits) const {
    assert(num_qubits == target_qubits.size());
    auto inp = PauliString(num_qubits);
    target.gather_into(inp, target_qubits);
    auto out = (*this)(inp);
    out.ref().scatter_into(target, target_qubits);
}

/// Samples a vector of bits and a permutation from a skewed distribution.
///
/// Reference:
///     "Hadamard-free circuits expose the structure of the Clifford group"
///     Sergey Bravyi, Dmitri Maslov
///     https://arxiv.org/abs/2003.09412
std::pair<std::vector<bool>, std::vector<size_t>> sample_qmallows(size_t n, std::mt19937_64 &gen) {
    auto uni = std::uniform_real_distribution<double>(0, 1);

    std::vector<bool> hada;
    std::vector<size_t> permutation;
    std::vector<size_t> remaining_indices;
    for (size_t k = 0; k < n; k++) {
        remaining_indices.push_back(k);
    }
    for (size_t i = 0; i < n; i++) {
        auto m = remaining_indices.size();
        auto u = uni(gen);
        auto eps = pow(4, -(int)m);
        auto k = (size_t)-ceil(log2(u + (1 - u) * eps));
        hada.push_back(k < m);
        if (k >= m) {
            k = 2 * m - k - 1;
        }
        permutation.push_back(remaining_indices[k]);
        remaining_indices.erase(remaining_indices.begin() + k);
    }
    return {hada, permutation};
}

/// Samples a random valid stabilizer tableau.
///
/// Reference:
///     "Hadamard-free circuits expose the structure of the Clifford group"
///     Sergey Bravyi, Dmitri Maslov
///     https://arxiv.org/abs/2003.09412
simd_bit_table random_stabilizer_tableau_raw(size_t n, std::mt19937_64 &rng) {
    auto hs_pair = sample_qmallows(n, rng);
    const auto &hada = hs_pair.first;
    const auto &perm = hs_pair.second;

    simd_bit_table symmetric(n, n);
    for (size_t row = 0; row < n; row++) {
        symmetric[row].randomize(row + 1, rng);
        for (size_t col = 0; col < row; col++) {
            symmetric[col][row] = symmetric[row][col];
        }
    }

    simd_bit_table symmetric_m(n, n);
    for (size_t row = 0; row < n; row++) {
        symmetric_m[row].randomize(row + 1, rng);
        symmetric_m[row][row] &= hada[row];
        for (size_t col = 0; col < row; col++) {
            bool b = hada[row] && hada[col];
            b |= hada[row] > hada[col] && perm[row] < perm[col];
            b |= hada[row] < hada[col] && perm[row] > perm[col];
            symmetric_m[row][col] &= b;
            symmetric_m[col][row] = symmetric_m[row][col];
        }
    }

    auto lower = simd_bit_table::identity(n);
    for (size_t row = 0; row < n; row++) {
        lower[row].randomize(row, rng);
    }

    auto lower_m = simd_bit_table::identity(n);
    for (size_t row = 0; row < n; row++) {
        lower_m[row].randomize(row, rng);
        for (size_t col = 0; col < row; col++) {
            bool b = hada[row] < hada[col];
            b |= hada[row] && hada[col] && perm[row] > perm[col];
            b |= !hada[row] && !hada[col] && perm[row] < perm[col];
            lower_m[row][col] &= b;
        }
    }

    auto prod = symmetric.square_mat_mul(lower, n);
    auto prod_m = symmetric_m.square_mat_mul(lower_m, n);

    auto inv = lower.inverse_assuming_lower_triangular(n);
    auto inv_m = lower_m.inverse_assuming_lower_triangular(n);
    inv.do_square_transpose();
    inv_m.do_square_transpose();

    auto fused = simd_bit_table::from_quadrants(n, lower, simd_bit_table(n, n), prod, inv);
    auto fused_m = simd_bit_table::from_quadrants(n, lower_m, simd_bit_table(n, n), prod_m, inv_m);

    simd_bit_table u(2 * n, 2 * n);

    // Apply permutation.
    for (size_t row = 0; row < n; row++) {
        u[row] = fused[perm[row]];
        u[row + n] = fused[perm[row] + n];
    }
    // Apply Hadamards.
    for (size_t row = 0; row < n; row++) {
        if (hada[row]) {
            u[row].swap_with(u[row + n]);
        }
    }

    return fused_m.square_mat_mul(u, 2 * n);
}

Tableau Tableau::random(size_t num_qubits, std::mt19937_64 &rng) {
    auto raw = random_stabilizer_tableau_raw(num_qubits, rng);
    Tableau result(num_qubits);
    for (size_t row = 0; row < num_qubits; row++) {
        for (size_t col = 0; col < num_qubits; col++) {
            result.xs[row].xs[col] = raw[row][col];
            result.xs[row].zs[col] = raw[row][col + num_qubits];
            result.zs[row].xs[col] = raw[row + num_qubits][col];
            result.zs[row].zs[col] = raw[row + num_qubits][col + num_qubits];
        }
    }
    result.xs.signs.randomize(num_qubits, rng);
    result.zs.signs.randomize(num_qubits, rng);
    return result;
}

bool Tableau::satisfies_invariants() const {
    for (size_t q1 = 0; q1 < num_qubits; q1++) {
        auto x1 = xs[q1];
        auto z1 = zs[q1];
        if (x1.commutes(z1)) {
            return false;
        }
        for (size_t q2 = q1 + 1; q2 < num_qubits; q2++) {
            auto x2 = xs[q2];
            auto z2 = zs[q2];
            if (!x1.commutes(x2) || !x1.commutes(z2) || !z1.commutes(x2) || !z1.commutes(z2)) {
                return false;
            }
        }
    }
    return true;
}

Tableau Tableau::inverse() const {
    Tableau result(num_qubits);

    // Transpose data with xx zz swap tweak.
    result.xs.xt.data = zs.zt.data;
    result.xs.zt.data = xs.zt.data;
    result.zs.xt.data = zs.xt.data;
    result.zs.zt.data = xs.xt.data;
    result.do_transpose_quadrants();

    // Fix signs by checking for consistent round trips.
    PauliString singleton(num_qubits);
    for (size_t k = 0; k < num_qubits; k++) {
        singleton.xs[k] = true;
        bool x_round_trip_sign = (*this)(result(singleton)).sign;
        singleton.xs[k] = false;
        singleton.zs[k] = true;
        bool z_round_trip_sign = (*this)(result(singleton)).sign;
        singleton.zs[k] = false;

        result.xs[k].sign ^= x_round_trip_sign;
        result.zs[k].sign ^= z_round_trip_sign;
    }

    return result;
}

void Tableau::do_transpose_quadrants() {
    if (num_qubits >= 1024) {
        std::thread t1([&]() {
            xs.xt.do_square_transpose();
        });
        std::thread t2([&]() {
            xs.zt.do_square_transpose();
        });
        std::thread t3([&]() {
            zs.xt.do_square_transpose();
        });
        zs.zt.do_square_transpose();
        t1.join();
        t2.join();
        t3.join();
    } else {
        xs.xt.do_square_transpose();
        xs.zt.do_square_transpose();
        zs.xt.do_square_transpose();
        zs.zt.do_square_transpose();
    }
}

Tableau Tableau::then(const Tableau &second) const {
    assert(num_qubits == second.num_qubits);
    Tableau result(num_qubits);
    for (size_t q = 0; q < num_qubits; q++) {
        result.xs[q] = second(xs[q]);
        result.zs[q] = second(zs[q]);
    }
    return result;
}

Tableau Tableau::raised_to(int64_t exponent) const {
    Tableau result(num_qubits);
    if (exponent) {
        Tableau square = *this;

        if (exponent < 0) {
            square = square.inverse();
            exponent *= -1;
        }

        while (true) {
            if (exponent & 1) {
                result = result.then(square);
            }
            exponent >>= 1;
            if (exponent == 0) {
                break;
            }
            square = square.then(square);
        }
    }
    return result;
}

Tableau Tableau::operator+(const Tableau &second) const {
    Tableau copy = *this;
    copy += second;
    return copy;
}

Tableau &Tableau::operator+=(const Tableau &second) {
    size_t n = num_qubits;
    expand(n + second.num_qubits);
    for (size_t i = 0; i < second.num_qubits; i++) {
        xs.signs[n + i] = second.xs.signs[i];
        zs.signs[n + i] = second.zs.signs[i];
        for (size_t j = 0; j < second.num_qubits; j++) {
            xs.xt[n + i][n + j] = second.xs.xt[i][j];
            xs.zt[n + i][n + j] = second.xs.zt[i][j];
            zs.xt[n + i][n + j] = second.zs.xt[i][j];
            zs.zt[n + i][n + j] = second.zs.zt[i][j];
        }
    }
    return *this;
}


==> anc/stim_src_v1.3/src/stabilizers/tableau.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef TABLEAU_H
#define TABLEAU_H

#include <iostream>
#include <unordered_map>

#include "../simd/simd_bit_table.h"
#include "../simd/simd_util.h"
#include "pauli_string.h"

struct TableauHalf {
    size_t num_qubits;
    simd_bit_table xt;
    simd_bit_table zt;
    simd_bits signs;
    PauliStringRef operator[](size_t input_qubit);
    const PauliStringRef operator[](size_t input_qubit) const;
    TableauHalf(size_t num_qubits);
};

/// A Tableau is a stabilizer tableau representation of a Clifford operation.
/// It stores, for each X and Z observable for each qubit, what is produced when
/// conjugating that observable by the operation. In other words, it explains how
/// to transform "input side" Pauli products into "output side" Pauli products.
///
/// The memory layout used by this class is column major, meaning iterating over
/// the output observable is iterating along the grain of memory. This makes
/// prepending operations cheap. To append operations, use TableauTransposedRaii.
struct Tableau {
    size_t num_qubits;
    TableauHalf xs;
    TableauHalf zs;

    explicit Tableau(size_t num_qubits);
    bool operator==(const Tableau &other) const;
    bool operator!=(const Tableau &other) const;

    PauliString eval_y_obs(size_t qubit) const;

    std::string str() const;
    void expand(size_t new_num_qubits);

    /// Creates a Tableau representing the identity operation.
    static Tableau identity(size_t num_qubits);
    /// Creates a Tableau representing a randomly sampled Clifford operation from a uniform distribution.
    static Tableau random(size_t num_qubits, std::mt19937_64 &rng);
    /// Returns the inverse Tableau.
    Tableau inverse() const;
    /// Returns the Tableau raised to an integer power (using repeated squaring).
    Tableau raised_to(int64_t exponent) const;

    bool satisfies_invariants() const;

    /// Creates a Tableau representing a single qubit gate.
    ///
    /// All observables specified using the string format accepted by `PauliString::from_str`.
    /// For example: "-X" or "+Y".
    ///
    /// Args:
    ///    x: The output-side observable that the input-side X observable gets mapped to.
    ///    z: The output-side observable that the input-side Y observable gets mapped to.
    static Tableau gate1(const char *x, const char *z);

    /// Creates a Tableau representing a two qubit gate.
    ///
    /// All observables specified using the string format accepted by `PauliString::from_str`.
    /// For example: "-IX" or "+YZ".
    ///
    /// Args:
    ///    x1: The output-side observable that the input-side XI observable gets mapped to.
    ///    z1: The output-side observable that the input-side YI observable gets mapped to.
    ///    x2: The output-side observable that the input-side IX observable gets mapped to.
    ///    z2: The output-side observable that the input-side IY observable gets mapped to.
    static Tableau gate2(const char *x1, const char *z1, const char *x2, const char *z2);

    /// Returns the result of applying the tableau to the given Pauli string.
    ///
    /// Args:
    ///     p: The input-side Pauli string.
    ///
    /// Returns:
    ///     The output-side Pauli string.
    ///     Algebraically: $c p c^{-1}$ where $c$ is the tableau's Clifford operation.
    PauliString operator()(const PauliStringRef &p) const;

    /// Returns the result of applying the tableau to `gathered_input.scatter(scattered_indices)`.
    PauliString scatter_eval(const PauliStringRef &gathered_input, const std::vector<size_t> &scattered_indices) const;

    /// Returns a tableau equivalent to the composition of two tableaus of the same size.
    Tableau then(const Tableau &second) const;

    /// Applies the Tableau inplace to a subset of a Pauli string.
    void apply_within(PauliStringRef &target, const std::vector<size_t> &target_qubits) const;

    /// Appends a smaller operation into this tableau's operation.
    ///
    /// The new value T' of this tableau will equal the composition T o P = PT where T is the old
    /// value of this tableau and P is the operation to append.
    ///
    /// Args:
    ///     operation: The smaller operation to append into this tableau.
    ///     target_qubits: The qubits being acted on by `operation`.
    void inplace_scatter_append(const Tableau &operation, const std::vector<size_t> &target_qubits);

    /// Prepends a smaller operation into this tableau's operation.
    ///
    /// The new value T' of this tableau will equal the composition P o T = TP where T is the old
    /// value of this tableau and P is the operation to append.
    ///
    /// Args:
    ///     operation: The smaller operation to prepend into this tableau.
    ///     target_qubits: The qubits being acted on by `operation`.
    void inplace_scatter_prepend(const Tableau &operation, const std::vector<size_t> &target_qubits);

    /// Applies a transpose to the X2X, X2Z, Z2X, and Z2Z bit tables within the tableau.
    void do_transpose_quadrants();

    /// Returns the direct sum of two tableaus.
    Tableau operator+(const Tableau &second) const;
    /// Appends the other tableau onto this one, resulting in the direct sum.
    Tableau &operator+=(const Tableau &second);

    /// === Specialized vectorized methods for prepending operations onto the tableau === ///
    void prepend_SWAP(size_t q1, size_t q2);
    void prepend_X(size_t q);
    void prepend_Y(size_t q);
    void prepend_Z(size_t q);
    void prepend_H_XZ(const size_t q);
    void prepend_H_YZ(size_t q);
    void prepend_H_XY(size_t q);
    void prepend_SQRT_X(size_t q);
    void prepend_SQRT_X_DAG(size_t q);
    void prepend_SQRT_Y(size_t q);
    void prepend_SQRT_Y_DAG(size_t q);
    void prepend_SQRT_Z(size_t q);
    void prepend_SQRT_Z_DAG(size_t q);
    void prepend_ZCX(size_t control, size_t target);
    void prepend_ZCY(size_t control, size_t target);
    void prepend_ZCZ(size_t control, size_t target);
    void prepend_ISWAP(size_t q1, size_t q2);
    void prepend_ISWAP_DAG(size_t q1, size_t q2);
    void prepend_XCX(size_t control, size_t target);
    void prepend_XCY(size_t control, size_t target);
    void prepend_XCZ(size_t control, size_t target);
    void prepend_YCX(size_t control, size_t target);
    void prepend_YCY(size_t control, size_t target);
    void prepend_YCZ(size_t control, size_t target);
    void prepend(const PauliStringRef &op);
};

std::ostream &operator<<(std::ostream &out, const Tableau &ps);

#endif

==> anc/stim_src_v1.3/src/stabilizers/tableau.perf.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "tableau.h"

#include "../benchmark_util.h"

BENCHMARK(tableau_random_10) {
    size_t n = 10;
    Tableau t(n);
    std::mt19937_64 rng(0);
    benchmark_go([&]() {
        t = Tableau::random(n, rng);
    }).goal_micros(60);
}

BENCHMARK(tableau_random_100) {
    size_t n = 100;
    Tableau t(n);
    std::mt19937_64 rng(0);
    benchmark_go([&]() {
        t = Tableau::random(n, rng);
    }).goal_millis(2);
}

BENCHMARK(tableau_random_256) {
    size_t n = 256;
    Tableau t(n);
    std::mt19937_64 rng(0);
    benchmark_go([&]() {
        t = Tableau::random(n, rng);
    }).goal_millis(12);
}

BENCHMARK(tableau_random_1000) {
    size_t n = 1000;
    Tableau t(n);
    std::mt19937_64 rng(0);
    benchmark_go([&]() {
        t = Tableau::random(n, rng);
    }).goal_millis(200);
}

BENCHMARK(tableau_cnot_10Kqubits) {
    size_t n = 10 * 1000;
    Tableau t(n);
    benchmark_go([&]() {
        t.prepend_ZCX(5, 20);
    }).goal_nanos(220);
}


==> anc/stim_src_v1.3/src/stabilizers/tableau.pybind.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "tableau.pybind.h"

#include "pauli_string.pybind.h"
#include "../py/base.pybind.h"
#include "../simulators/tableau_simulator.h"
#include "../stabilizers/pauli_string.h"
#include "../stabilizers/tableau.h"

void pybind_tableau(pybind11::module &m) {
    auto &&c = pybind11::class_<Tableau>(
        m,
        "Tableau",
        clean_doc_string(u8R"DOC(
            A stabilizer tableau.

            Represents a Clifford operation by explicitly storing how that operation conjugates a list of Pauli
            group generators into composite Pauli products.

            Examples:
                >>> import stim
                >>> stim.Tableau.from_named_gate("H")
                stim.Tableau.from_conjugated_generators(
                    xs=[
                        stim.PauliString("+Z"),
                    ],
                    zs=[
                        stim.PauliString("+X"),
                    ],
                )

                >>> t = stim.Tableau.random(5)
                >>> t_inv = t**-1
                >>> print(t * t_inv)
                +-xz-xz-xz-xz-xz-
                | ++ ++ ++ ++ ++
                | XZ __ __ __ __
                | __ XZ __ __ __
                | __ __ XZ __ __
                | __ __ __ XZ __
                | __ __ __ __ XZ

                >>> x2z3 = t.x_output(2) * t.z_output(3)
                >>> t_inv(x2z3)
                stim.PauliString("+__XZ_")
        )DOC").data()
    );

    c.def(
        pybind11::init<size_t>(),
        pybind11::arg("num_qubits"),
        clean_doc_string(u8R"DOC(
            Creates an identity tableau over the given number of qubits.

            Examples:
                >>> import stim
                >>> t = stim.Tableau(3)
                >>> print(t)
                +-xz-xz-xz-
                | ++ ++ ++
                | XZ __ __
                | __ XZ __
                | __ __ XZ

            Args:
                num_qubits: The number of qubits the tableau's operation acts on.
        )DOC").data()
    );

    c.def_static(
        "random",
        [](size_t num_qubits) {
            return Tableau::random(num_qubits, PYBIND_SHARED_RNG());
        },
        pybind11::arg("num_qubits"),
        clean_doc_string(u8R"DOC(
            Samples a uniformly random Clifford operation over the given number of qubits and returns its tableau.

            Args:
                num_qubits: The number of qubits the tableau should act on.

            Returns:
                The sampled tableau.

            Examples:
                >>> import stim
                >>> t = stim.Tableau.random(42)

            References:
                "Hadamard-free circuits expose the structure of the Clifford group"
                Sergey Bravyi, Dmitri Maslov
                https://arxiv.org/abs/2003.09412
        )DOC").data()
    );

    c.def_static(
        "from_named_gate",
        [](const char *name) {
            const Gate &gate = GATE_DATA.at(name);
            if (!(gate.flags & GATE_IS_UNITARY)) {
                throw std::out_of_range("Recognized name, but not unitary: " + std::string(name));
            }
            return gate.tableau();
        },
        pybind11::arg("name"),
        clean_doc_string(u8R"DOC(
            Returns the tableau of a named Clifford gate.

            Args:
                name: The name of the Clifford gate.

            Returns:
                The gate's tableau.

            Examples:
                >>> import stim
                >>> print(stim.Tableau.from_named_gate("H"))
                +-xz-
                | ++
                | ZX
                >>> print(stim.Tableau.from_named_gate("CNOT"))
                +-xz-xz-
                | ++ ++
                | XZ _Z
                | X_ XZ
                >>> print(stim.Tableau.from_named_gate("S"))
                +-xz-
                | ++
                | YZ
        )DOC").data()
    );

    c.def(
        "__len__",
        [](const Tableau &self) {
            return self.num_qubits;
        },
        "Returns the number of qubits operated on by the tableau."
    );

    c.def(
        "__str__",
        &Tableau::str,
        "Returns a text description."
    );

    c.def(pybind11::self == pybind11::self,
        "Determines if two tableaus have identical contents.");
    c.def(pybind11::self != pybind11::self,
        "Determines if two tableaus have non-identical contents.");

    c.def(
        "__pow__", &Tableau::raised_to, pybind11::arg("exponent"),
        clean_doc_string(u8R"DOC(
            Raises the tableau to an integer power.

            Large powers are reached efficiently using repeated squaring.
            Negative powers are reached by inverting the tableau.

            Args:
                exponent: The power to raise to. Can be negative, zero, or positive.

            Examples:
                >>> import stim
                >>> s = stim.Tableau.from_named_gate("S")
                >>> s**0 == stim.Tableau(1)
                True
                >>> s**1 == s
                True
                >>> s**2 == stim.Tableau.from_named_gate("Z")
                True
                >>> s**-1 == s**3 == stim.Tableau.from_named_gate("S_DAG")
                True
                >>> s**5 == s
                True
                >>> s**(400000000 + 1) == s
                True
                >>> s**(-400000000 + 1) == s
                True
        )DOC").data()
    );

    c.def(
        "append",
        [](Tableau &self, const Tableau &gate, const std::vector<size_t> targets) {
            std::vector<bool> use(self.num_qubits, false);
            if (targets.size() != gate.num_qubits) {
                throw std::invalid_argument("len(targets) != len(gate)");
            }
            for (size_t k : targets) {
                if (k >= self.num_qubits) {
                    throw std::invalid_argument("target >= len(tableau)");
                }
                if (use[k]) {
                    throw std::invalid_argument("target collision on qubit " + std::to_string(k));
                }
                use[k] = true;
            }
            self.inplace_scatter_append(gate, targets);
        },
        pybind11::arg("gate"), pybind11::arg("targets"),
        clean_doc_string(u8R"DOC(
            Appends an operation's effect into this tableau, mutating this tableau.

            Time cost is O(n*m*m) where n=len(self) and m=len(gate).

            Args:
                gate: The tableau of the operation being appended into this tableau.
                targets: The qubits being targeted by the gate.

            Examples:
                >>> import stim
                >>> cnot = stim.Tableau.from_named_gate("CNOT")
                >>> t = stim.Tableau(2)
                >>> t.append(cnot, [0, 1])
                >>> t.append(cnot, [1, 0])
                >>> t.append(cnot, [0, 1])
                >>> t == stim.Tableau.from_named_gate("SWAP")
                True
        )DOC").data()
    );

    c.def(
        "then",
        [](const Tableau &self, const Tableau &second) {
            if (self.num_qubits != second.num_qubits) {
                throw std::invalid_argument("len(self) != len(second)");
            }
            return self.then(second);
        },
        pybind11::arg("second"),
        clean_doc_string(u8R"DOC(
            Returns the result of composing two tableaus.

            If the tableau T1 represents the Clifford operation with unitary C1,
            and the tableau T2 represents the Clifford operation with unitary C2,
            then the tableau T1.then(T2) represents the Clifford operation with unitary C2*C1.

            Args:
                second: The result is equivalent to applying the second tableau after
                    the receiving tableau.

            Examples:
                >>> import stim
                >>> t1 = stim.Tableau.random(4)
                >>> t2 = stim.Tableau.random(4)
                >>> t3 = t1.then(t2)
                >>> p = stim.PauliString.random(4)
                >>> t3(p) == t2(t1(p))
                True
        )DOC").data()
    );

    c.def(
        "__mul__",
        [](const Tableau &self, const Tableau &rhs) {
            if (self.num_qubits != rhs.num_qubits) {
                throw std::invalid_argument("len(lhs) != len(rhs)");
            }
            return rhs.then(self);
        },
        pybind11::arg("rhs"),
        clean_doc_string(u8R"DOC(
            Returns the product of two tableaus.

            If the tableau T1 represents the Clifford operation with unitary C1,
            and the tableau T2 represents the Clifford operation with unitary C2,
            then the tableau T1*T2 represents the Clifford operation with unitary C1*C2.

            Args:
                rhs: The tableau  on the right hand side of the multiplication.

            Examples:
                >>> import stim
                >>> t1 = stim.Tableau.random(4)
                >>> t2 = stim.Tableau.random(4)
                >>> t3 = t2 * t1
                >>> p = stim.PauliString.random(4)
                >>> t3(p) == t2(t1(p))
                True
        )DOC").data()
    );

    c.def(
        "prepend",
        [](Tableau &self, const Tableau &gate, const std::vector<size_t> targets) {
            std::vector<bool> use(self.num_qubits, false);
            if (targets.size() != gate.num_qubits) {
                throw std::invalid_argument("len(targets) != len(gate)");
            }
            for (size_t k : targets) {
                if (k >= self.num_qubits) {
                    throw std::invalid_argument("target >= len(tableau)");
                }
                if (use[k]) {
                    throw std::invalid_argument("target collision on qubit " + std::to_string(k));
                }
                use[k] = true;
            }
            self.inplace_scatter_prepend(gate, targets);
        },
        pybind11::arg("gate"), pybind11::arg("targets"),
        clean_doc_string(u8R"DOC(
            Prepends an operation's effect into this tableau, mutating this tableau.

            Time cost is O(n*m*m) where n=len(self) and m=len(gate).

            Args:
                gate: The tableau of the operation being prepended into this tableau.
                targets: The qubits being targeted by the gate.

            Examples:
                >>> import stim
                >>> h = stim.Tableau.from_named_gate("H")
                >>> cnot = stim.Tableau.from_named_gate("CNOT")
                >>> t = stim.Tableau.from_named_gate("H")
                >>> t.prepend(stim.Tableau.from_named_gate("X"), [0])
                >>> t == stim.Tableau.from_named_gate("SQRT_Y_DAG")
                True
        )DOC").data()
    );

    c.def(
        "x_output",
        [](Tableau &self, size_t target) {
            if (target >= self.num_qubits) {
                throw std::invalid_argument("target >= len(tableau)");
            }
            return PyPauliString(self.xs[target]);
        },
        pybind11::arg("target"),
        clean_doc_string(u8R"DOC(
            Returns the result of conjugating a Pauli X by the tableau's Clifford operation.

            Args:
                target: The qubit targeted by the Pauli X operation.

            Examples:
                >>> import stim
                >>> h = stim.Tableau.from_named_gate("H")
                >>> h.x_output(0)
                stim.PauliString("+Z")

                >>> cnot = stim.Tableau.from_named_gate("CNOT")
                >>> cnot.x_output(0)
                stim.PauliString("+XX")
                >>> cnot.x_output(1)
                stim.PauliString("+_X")
        )DOC").data()
    );

    c.def(
        "y_output",
        [](Tableau &self, size_t target) {
            if (target >= self.num_qubits) {
                throw std::invalid_argument("target >= len(tableau)");
            }

            // Compute Y using Y = i*X*Z.
            uint8_t log_i = 1;
            PauliString copy = self.xs[target];
            log_i += copy.ref().inplace_right_mul_returning_log_i_scalar(self.zs[target]);
            assert((log_i & 1) == 0);
            copy.sign ^= (log_i & 2) != 0;
            return PyPauliString(std::move(copy));
        },
        pybind11::arg("target"),
        clean_doc_string(u8R"DOC(
            Returns the result of conjugating a Pauli Y by the tableau's Clifford operation.

            Args:
                target: The qubit targeted by the Pauli Y operation.

            Examples:
                >>> import stim
                >>> h = stim.Tableau.from_named_gate("H")
                >>> h.y_output(0)
                stim.PauliString("-Y")

                >>> cnot = stim.Tableau.from_named_gate("CNOT")
                >>> cnot.y_output(0)
                stim.PauliString("+YX")
                >>> cnot.y_output(1)
                stim.PauliString("+ZY")
        )DOC").data()
    );

    c.def(
        "copy",
        [](Tableau &self) {
            Tableau copy = self;
            return copy;
        },
        clean_doc_string(u8R"DOC(
            Returns a copy of the tableau. An independent tableau with the same contents.

            Examples:
                >>> import stim
                >>> t1 = stim.Tableau.random(2)
                >>> t2 = t1.copy()
                >>> t2 is t1
                False
                >>> t2 == t1
                True
        )DOC").data()
    );

    c.def(
        "z_output",
        [](Tableau &self, size_t target) {
            if (target >= self.num_qubits) {
                throw std::invalid_argument("target >= len(tableau)");
            }
            return PyPauliString(self.zs[target]);
        },
        pybind11::arg("target"),
        clean_doc_string(u8R"DOC(
            Returns the result of conjugating a Pauli Z by the tableau's Clifford operation.

            Args:
                target: The qubit targeted by the Pauli Z operation.

            Examples:
                >>> import stim
                >>> h = stim.Tableau.from_named_gate("H")
                >>> h.z_output(0)
                stim.PauliString("+X")

                >>> cnot = stim.Tableau.from_named_gate("CNOT")
                >>> cnot.z_output(0)
                stim.PauliString("+Z_")
                >>> cnot.z_output(1)
                stim.PauliString("+ZZ")
        )DOC").data()
    );

    c.def_static(
        "from_conjugated_generators",
        [](const std::vector<PyPauliString> &xs, const std::vector<PyPauliString> &zs) {
            size_t n = xs.size();
            if (n != zs.size()) {
                throw std::invalid_argument("len(xs) != len(zs)");
            }
            for (const auto &p : xs) {
                if (p.imag) {
                    throw std::invalid_argument("Conjugated generator can't have imaginary sign.");
                }
                if (p.value.num_qubits != n) {
                    throw std::invalid_argument("not all(len(p) == len(xs) for p in xs)");
                }
            }
            for (const auto &p : zs) {
                if (p.imag) {
                    throw std::invalid_argument("Conjugated generator can't have imaginary sign.");
                }
                if (p.value.num_qubits != n) {
                    throw std::invalid_argument("not all(len(p) == len(zs) for p in zs)");
                }
            }
            Tableau result(n);
            for (size_t q = 0; q < n; q++) {
                result.xs[q] = xs[q].value;
                result.zs[q] = zs[q].value;
            }
            if (!result.satisfies_invariants()) {
                throw std::invalid_argument(
                    "The given generator outputs don't describe a valid Clifford operation.\n"
                    "They don't preserve commutativity.\n"
                    "Everything must commute, except for X_k anticommuting with Z_k for each k.");
            }
            return result;
        },
        pybind11::kw_only(), pybind11::arg("xs"), pybind11::arg("zs"),
        clean_doc_string(u8R"DOC(
            Creates a tableau from the given outputs for each generator.

            Verifies that the tableau is well formed.

            Args:
                xs: A List[stim.PauliString] with the results of conjugating X0, X1, etc.
                zs: A List[stim.PauliString] with the results of conjugating Z0, Z1, etc.

            Returns:
                The created tableau.

            Raises:
                ValueError: The given outputs are malformed. Their lengths are inconsistent,
                    or they don't satisfy the required commutation relationships.

            Examples:
                >>> import stim
                >>> identity3 = stim.Tableau.from_conjugated_generators(
                ...     xs=[
                ...         stim.PauliString("X__"),
                ...         stim.PauliString("_X_"),
                ...         stim.PauliString("__X"),
                ...     ],
                ...     zs=[
                ...         stim.PauliString("Z__"),
                ...         stim.PauliString("_Z_"),
                ...         stim.PauliString("__Z"),
                ...     ],
                ... )
                >>> identity3 == stim.Tableau(3)
                True
        )DOC").data()
    );

    c.def(
        "__repr__",
        [](const Tableau &self) {
            std::stringstream result;
            result << "stim.Tableau.from_conjugated_generators(\n    xs=[\n";
            for (size_t q = 0; q < self.num_qubits; q++) {
                result << "        stim.PauliString(\"" << self.xs[q].str() << "\"),\n";
            }
            result << "    ],\n    zs=[\n";
            for (size_t q = 0; q < self.num_qubits; q++) {
                result << "        stim.PauliString(\"" << self.zs[q].str() << "\"),\n";
            }
            result << "    ],\n)";
            return result.str();
        },
        "Returns an eval-able text description."
    );

    c.def(
        "__call__",
        [](const Tableau &self, const PyPauliString &pauli_string) {
            PyPauliString result{self(pauli_string.value)};
            if (pauli_string.imag) {
                result *= std::complex<float>(0, 1);
            }
            return result;
        },
        pybind11::arg("pauli_string"),
        clean_doc_string(u8R"DOC(
             Returns the result of conjugating the given PauliString by the Tableau's Clifford operation.

             Args:
                 pauli_string: The pauli string to conjugate.

             Returns:
                 The new conjugated pauli string.

             Examples:
                 >>> import stim
                 >>> t = stim.Tableau.from_named_gate("CNOT")
                 >>> p = stim.PauliString("XX")
                 >>> result = t(p)
                 >>> print(result)
                 +X_

             References:
                 "Hadamard-free circuits expose the structure of the Clifford group"
                 Sergey Bravyi, Dmitri Maslov
                 https://arxiv.org/abs/2003.09412
        )DOC").data()
    );

    c.def(
        pybind11::self + pybind11::self,
        pybind11::arg("rhs"),
        clean_doc_string(u8R"DOC(
            Returns the direct sum (diagonal concatenation) of two Tableaus.

            Args:
                rhs: A second stim.Tableau.

            Examples:
                >>> import stim

                >>> s = stim.Tableau.from_named_gate("S")
                >>> cz = stim.Tableau.from_named_gate("CZ")
                >>> print(s + cz)
                +-xz-xz-xz-
                | ++ ++ ++
                | YZ __ __
                | __ XZ Z_
                | __ Z_ XZ

            Returns:
                The direct sum.
        )DOC").data()
    );

    c.def(
        pybind11::self += pybind11::self,
        pybind11::arg("rhs"),
        clean_doc_string(u8R"DOC(
            Performs an inplace direct sum (diagonal concatenation).

            Args:
                rhs: A second stim.Tableau.

            Examples:
                >>> import stim

                >>> s = stim.Tableau.from_named_gate("S")
                >>> cz = stim.Tableau.from_named_gate("CZ")
                >>> alias = s
                >>> s += cz
                >>> alias is s
                True
                >>> print(s)
                +-xz-xz-xz-
                | ++ ++ ++
                | YZ __ __
                | __ XZ Z_
                | __ Z_ XZ

            Returns:
                The mutated tableau.
        )DOC").data()
    );
}


==> anc/stim_src_v1.3/src/stabilizers/tableau.pybind.h <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef TABLEAU_PYBIND_H
#define TABLEAU_PYBIND_H

#include <pybind11/pybind11.h>

void pybind_tableau(pybind11::module &m);

#endif

==> anc/stim_src_v1.3/src/stabilizers/tableau.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "tableau.h"

#include <gtest/gtest.h>
#include <random>

#include "../circuit/gate_data.h"
#include "../simulators/vector_simulator.h"
#include "../test_util.test.h"
#include "tableau_transposed_raii.h"

static float complex_distance(std::complex<float> a, std::complex<float> b) {
    auto d = a - b;
    return sqrtf(d.real() * d.real() + d.imag() * d.imag());
}

TEST(tableau, identity) {
    auto t = Tableau::identity(4);
    ASSERT_EQ(
        t.str(),
        "+-xz-xz-xz-xz-\n"
        "| ++ ++ ++ ++\n"
        "| XZ __ __ __\n"
        "| __ XZ __ __\n"
        "| __ __ XZ __\n"
        "| __ __ __ XZ");
}

TEST(tableau, gate1) {
    auto gate1 = Tableau::gate1("+X", "+Z");
    ASSERT_EQ(gate1.xs[0].str(), "+X");
    ASSERT_EQ(gate1.eval_y_obs(0).str(), "+Y");
    ASSERT_EQ(gate1.zs[0].str(), "+Z");
}

bool tableau_agrees_with_unitary(const Tableau &tableau, const std::vector<std::vector<std::complex<float>>> &unitary) {
    auto n = tableau.num_qubits;
    assert(unitary.size() == 1ULL << n);

    std::vector<PauliString> basis;
    for (size_t x = 0; x < 2; x++) {
        for (size_t k = 0; k < n; k++) {
            basis.emplace_back(n);
            if (x) {
                basis.back().xs[k] ^= 1;
            } else {
                basis.back().zs[k] ^= 1;
            }
        }
    }

    for (const auto &input_side_obs : basis) {
        VectorSimulator sim(n * 2);
        // Create EPR pairs to test all possible inputs via state channel duality.
        for (size_t q = 0; q < n; q++) {
            sim.apply("H_XZ", q);
            sim.apply("ZCX", q, q + n);
        }
        // Apply input-side observable.
        sim.apply(input_side_obs, n);
        // Apply operation's unitary.
        std::vector<size_t> qs;
        for (size_t q = 0; q < n; q++) {
            qs.push_back(q + n);
        }
        sim.apply(unitary, {qs});
        // Apply output-side observable, which should cancel input-side.
        sim.apply(tableau(input_side_obs), n);

        // Verify that the state encodes the unitary matrix, with the
        // input-side and output-side observables having perfectly cancelled out.
        auto scale = powf(0.5f, 0.5f * n);
        for (size_t row = 0; row < 1u << n; row++) {
            for (size_t col = 0; col < 1u << n; col++) {
                auto a = sim.state[(row << n) | col];
                auto b = unitary[row][col] * scale;
                if (complex_distance(a, b) > 1e-4) {
                    return false;
                }
            }
        }
    }

    return true;
}

TEST(tableau, big_not_seeing_double) {
    Tableau t(500);
    auto s = t.xs[0].str();
    size_t n = 0;
    for (size_t k = 1; k < s.size(); k++) {
        if (s[k] != '_') {
            n += 1;
        }
    }
    ASSERT_EQ(n, 1) << s;
}

TEST(tableau, str) {
    ASSERT_EQ(
        Tableau::gate1("+X", "-Z").str(),
        "+-xz-\n"
        "| +-\n"
        "| XZ");
    ASSERT_EQ(
        GATE_DATA.at("X").tableau().str(),
        "+-xz-\n"
        "| +-\n"
        "| XZ");
    ASSERT_EQ(
        GATE_DATA.at("SQRT_Z").tableau().str(),
        "+-xz-\n"
        "| ++\n"
        "| YZ");
    ASSERT_EQ(
        GATE_DATA.at("SQRT_Z_DAG").tableau().str(),
        "+-xz-\n"
        "| -+\n"
        "| YZ");
    ASSERT_EQ(
        GATE_DATA.at("H_XZ").tableau().str(),
        "+-xz-\n"
        "| ++\n"
        "| ZX");
    ASSERT_EQ(
        GATE_DATA.at("ZCX").tableau().str(),
        "+-xz-xz-\n"
        "| ++ ++\n"
        "| XZ _Z\n"
        "| X_ XZ");

    Tableau t(4);
    t.prepend_H_XZ(0);
    t.prepend_H_XZ(1);
    t.prepend_SQRT_Z(1);
    t.prepend_ZCX(0, 2);
    t.prepend_ZCX(1, 3);
    t.prepend_ZCX(0, 1);
    t.prepend_ZCX(1, 0);
    ASSERT_EQ(
        t.inverse().str(),
        "+-xz-xz-xz-xz-\n"
        "| ++ +- ++ ++\n"
        "| Z_ ZY _Z _Z\n"
        "| ZX _X _Z __\n"
        "| _X __ XZ __\n"
        "| __ _X __ XZ");
    ASSERT_EQ(
        t.str(),
        "+-xz-xz-xz-xz-\n"
        "| -+ ++ ++ ++\n"
        "| Z_ ZX _X __\n"
        "| YX _X __ _X\n"
        "| X_ X_ XZ __\n"
        "| X_ __ __ XZ");
}

TEST(tableau, gate_tableau_data_vs_unitary_data) {
    for (const auto &gate : GATE_DATA.gates()) {
        if (gate.flags & GATE_IS_UNITARY) {
            ASSERT_TRUE(tableau_agrees_with_unitary(gate.tableau(), gate.unitary())) << gate.name;
        }
    }
}

TEST(tableau, inverse_data) {
    for (const auto &gate : GATE_DATA.gates()) {
        if (gate.flags & GATE_IS_UNITARY) {
            auto &inv_gate = gate.inverse();
            Tableau tab = gate.tableau();
            Tableau inv_tab = inv_gate.tableau();
            std::vector<size_t> targets{0};
            while (targets.size() < tab.num_qubits) {
                targets.push_back(targets.size());
            }
            tab.inplace_scatter_append(inv_tab, targets);
            ASSERT_EQ(tab, Tableau::identity(tab.num_qubits)) << gate.name << " -> " << inv_gate.name;
        }
    }
}

TEST(tableau, eval) {
    const auto &cnot = GATE_DATA.at("ZCX").tableau();
    ASSERT_EQ(cnot(PauliString::from_str("-XX")), PauliString::from_str("-XI"));
    ASSERT_EQ(cnot(PauliString::from_str("+XX")), PauliString::from_str("+XI"));
    ASSERT_EQ(cnot(PauliString::from_str("+ZZ")), PauliString::from_str("+IZ"));
    ASSERT_EQ(cnot(PauliString::from_str("+IY")), PauliString::from_str("+ZY"));
    ASSERT_EQ(cnot(PauliString::from_str("+YI")), PauliString::from_str("+YX"));
    ASSERT_EQ(cnot(PauliString::from_str("+YY")), PauliString::from_str("-XZ"));

    const auto &x2 = GATE_DATA.at("SQRT_X").tableau();
    ASSERT_EQ(x2(PauliString::from_str("+X")), PauliString::from_str("+X"));
    ASSERT_EQ(x2(PauliString::from_str("+Y")), PauliString::from_str("+Z"));
    ASSERT_EQ(x2(PauliString::from_str("+Z")), PauliString::from_str("-Y"));

    const auto &s = GATE_DATA.at("SQRT_Z").tableau();
    ASSERT_EQ(s(PauliString::from_str("+X")), PauliString::from_str("+Y"));
    ASSERT_EQ(s(PauliString::from_str("+Y")), PauliString::from_str("-X"));
    ASSERT_EQ(s(PauliString::from_str("+Z")), PauliString::from_str("+Z"));
}

TEST(tableau, apply_within) {
    const auto &cnot = GATE_DATA.at("ZCX").tableau();

    auto p1 = PauliString::from_str("-XX");
    PauliStringRef p1_ptr(p1);
    cnot.apply_within(p1_ptr, {0, 1});
    ASSERT_EQ(p1, PauliString::from_str("-XI"));

    auto p2 = PauliString::from_str("+XX");
    PauliStringRef p2_ptr(p2);
    cnot.apply_within(p2_ptr, {0, 1});
    ASSERT_EQ(p2, PauliString::from_str("+XI"));
}

TEST(tableau, equality) {
    ASSERT_TRUE(GATE_DATA.at("SQRT_Z").tableau() == GATE_DATA.at("SQRT_Z").tableau());
    ASSERT_FALSE(GATE_DATA.at("SQRT_Z").tableau() != GATE_DATA.at("SQRT_Z").tableau());
    ASSERT_FALSE(GATE_DATA.at("SQRT_Z").tableau() == GATE_DATA.at("ZCX").tableau());
    ASSERT_TRUE(GATE_DATA.at("SQRT_Z").tableau() != GATE_DATA.at("ZCX").tableau());
    ASSERT_FALSE(GATE_DATA.at("SQRT_Z").tableau() == GATE_DATA.at("SQRT_X").tableau());
    ASSERT_TRUE(GATE_DATA.at("SQRT_Z").tableau() != GATE_DATA.at("SQRT_X").tableau());
    ASSERT_EQ(Tableau(1), GATE_DATA.at("I").tableau());
    ASSERT_NE(Tableau(1), GATE_DATA.at("X").tableau());
}

TEST(tableau, inplace_scatter_append) {
    auto t1 = Tableau::identity(1);
    t1.inplace_scatter_append(GATE_DATA.at("SQRT_Z").tableau(), {0});
    ASSERT_EQ(t1, GATE_DATA.at("SQRT_Z").tableau());
    t1.inplace_scatter_append(GATE_DATA.at("SQRT_Z").tableau(), {0});
    ASSERT_EQ(t1, GATE_DATA.at("Z").tableau());
    t1.inplace_scatter_append(GATE_DATA.at("SQRT_Z").tableau(), {0});
    ASSERT_EQ(t1, GATE_DATA.at("SQRT_Z_DAG").tableau());

    // Test swap decomposition into exp(i pi/2 (XX + YY + ZZ)).
    auto t2 = Tableau::identity(2);
    // ZZ^0.5
    t2.inplace_scatter_append(GATE_DATA.at("SQRT_Z").tableau(), {0});
    t2.inplace_scatter_append(GATE_DATA.at("SQRT_Z").tableau(), {1});
    t2.inplace_scatter_append(GATE_DATA.at("ZCZ").tableau(), {0, 1});
    // YY^0.5
    t2.inplace_scatter_append(GATE_DATA.at("SQRT_Y").tableau(), {0});
    t2.inplace_scatter_append(GATE_DATA.at("SQRT_Y").tableau(), {1});
    t2.inplace_scatter_append(GATE_DATA.at("H_YZ").tableau(), {0});
    t2.inplace_scatter_append(GATE_DATA.at("ZCY").tableau(), {0, 1});
    t2.inplace_scatter_append(GATE_DATA.at("H_YZ").tableau(), {0});
    // XX^0.5
    t2.inplace_scatter_append(GATE_DATA.at("SQRT_X").tableau(), {0});
    t2.inplace_scatter_append(GATE_DATA.at("SQRT_X").tableau(), {1});
    t2.inplace_scatter_append(GATE_DATA.at("H_XZ").tableau(), {0});
    t2.inplace_scatter_append(GATE_DATA.at("ZCX").tableau(), {0, 1});
    t2.inplace_scatter_append(GATE_DATA.at("H_XZ").tableau(), {0});
    ASSERT_EQ(t2, GATE_DATA.at("SWAP").tableau());

    // Test order dependence.
    auto t3 = Tableau::identity(2);
    t3.inplace_scatter_append(GATE_DATA.at("H_XZ").tableau(), {0});
    t3.inplace_scatter_append(GATE_DATA.at("SQRT_X").tableau(), {1});
    t3.inplace_scatter_append(GATE_DATA.at("ZCX").tableau(), {0, 1});
    ASSERT_EQ(t3(PauliString::from_str("XI")), PauliString::from_str("ZI"));
    ASSERT_EQ(t3(PauliString::from_str("ZI")), PauliString::from_str("XX"));
    ASSERT_EQ(t3(PauliString::from_str("IX")), PauliString::from_str("IX"));
    ASSERT_EQ(t3(PauliString::from_str("IZ")), PauliString::from_str("-ZY"));
}

TEST(tableau, inplace_scatter_prepend) {
    auto t1 = Tableau::identity(1);
    t1.inplace_scatter_prepend(GATE_DATA.at("SQRT_Z").tableau(), {0});
    ASSERT_EQ(t1, GATE_DATA.at("SQRT_Z").tableau());
    t1.inplace_scatter_prepend(GATE_DATA.at("SQRT_Z").tableau(), {0});
    ASSERT_EQ(t1, GATE_DATA.at("Z").tableau());
    t1.inplace_scatter_prepend(GATE_DATA.at("SQRT_Z").tableau(), {0});
    ASSERT_EQ(t1, GATE_DATA.at("SQRT_Z_DAG").tableau());

    // Test swap decomposition into exp(i pi/2 (XX + YY + ZZ)).
    auto t2 = Tableau::identity(2);
    // ZZ^0.5
    t2.inplace_scatter_prepend(GATE_DATA.at("SQRT_Z").tableau(), {0});
    t2.inplace_scatter_prepend(GATE_DATA.at("SQRT_Z").tableau(), {1});
    t2.inplace_scatter_prepend(GATE_DATA.at("ZCZ").tableau(), {0, 1});
    // YY^0.5
    t2.inplace_scatter_prepend(GATE_DATA.at("SQRT_Y").tableau(), {0});
    t2.inplace_scatter_prepend(GATE_DATA.at("SQRT_Y").tableau(), {1});
    t2.inplace_scatter_prepend(GATE_DATA.at("H_YZ").tableau(), {0});
    t2.inplace_scatter_prepend(GATE_DATA.at("ZCY").tableau(), {0, 1});
    t2.inplace_scatter_prepend(GATE_DATA.at("H_YZ").tableau(), {0});
    // XX^0.5
    t2.inplace_scatter_prepend(GATE_DATA.at("SQRT_X").tableau(), {0});
    t2.inplace_scatter_prepend(GATE_DATA.at("SQRT_X").tableau(), {1});
    t2.inplace_scatter_prepend(GATE_DATA.at("H_XZ").tableau(), {0});
    t2.inplace_scatter_prepend(GATE_DATA.at("ZCX").tableau(), {0, 1});
    t2.inplace_scatter_prepend(GATE_DATA.at("H_XZ").tableau(), {0});
    ASSERT_EQ(t2, GATE_DATA.at("SWAP").tableau());

    // Test order dependence.
    auto t3 = Tableau::identity(2);
    t3.inplace_scatter_prepend(GATE_DATA.at("H_XZ").tableau(), {0});
    t3.inplace_scatter_prepend(GATE_DATA.at("SQRT_X").tableau(), {1});
    t3.inplace_scatter_prepend(GATE_DATA.at("ZCX").tableau(), {0, 1});
    ASSERT_EQ(t3(PauliString::from_str("XI")), PauliString::from_str("ZX"));
    ASSERT_EQ(t3(PauliString::from_str("ZI")), PauliString::from_str("XI"));
    ASSERT_EQ(t3(PauliString::from_str("IX")), PauliString::from_str("IX"));
    ASSERT_EQ(t3(PauliString::from_str("IZ")), PauliString::from_str("-XY"));
}

TEST(tableau, eval_y) {
    ASSERT_EQ(GATE_DATA.at("H_XZ").tableau().zs[0], PauliString::from_str("+X"));
    ASSERT_EQ(GATE_DATA.at("SQRT_Z").tableau().zs[0], PauliString::from_str("+Z"));
    ASSERT_EQ(GATE_DATA.at("H_YZ").tableau().zs[0], PauliString::from_str("+Y"));
    ASSERT_EQ(GATE_DATA.at("SQRT_Y").tableau().zs[0], PauliString::from_str("X"));
    ASSERT_EQ(GATE_DATA.at("SQRT_Y_DAG").tableau().zs[0], PauliString::from_str("-X"));
    ASSERT_EQ(GATE_DATA.at("ZCX").tableau().zs[1], PauliString::from_str("ZZ"));

    ASSERT_EQ(GATE_DATA.at("H_XZ").tableau().eval_y_obs(0), PauliString::from_str("-Y"));
    ASSERT_EQ(GATE_DATA.at("SQRT_Z").tableau().eval_y_obs(0), PauliString::from_str("-X"));
    ASSERT_EQ(GATE_DATA.at("H_YZ").tableau().eval_y_obs(0), PauliString::from_str("+Z"));
    ASSERT_EQ(GATE_DATA.at("SQRT_Y").tableau().eval_y_obs(0), PauliString::from_str("+Y"));
    ASSERT_EQ(GATE_DATA.at("SQRT_Y_DAG").tableau().eval_y_obs(0), PauliString::from_str("+Y"));
    ASSERT_EQ(GATE_DATA.at("SQRT_X").tableau().eval_y_obs(0), PauliString::from_str("+Z"));
    ASSERT_EQ(GATE_DATA.at("SQRT_X_DAG").tableau().eval_y_obs(0), PauliString::from_str("-Z"));
    ASSERT_EQ(GATE_DATA.at("ZCX").tableau().eval_y_obs(1), PauliString::from_str("ZY"));
}

bool are_tableau_mutations_equivalent(
    size_t n, const std::function<void(Tableau &t, const std::vector<size_t> &)> &mutation1,
    const std::function<void(Tableau &t, const std::vector<size_t> &)> &mutation2) {
    auto test_tableau_dual = Tableau::identity(2 * n);
    std::vector<size_t> targets1;
    std::vector<size_t> targets2;
    std::vector<size_t> targets3;
    for (size_t k = 0; k < n; k++) {
        test_tableau_dual.inplace_scatter_append(GATE_DATA.at("H_XZ").tableau(), {k});
        test_tableau_dual.inplace_scatter_append(GATE_DATA.at("ZCX").tableau(), {k, k + n});
        targets1.push_back(k);
        targets2.push_back(k + n);
        targets3.push_back(k + (k % 2 == 0 ? 0 : n));
    }

    std::vector<Tableau> tableaus{
        test_tableau_dual,
        Tableau::random(n + 10, SHARED_TEST_RNG()),
        Tableau::random(n + 30, SHARED_TEST_RNG()),
    };
    std::vector<std::vector<size_t>> cases{targets1, targets2, targets3};
    for (const auto &t : tableaus) {
        for (const auto &targets : cases) {
            auto t1 = t;
            auto t2 = t;
            mutation1(t1, targets);
            mutation2(t2, targets);
            if (t1 != t2) {
                return false;
            }
        }
    }
    return true;
}

bool are_tableau_prepends_equivalent(const std::string &name, const std::function<void(Tableau &t, size_t)> &func) {
    return are_tableau_mutations_equivalent(
        1,
        [&](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at(name).tableau(), targets);
        },
        [&](Tableau &t, const std::vector<size_t> &targets) {
            func(t, targets[0]);
        });
}

bool are_tableau_prepends_equivalent(
    const std::string &name, const std::function<void(Tableau &t, size_t, size_t)> &func) {
    return are_tableau_mutations_equivalent(
        2,
        [&](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at(name).tableau(), targets);
        },
        [&](Tableau &t, const std::vector<size_t> &targets) {
            func(t, targets[0], targets[1]);
        });
}

TEST(tableau, check_invariants) {
    ASSERT_TRUE(Tableau::gate1("X", "Z").satisfies_invariants());
    ASSERT_TRUE(Tableau::gate2("XI", "ZI", "IX", "IZ").satisfies_invariants());
    ASSERT_FALSE(Tableau::gate1("X", "X").satisfies_invariants());
    ASSERT_FALSE(Tableau::gate2("XI", "ZI", "XI", "ZI").satisfies_invariants());
    ASSERT_FALSE(Tableau::gate2("XI", "II", "IX", "IZ").satisfies_invariants());
}

TEST(tableau, random) {
    for (size_t k = 0; k < 20; k++) {
        auto t = Tableau::random(1, SHARED_TEST_RNG());
        ASSERT_TRUE(t.satisfies_invariants()) << t;
    }
    for (size_t k = 0; k < 20; k++) {
        auto t = Tableau::random(2, SHARED_TEST_RNG());
        ASSERT_TRUE(t.satisfies_invariants()) << t;
    }
    for (size_t k = 0; k < 20; k++) {
        auto t = Tableau::random(3, SHARED_TEST_RNG());
        ASSERT_TRUE(t.satisfies_invariants()) << t;
    }
    for (size_t k = 0; k < 20; k++) {
        auto t = Tableau::random(30, SHARED_TEST_RNG());
        ASSERT_TRUE(t.satisfies_invariants());
    }
}

TEST(tableau, specialized_operations) {
    EXPECT_TRUE(are_tableau_mutations_equivalent(
        1,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at("X").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at("X").tableau(), targets);
        }));
    EXPECT_TRUE(are_tableau_mutations_equivalent(
        1,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at("SQRT_Z").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at("SQRT_Z").tableau(), targets);
        }));
    EXPECT_TRUE(are_tableau_mutations_equivalent(
        2,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at("ZCX").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at("ZCX").tableau(), targets);
        }));
    EXPECT_FALSE(are_tableau_mutations_equivalent(
        1,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at("H_XZ").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at("SQRT_Y").tableau(), targets);
        }));
    EXPECT_FALSE(are_tableau_mutations_equivalent(
        2,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at("ZCX").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_prepend(GATE_DATA.at("ZCZ").tableau(), targets);
        }));

    EXPECT_TRUE(are_tableau_prepends_equivalent("H_XZ", &Tableau::prepend_H_XZ));
    EXPECT_TRUE(are_tableau_prepends_equivalent("H_YZ", &Tableau::prepend_H_YZ));
    EXPECT_TRUE(are_tableau_prepends_equivalent("H_XY", &Tableau::prepend_H_XY));
    EXPECT_TRUE(are_tableau_prepends_equivalent("X", &Tableau::prepend_X));
    EXPECT_TRUE(are_tableau_prepends_equivalent("Y", &Tableau::prepend_Y));
    EXPECT_TRUE(are_tableau_prepends_equivalent("Z", &Tableau::prepend_Z));
    EXPECT_TRUE(are_tableau_prepends_equivalent("SQRT_X", &Tableau::prepend_SQRT_X));
    EXPECT_TRUE(are_tableau_prepends_equivalent("SQRT_Y", &Tableau::prepend_SQRT_Y));
    EXPECT_TRUE(are_tableau_prepends_equivalent("SQRT_Z", &Tableau::prepend_SQRT_Z));
    EXPECT_TRUE(are_tableau_prepends_equivalent("SQRT_X_DAG", &Tableau::prepend_SQRT_X_DAG));
    EXPECT_TRUE(are_tableau_prepends_equivalent("SQRT_Y_DAG", &Tableau::prepend_SQRT_Y_DAG));
    EXPECT_TRUE(are_tableau_prepends_equivalent("SQRT_Z_DAG", &Tableau::prepend_SQRT_Z_DAG));
    EXPECT_TRUE(are_tableau_prepends_equivalent("SWAP", &Tableau::prepend_SWAP));
    EXPECT_TRUE(are_tableau_prepends_equivalent("ZCX", &Tableau::prepend_ZCX));
    EXPECT_TRUE(are_tableau_prepends_equivalent("ZCY", &Tableau::prepend_ZCY));
    EXPECT_TRUE(are_tableau_prepends_equivalent("ZCZ", &Tableau::prepend_ZCZ));
    EXPECT_TRUE(are_tableau_prepends_equivalent("ISWAP", &Tableau::prepend_ISWAP));
    EXPECT_TRUE(are_tableau_prepends_equivalent("ISWAP_DAG", &Tableau::prepend_ISWAP_DAG));
    EXPECT_TRUE(are_tableau_prepends_equivalent("XCX", &Tableau::prepend_XCX));
    EXPECT_TRUE(are_tableau_prepends_equivalent("XCY", &Tableau::prepend_XCY));
    EXPECT_TRUE(are_tableau_prepends_equivalent("XCZ", &Tableau::prepend_XCZ));
    EXPECT_TRUE(are_tableau_prepends_equivalent("YCX", &Tableau::prepend_YCX));
    EXPECT_TRUE(are_tableau_prepends_equivalent("YCY", &Tableau::prepend_YCY));
    EXPECT_TRUE(are_tableau_prepends_equivalent("YCZ", &Tableau::prepend_YCZ));

    EXPECT_TRUE(are_tableau_mutations_equivalent(
        1,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_append(GATE_DATA.at("X").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            TableauTransposedRaii(t).append_X(targets[0]);
        }));

    EXPECT_TRUE(are_tableau_mutations_equivalent(
        1,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_append(GATE_DATA.at("H_XZ").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            TableauTransposedRaii(t).append_H_XZ(targets[0]);
        }));

    EXPECT_TRUE(are_tableau_mutations_equivalent(
        1,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_append(GATE_DATA.at("H_XY").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            TableauTransposedRaii(t).append_H_XY(targets[0]);
        }));

    EXPECT_TRUE(are_tableau_mutations_equivalent(
        1,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_append(GATE_DATA.at("H_YZ").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            TableauTransposedRaii(t).append_H_YZ(targets[0]);
        }));

    EXPECT_TRUE(are_tableau_mutations_equivalent(
        1,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_append(GATE_DATA.at("S").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            TableauTransposedRaii(t).append_S(targets[0]);
        }));

    EXPECT_TRUE(are_tableau_mutations_equivalent(
        2,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_append(GATE_DATA.at("ZCX").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            TableauTransposedRaii(t).append_ZCX(targets[0], targets[1]);
        }));

    EXPECT_TRUE(are_tableau_mutations_equivalent(
        2,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_append(GATE_DATA.at("ZCY").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            TableauTransposedRaii(t).append_ZCY(targets[0], targets[1]);
        }));

    EXPECT_TRUE(are_tableau_mutations_equivalent(
        2,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_append(GATE_DATA.at("ZCZ").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            TableauTransposedRaii(t).append_ZCZ(targets[0], targets[1]);
        }));

    EXPECT_TRUE(are_tableau_mutations_equivalent(
        2,
        [](Tableau &t, const std::vector<size_t> &targets) {
            t.inplace_scatter_append(GATE_DATA.at("SWAP").tableau(), targets);
        },
        [](Tableau &t, const std::vector<size_t> &targets) {
            TableauTransposedRaii(t).append_SWAP(targets[0], targets[1]);
        }));
}

TEST(tableau, expand) {
    auto t = Tableau::random(4, SHARED_TEST_RNG());
    auto t2 = t;
    for (size_t n = 8; n < 500; n += 255) {
        t2.expand(n);
        assert(t2.num_qubits == n);
        for (size_t k = 0; k < n; k++) {
            if (k < 4) {
                ASSERT_EQ(t.xs[k].sign, t2.xs[k].sign);
                ASSERT_EQ(t.zs[k].sign, t2.zs[k].sign);
            } else {
                ASSERT_EQ(t2.xs[k].sign, false);
                ASSERT_EQ(t2.zs[k].sign, false);
            }
            for (size_t k2 = 0; k2 < n; k2++) {
                if (k < 4 && k2 < 4) {
                    ASSERT_EQ(t.xs[k].xs[k2], t2.xs[k].xs[k2]);
                    ASSERT_EQ(t.xs[k].zs[k2], t2.xs[k].zs[k2]);
                    ASSERT_EQ(t.zs[k].xs[k2], t2.zs[k].xs[k2]);
                    ASSERT_EQ(t.zs[k].zs[k2], t2.zs[k].zs[k2]);
                } else if (k == k2) {
                    ASSERT_EQ(t2.xs[k].xs[k2], true);
                    ASSERT_EQ(t2.xs[k].zs[k2], false);
                    ASSERT_EQ(t2.zs[k].xs[k2], false);
                    ASSERT_EQ(t2.zs[k].zs[k2], true);
                } else {
                    ASSERT_EQ(t2.xs[k].xs[k2], false);
                    ASSERT_EQ(t2.xs[k].zs[k2], false);
                    ASSERT_EQ(t2.zs[k].xs[k2], false);
                    ASSERT_EQ(t2.zs[k].zs[k2], false);
                }
            }
        }
    }
}

TEST(tableau, transposed_access) {
    size_t n = 1000;
    Tableau t(n);
    auto m = t.xs.xt.data.num_bits_padded();
    t.xs.xt.data.randomize(m, SHARED_TEST_RNG());
    t.xs.zt.data.randomize(m, SHARED_TEST_RNG());
    t.zs.xt.data.randomize(m, SHARED_TEST_RNG());
    t.zs.zt.data.randomize(m, SHARED_TEST_RNG());
    for (size_t inp_qubit = 0; inp_qubit < 1000; inp_qubit += 99) {
        for (size_t out_qubit = 0; out_qubit < 1000; out_qubit += 99) {
            bool bxx = t.xs.xt[inp_qubit][out_qubit];
            bool bxz = t.xs.zt[inp_qubit][out_qubit];
            bool bzx = t.zs.xt[inp_qubit][out_qubit];
            bool bzz = t.zs.zt[inp_qubit][out_qubit];

            ASSERT_EQ(t.xs[inp_qubit].xs[out_qubit], bxx) << inp_qubit << ", " << out_qubit;
            ASSERT_EQ(t.xs[inp_qubit].zs[out_qubit], bxz) << inp_qubit << ", " << out_qubit;
            ASSERT_EQ(t.zs[inp_qubit].xs[out_qubit], bzx) << inp_qubit << ", " << out_qubit;
            ASSERT_EQ(t.zs[inp_qubit].zs[out_qubit], bzz) << inp_qubit << ", " << out_qubit;

            {
                TableauTransposedRaii trans(t);
                ASSERT_EQ(t.xs.xt[out_qubit][inp_qubit], bxx);
                ASSERT_EQ(t.xs.zt[out_qubit][inp_qubit], bxz);
                ASSERT_EQ(t.zs.xt[out_qubit][inp_qubit], bzx);
                ASSERT_EQ(t.zs.zt[out_qubit][inp_qubit], bzz);
            }
        }
    }
}

TEST(tableau, inverse) {
    Tableau t1(1);
    ASSERT_EQ(t1, t1.inverse());
    t1.prepend_X(0);
    ASSERT_EQ(t1, GATE_DATA.at("X").tableau());
    auto t2 = t1.inverse();
    ASSERT_EQ(t1, GATE_DATA.at("X").tableau());
    ASSERT_EQ(t2, GATE_DATA.at("X").tableau());

    for (size_t k = 5; k < 20; k += 7) {
        t1 = Tableau::random(k, SHARED_TEST_RNG());
        t2 = t1.inverse();
        ASSERT_TRUE(t2.satisfies_invariants());
        auto p = PauliString::random(k, SHARED_TEST_RNG());
        auto p2 = t1(t2(p));
        auto x1 = p.xs.str();
        auto x2 = p2.xs.str();
        auto z1 = p.zs.str();
        auto z2 = p2.zs.str();
        ASSERT_EQ(p, p2);
        ASSERT_EQ(p, t2(t1(p)));
    }
}

TEST(tableau, prepend_pauli) {
    Tableau t = Tableau::random(6, SHARED_TEST_RNG());
    Tableau ref = t;
    t.prepend(PauliString::from_str("_XYZ__"));
    ref.prepend_X(1);
    ref.prepend_Y(2);
    ref.prepend_Z(3);
    ASSERT_EQ(t, ref);
    t.prepend(PauliString::from_str("Y_ZX__"));
    ref.prepend_X(3);
    ref.prepend_Y(0);
    ref.prepend_Z(2);
    ASSERT_EQ(t, ref);
}

TEST(tableau, then) {
    Tableau cnot = GATE_DATA.at("CNOT").tableau();
    Tableau swap = GATE_DATA.at("SWAP").tableau();
    Tableau hh(2);
    hh.inplace_scatter_append(GATE_DATA.at("H").tableau(), {0});
    hh.inplace_scatter_append(GATE_DATA.at("H").tableau(), {1});

    ASSERT_EQ(cnot.then(cnot), Tableau(2));
    ASSERT_EQ(hh.then(cnot).then(hh), swap.then(cnot).then(swap));
    ASSERT_EQ(cnot.then(cnot), Tableau(2));

    Tableau t(2);
    t.inplace_scatter_append(GATE_DATA.at("SQRT_X_DAG").tableau(), {1});
    t = t.then(GATE_DATA.at("CY").tableau());
    t.inplace_scatter_append(GATE_DATA.at("SQRT_X").tableau(), {1});
    ASSERT_EQ(t, GATE_DATA.at("CZ").tableau());
}

TEST(tableau, raised_to) {
    Tableau cnot = GATE_DATA.at("CNOT").tableau();
    ASSERT_EQ(cnot.raised_to(-97268202), Tableau(2));
    ASSERT_EQ(cnot.raised_to(-97268201), cnot);
    ASSERT_EQ(cnot.raised_to(-3), cnot);
    ASSERT_EQ(cnot.raised_to(-2), Tableau(2));
    ASSERT_EQ(cnot.raised_to(-1), cnot);
    ASSERT_EQ(cnot.raised_to(0), Tableau(2));
    ASSERT_EQ(cnot.raised_to(1), cnot);
    ASSERT_EQ(cnot.raised_to(2), Tableau(2));
    ASSERT_EQ(cnot.raised_to(3), cnot);
    ASSERT_EQ(cnot.raised_to(4), Tableau(2));
    ASSERT_EQ(cnot.raised_to(97268201), cnot);
    ASSERT_EQ(cnot.raised_to(97268202), Tableau(2));

    Tableau s = GATE_DATA.at("S").tableau();
    Tableau z = GATE_DATA.at("Z").tableau();
    Tableau s_dag = GATE_DATA.at("S_DAG").tableau();
    ASSERT_EQ(s.raised_to(4 * -437829 + 0), Tableau(1));
    ASSERT_EQ(s.raised_to(4 * -437829 + 1), s);
    ASSERT_EQ(s.raised_to(4 * -437829 + 2), z);
    ASSERT_EQ(s.raised_to(4 * -437829 + 3), s_dag);
    ASSERT_EQ(s.raised_to(-5), s_dag);
    ASSERT_EQ(s.raised_to(-4), Tableau(1));
    ASSERT_EQ(s.raised_to(-3), s);
    ASSERT_EQ(s.raised_to(-2), z);
    ASSERT_EQ(s.raised_to(-1), s_dag);
    ASSERT_EQ(s.raised_to(0), Tableau(1));
    ASSERT_EQ(s.raised_to(1), s);
    ASSERT_EQ(s.raised_to(2), z);
    ASSERT_EQ(s.raised_to(3), s_dag);
    ASSERT_EQ(s.raised_to(4), Tableau(1));
    ASSERT_EQ(s.raised_to(5), s);
    ASSERT_EQ(s.raised_to(6), z);
    ASSERT_EQ(s.raised_to(7), s_dag);
    ASSERT_EQ(s.raised_to(4 * 437829 + 0), Tableau(1));
    ASSERT_EQ(s.raised_to(4 * 437829 + 1), s);
    ASSERT_EQ(s.raised_to(4 * 437829 + 2), z);
    ASSERT_EQ(s.raised_to(4 * 437829 + 3), s_dag);

    Tableau p15(3);
    p15.inplace_scatter_append(GATE_DATA.at("SQRT_X").tableau(), {0});
    p15.inplace_scatter_append(s, {2});
    p15.inplace_scatter_append(cnot, {0, 1});
    p15.inplace_scatter_append(cnot, {1, 2});
    for (size_t k = 1; k < 15; k++) {
        ASSERT_NE(p15.raised_to(k), Tableau(3));
    }
    ASSERT_EQ(p15.raised_to(15), Tableau(3));
    ASSERT_EQ(p15.raised_to(15 * 47321 + 4), p15.raised_to(4));
    ASSERT_EQ(p15.raised_to(15 * 47321 + 1), p15);
    ASSERT_EQ(p15.raised_to(15 * -47321 + 1), p15);
}

TEST(tableau, transposed_xz_input) {
    Tableau t = Tableau::random(4, SHARED_TEST_RNG());
    PauliString x0(0);
    PauliString x1(0);
    {
        TableauTransposedRaii tmp(t);
        x0 = tmp.unsigned_x_input(0);
        x1 = tmp.unsigned_x_input(1);
    }
    auto tx0 = t(x0);
    auto tx1 = t(x1);
    tx0.sign = false;
    tx1.sign = false;
    ASSERT_EQ(tx0, PauliString::from_str("X___"));
    ASSERT_EQ(tx1, PauliString::from_str("_X__"));
}

TEST(tableau, direct_sum) {
    Tableau t1 = Tableau::random(260, SHARED_TEST_RNG());
    Tableau t2 = Tableau::random(270, SHARED_TEST_RNG());
    Tableau t3 = t1;
    t3 += t2;
    ASSERT_EQ(t3, t1 + t2);

    PauliString p1 = t1.xs[5];
    p1.ensure_num_qubits(260 + 270);
    ASSERT_EQ(t3.xs[5], p1);

    std::string p2 = t2.xs[6].str();
    std::string p3 = t3.xs[266].str();
    ASSERT_EQ(p2[0], p3[0]);
    p2 = p2.substr(1);
    p3 = p3.substr(1);
    for (size_t k = 0; k < 260; k++) {
        ASSERT_EQ(p3[k], '_');
    }
    for (size_t k = 0; k < 270; k++) {
        ASSERT_EQ(p3[260 + k], p2[k]);
    }
}


==> anc/stim_src_v1.3/src/stabilizers/tableau_pybind_test.py <==
# Copyright 2021 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#      http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import re

import stim
import pytest


def test_init_equality():
    assert stim.Tableau(3) != None
    assert stim.Tableau(3) != object()
    assert stim.Tableau(3) != "another type"
    assert not (stim.Tableau(3) == None)
    assert not (stim.Tableau(3) == object())
    assert not (stim.Tableau(3) == "another type")

    assert stim.Tableau(3) == stim.Tableau(3)
    assert not (stim.Tableau(3) != stim.Tableau(3))
    assert stim.Tableau(3) != stim.Tableau(4)
    assert not (stim.Tableau(3) == stim.Tableau(4))

    assert stim.Tableau.from_named_gate("S") == stim.Tableau.from_named_gate("S")
    assert stim.Tableau.from_named_gate("S") != stim.Tableau.from_named_gate("S_DAG")
    assert stim.Tableau.from_named_gate("S") != stim.Tableau.from_named_gate("H")
    assert stim.Tableau.from_named_gate("S_DAG") == stim.Tableau.from_named_gate("S_DAG")


def test_from_named_gate():
    assert str(stim.Tableau.from_named_gate("H")).strip() == """
+-xz-
| ++
| ZX
""".strip()
    assert str(stim.Tableau.from_named_gate("I")).strip() == """
+-xz-
| ++
| XZ
""".strip()

    assert stim.Tableau.from_named_gate("H_XZ") == stim.Tableau.from_named_gate("h")

    with pytest.raises(IndexError, match="not found"):
        stim.Tableau.from_named_gate("not a gate")
    with pytest.raises(IndexError, match="not unitary"):
        stim.Tableau.from_named_gate("X_ERROR")


def test_identity():
    t = stim.Tableau(3)
    assert len(t) == 3
    assert t.x_output(0) == stim.PauliString("X__")
    assert t.x_output(1) == stim.PauliString("_X_")
    assert t.x_output(2) == stim.PauliString("__X")
    assert t.z_output(0) == stim.PauliString("Z__")
    assert t.z_output(1) == stim.PauliString("_Z_")
    assert t.z_output(2) == stim.PauliString("__Z")
    assert t.y_output(0) == stim.PauliString("Y__")
    assert t.y_output(1) == stim.PauliString("_Y_")
    assert t.y_output(2) == stim.PauliString("__Y")


def test_pauli_output():
    h = stim.Tableau.from_named_gate("H")
    assert h.x_output(0) == stim.PauliString("Z")
    assert h.y_output(0) == stim.PauliString("-Y")
    assert h.z_output(0) == stim.PauliString("X")

    s = stim.Tableau.from_named_gate("S")
    assert s.x_output(0) == stim.PauliString("Y")
    assert s.y_output(0) == stim.PauliString("-X")
    assert s.z_output(0) == stim.PauliString("Z")

    s_dag = stim.Tableau.from_named_gate("S_DAG")
    assert s_dag.x_output(0) == stim.PauliString("-Y")
    assert s_dag.y_output(0) == stim.PauliString("X")
    assert s_dag.z_output(0) == stim.PauliString("Z")

    cz = stim.Tableau.from_named_gate("CZ")
    assert cz.x_output(0) == stim.PauliString("XZ")
    assert cz.y_output(0) == stim.PauliString("YZ")
    assert cz.z_output(0) == stim.PauliString("Z_")
    assert cz.x_output(1) == stim.PauliString("ZX")
    assert cz.y_output(1) == stim.PauliString("ZY")
    assert cz.z_output(1) == stim.PauliString("_Z")


def test_random():
    t = stim.Tableau.random(10)
    assert len(t) == 10
    assert t != stim.Tableau.random(10)


def test_str():
    assert str(stim.Tableau.from_named_gate("cnot")).strip() == """
+-xz-xz-
| ++ ++
| XZ _Z
| X_ XZ
""".strip()


def test_append():
    t = stim.Tableau(2)
    with pytest.raises(ValueError, match=re.escape("len(targets) != len(gate)")):
        t.append(stim.Tableau.from_named_gate("CY"), [0])
    with pytest.raises(ValueError, match="collision"):
        t.append(stim.Tableau.from_named_gate("CY"), [0, 0])
    with pytest.raises(ValueError, match=re.escape("target >= len(tableau)")):
        t.append(stim.Tableau.from_named_gate("CY"), [1, 2])

    t.append(stim.Tableau.from_named_gate("SQRT_X_DAG"), [1])
    t.append(stim.Tableau.from_named_gate("CY"), [0, 1])
    t.append(stim.Tableau.from_named_gate("SQRT_X"), [1])
    assert t == stim.Tableau.from_named_gate("CZ")

    t = stim.Tableau(2)
    t.append(stim.Tableau.from_named_gate("SQRT_X"), [1])
    t.append(stim.Tableau.from_named_gate("CY"), [0, 1])
    t.append(stim.Tableau.from_named_gate("SQRT_X_DAG"), [1])
    assert t != stim.Tableau.from_named_gate("CZ")


def test_prepend():
    t = stim.Tableau(2)
    with pytest.raises(ValueError, match=re.escape("len(targets) != len(gate)")):
        t.prepend(stim.Tableau.from_named_gate("CY"), [0])
    with pytest.raises(ValueError, match="collision"):
        t.prepend(stim.Tableau.from_named_gate("CY"), [0, 0])
    with pytest.raises(ValueError, match=re.escape("target >= len(tableau)")):
        t.prepend(stim.Tableau.from_named_gate("CY"), [1, 2])

    t.prepend(stim.Tableau.from_named_gate("SQRT_X_DAG"), [1])
    t.prepend(stim.Tableau.from_named_gate("CY"), [0, 1])
    t.prepend(stim.Tableau.from_named_gate("SQRT_X"), [1])
    assert t != stim.Tableau.from_named_gate("CZ")

    t = stim.Tableau(2)
    t.prepend(stim.Tableau.from_named_gate("SQRT_X"), [1])
    t.prepend(stim.Tableau.from_named_gate("CY"), [0, 1])
    t.prepend(stim.Tableau.from_named_gate("SQRT_X_DAG"), [1])
    assert t == stim.Tableau.from_named_gate("CZ")


def test_from_conjugated_generators():
    assert stim.Tableau(3) == stim.Tableau.from_conjugated_generators(
        xs=[
            stim.PauliString("X__"),
            stim.PauliString("_X_"),
            stim.PauliString("__X"),
        ],
        zs=[
            stim.PauliString("Z__"),
            stim.PauliString("_Z_"),
            stim.PauliString("__Z"),
        ],
    )

    assert stim.Tableau.from_named_gate("S") == stim.Tableau.from_conjugated_generators(
        xs=[
            stim.PauliString("Y"),
        ],
        zs=[
            stim.PauliString("Z"),
        ],
    )

    assert stim.Tableau.from_named_gate("S_DAG") == stim.Tableau.from_conjugated_generators(
        xs=[
            stim.PauliString("-Y"),
        ],
        zs=[
            stim.PauliString("Z"),
        ],
    )

    assert stim.Tableau(2) == stim.Tableau.from_conjugated_generators(
        xs=[
            stim.PauliString("X_"),
            stim.PauliString("_X"),
        ],
        zs=[
            stim.PauliString("Z_"),
            stim.PauliString("_Z"),
        ],
    )

    with pytest.raises(ValueError, match=re.escape("len(p) == len(zs)")):
        stim.Tableau.from_conjugated_generators(
            xs=[
                stim.PauliString("X_"),
                stim.PauliString("_X"),
            ],
            zs=[
                stim.PauliString("Z_"),
                stim.PauliString("_Z_"),
            ],
        )

    with pytest.raises(ValueError, match="imag"):
        stim.Tableau.from_conjugated_generators(
            xs=[
                stim.PauliString("iX_"),
                stim.PauliString("_X"),
            ],
            zs=[
                stim.PauliString("Z_"),
                stim.PauliString("_Z"),
            ],
        )
    with pytest.raises(ValueError, match="imag"):
        stim.Tableau.from_conjugated_generators(
            xs=[
                stim.PauliString("X_"),
                stim.PauliString("_X"),
            ],
            zs=[
                stim.PauliString("Z_"),
                stim.PauliString("i_Z"),
            ],
        )

    with pytest.raises(ValueError, match=re.escape("len(p) == len(xs)")):
        stim.Tableau.from_conjugated_generators(
            xs=[
                stim.PauliString("X_"),
                stim.PauliString("_X_"),
            ],
            zs=[
                stim.PauliString("Z_"),
                stim.PauliString("_Z"),
            ],
        )

    with pytest.raises(ValueError, match=re.escape("len(xs) != len(zs)")):
        stim.Tableau.from_conjugated_generators(
            xs=[
                stim.PauliString("X_"),
            ],
            zs=[
                stim.PauliString("Z_"),
                stim.PauliString("_Z"),
            ],
        )

    with pytest.raises(ValueError, match=re.escape("len(xs) != len(zs)")):
        stim.Tableau.from_conjugated_generators(
            xs=[
                stim.PauliString("X_"),
                stim.PauliString("_X"),
            ],
            zs=[
                stim.PauliString("Z_"),
            ],
        )

    with pytest.raises(ValueError, match="commutativity"):
        stim.Tableau.from_conjugated_generators(
            xs=[
                stim.PauliString("X_"),
                stim.PauliString("_Z"),
            ],
            zs=[
                stim.PauliString("Z_"),
                stim.PauliString("_Z"),
            ],
        )

    with pytest.raises(ValueError, match="commutativity"):
        stim.Tableau.from_conjugated_generators(
            xs=[
                stim.PauliString("X_"),
                stim.PauliString("Z_"),
            ],
            zs=[
                stim.PauliString("Z_"),
                stim.PauliString("X_"),
            ],
        )

    with pytest.raises(ValueError, match="commutativity"):
        stim.Tableau.from_conjugated_generators(
            xs=[
                stim.PauliString("X_"),
                stim.PauliString("X_"),
            ],
            zs=[
                stim.PauliString("Z_"),
                stim.PauliString("Z_"),
            ],
        )


def test_repr():
    v = stim.Tableau.from_named_gate("H")
    r = repr(v)
    assert r == """stim.Tableau.from_conjugated_generators(
    xs=[
        stim.PauliString("+Z"),
    ],
    zs=[
        stim.PauliString("+X"),
    ],
)"""
    assert eval(r, {"stim": stim}) == v


def test_call():
    t = stim.Tableau.from_named_gate("CNOT")
    assert t(stim.PauliString("__")) == stim.PauliString("__")
    assert t(stim.PauliString("-__")) == stim.PauliString("-__")
    assert t(stim.PauliString("i__")) == stim.PauliString("i__")
    assert t(stim.PauliString("-i__")) == stim.PauliString("-i__")
    assert t(stim.PauliString("X_")) == stim.PauliString("XX")
    assert t(stim.PauliString("Y_")) == stim.PauliString("YX")
    assert t(stim.PauliString("Z_")) == stim.PauliString("Z_")
    assert t(stim.PauliString("_X")) == stim.PauliString("_X")
    assert t(stim.PauliString("_Y")) == stim.PauliString("ZY")
    assert t(stim.PauliString("_Z")) == stim.PauliString("ZZ")
    assert t(stim.PauliString("YY")) == stim.PauliString("-XZ")
    assert t(stim.PauliString("-YY")) == stim.PauliString("XZ")


def test_pow():
    s = stim.Tableau.from_named_gate("S")
    s_dag = stim.Tableau.from_named_gate("S_DAG")
    z = stim.Tableau.from_named_gate("Z")
    assert stim.Tableau(1) == s**0 == s**4 == s**-4
    assert s == s**1 == s**5 == s**-3 == s**(40000 + 1) == s**(-40000 + 1)
    assert s_dag == s**-1 == s**3 == s**7 == s**(40000 + 3) == s**(-40000 + 3)
    assert z == s**2 == s**6 == s**-2 == s**(40000 + 2) == s**(-40000 + 2)


def test_aliasing():
    t = stim.Tableau.random(4)
    t2 = t**1
    t.append(t2, range(4))
    t2.append(t2, range(4))
    assert t == t2

    t = stim.Tableau.random(4)
    t2 = t**1
    t.prepend(t2, range(4))
    t2.prepend(t2, range(4))
    assert t == t2


def test_composition():
    assert stim.Tableau(0) * stim.Tableau(0) == stim.Tableau(0)
    assert stim.Tableau(0).then(stim.Tableau(0)) == stim.Tableau(0)
    assert stim.Tableau(1) * stim.Tableau(1) == stim.Tableau(1)
    assert stim.Tableau(1).then(stim.Tableau(1)) == stim.Tableau(1)

    t = stim.Tableau.random(4)
    t2 = stim.Tableau.random(4)
    t3 = t.then(t2)
    assert t3 == t2 * t
    p = stim.PauliString.random(4)
    assert t2(t(p)) == t3(p)

    with pytest.raises(ValueError, match="!= len"):
        _ = stim.Tableau(3) * stim.Tableau(4)
    with pytest.raises(ValueError, match="!= len"):
        _ = stim.Tableau(3).then(stim.Tableau(4))


def test_copy():
    t = stim.Tableau(3)
    t2 = t.copy()
    assert t == t2
    assert t is not t2


def test_hash():
    # stim.Tableau is mutable. It must not also be value-hashable.
    # Defining __hash__ requires defining a FrozenTableau variant instead.
    with pytest.raises(TypeError, match="unhashable"):
        _ = hash(stim.Tableau(1))


def test_add():
    h = stim.Tableau.from_named_gate("H")
    swap = stim.Tableau.from_named_gate("SWAP")
    cnot = stim.Tableau.from_named_gate("CNOT")
    combo = h + swap + cnot
    assert str(combo).strip() == """
+-xz-xz-xz-xz-xz-
| ++ ++ ++ ++ ++
| ZX __ __ __ __
| __ __ XZ __ __
| __ XZ __ __ __
| __ __ __ XZ _Z
| __ __ __ X_ XZ
    """.strip()

    alias = h
    h += swap
    h += cnot
    assert h == combo
    h += stim.Tableau(0)
    assert h == combo
    assert h is alias
    assert h is not combo
    assert swap == stim.Tableau.from_named_gate("SWAP")

    assert stim.Tableau(0) + stim.Tableau(0) == stim.Tableau(0)
    assert stim.Tableau(1) + stim.Tableau(2) == stim.Tableau(3)
    assert stim.Tableau(100) + stim.Tableau(500) == stim.Tableau(600)
    assert stim.Tableau(0) + cnot + stim.Tableau(0) == cnot

    x = stim.Tableau.from_named_gate("X")
    y = stim.Tableau.from_named_gate("Y")
    z = stim.Tableau.from_named_gate("Z")
    assert str(y + y).strip() == """
+-xz-xz-
| -- --
| XZ __
| __ XZ
    """.strip()
    assert str(x + x).strip() == """
+-xz-xz-
| +- +-
| XZ __
| __ XZ
    """.strip()
    assert str(z + z).strip() == """
+-xz-xz-
| -+ -+
| XZ __
| __ XZ
    """.strip()
    assert str(x + z).strip() == """
+-xz-xz-
| +- -+
| XZ __
| __ XZ
    """.strip()
    assert str(z + x).strip() == """
+-xz-xz-
| -+ +-
| XZ __
| __ XZ
    """.strip()


==> anc/stim_src_v1.3/src/stabilizers/tableau_specialized_prepend.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include <cassert>

#include "tableau.h"

void Tableau::prepend_X(size_t q) {
    zs[q].sign ^= 1;
}

void Tableau::prepend_Y(size_t q) {
    xs[q].sign ^= 1;
    zs[q].sign ^= 1;
}

void Tableau::prepend_Z(size_t q) {
    xs[q].sign ^= 1;
}

void Tableau::prepend(const PauliStringRef &op) {
    assert(op.num_qubits == num_qubits);
    zs.signs ^= op.xs;
    xs.signs ^= op.zs;
}

void Tableau::prepend_H_XZ(const size_t q) {
    xs[q].swap_with(zs[q]);
}

void Tableau::prepend_H_YZ(const size_t q) {
    PauliStringRef x = xs[q];
    PauliStringRef z = zs[q];
    uint8_t m = z.inplace_right_mul_returning_log_i_scalar(x);
    x.sign ^= 1;
    z.sign ^= m & 2;
}

void Tableau::prepend_H_XY(const size_t q) {
    PauliStringRef x = xs[q];
    PauliStringRef z = zs[q];
    uint8_t m = x.inplace_right_mul_returning_log_i_scalar(z);
    z.sign ^= 1;
    x.sign ^= !(m & 2);
}

void Tableau::prepend_SQRT_X(size_t q) {
    PauliStringRef z = zs[q];
    uint8_t m = z.inplace_right_mul_returning_log_i_scalar(xs[q]);
    z.sign ^= !(m & 2);
}

void Tableau::prepend_SQRT_X_DAG(size_t q) {
    PauliStringRef z = zs[q];
    uint8_t m = z.inplace_right_mul_returning_log_i_scalar(xs[q]);
    z.sign ^= m & 2;
}

void Tableau::prepend_SQRT_Y(size_t q) {
    PauliStringRef z = zs[q];
    z.sign ^= 1;
    xs[q].swap_with(z);
}

void Tableau::prepend_SQRT_Y_DAG(size_t q) {
    PauliStringRef z = zs[q];
    xs[q].swap_with(z);
    z.sign ^= 1;
}

void Tableau::prepend_SQRT_Z(size_t q) {
    PauliStringRef x = xs[q];
    uint8_t m = x.inplace_right_mul_returning_log_i_scalar(zs[q]);
    x.sign ^= !(m & 2);
}

void Tableau::prepend_SQRT_Z_DAG(size_t q) {
    PauliStringRef x = xs[q];
    uint8_t m = x.inplace_right_mul_returning_log_i_scalar(zs[q]);
    x.sign ^= m & 2;
}

void Tableau::prepend_SWAP(size_t q1, size_t q2) {
    zs[q1].swap_with(zs[q2]);
    xs[q1].swap_with(xs[q2]);
}

void Tableau::prepend_ISWAP(size_t q1, size_t q2) {
    prepend_SWAP(q1, q2);
    prepend_ZCZ(q1, q2);
    prepend_SQRT_Z(q1);
    prepend_SQRT_Z(q2);
}

void Tableau::prepend_ISWAP_DAG(size_t q1, size_t q2) {
    prepend_SWAP(q1, q2);
    prepend_ZCZ(q1, q2);
    prepend_SQRT_Z_DAG(q1);
    prepend_SQRT_Z_DAG(q2);
}

void Tableau::prepend_ZCX(size_t control, size_t target) {
    zs[target] *= zs[control];
    xs[control] *= xs[target];
}

void Tableau::prepend_ZCY(size_t control, size_t target) {
    prepend_H_YZ(target);
    prepend_ZCZ(control, target);
    prepend_H_YZ(target);
}

void Tableau::prepend_ZCZ(size_t control, size_t target) {
    xs[target] *= zs[control];
    xs[control] *= zs[target];
}

void Tableau::prepend_XCX(size_t control, size_t target) {
    zs[target] *= xs[control];
    zs[control] *= xs[target];
}

void Tableau::prepend_XCY(size_t control, size_t target) {
    prepend_H_XY(target);
    prepend_XCX(control, target);
    prepend_H_XY(target);
}

void Tableau::prepend_XCZ(size_t control, size_t target) {
    prepend_ZCX(target, control);
}

void Tableau::prepend_YCX(size_t control, size_t target) {
    prepend_XCY(target, control);
}

void Tableau::prepend_YCY(size_t control, size_t target) {
    prepend_H_YZ(control);
    prepend_H_YZ(target);
    prepend_ZCZ(control, target);
    prepend_H_YZ(target);
    prepend_H_YZ(control);
}

void Tableau::prepend_YCZ(size_t control, size_t target) {
    prepend_ZCY(target, control);
}


==> anc/stim_src_v1.3/src/stabilizers/tableau_transposed_raii.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "tableau_transposed_raii.h"

#include <cmath>
#include <cstring>
#include <iostream>
#include <map>
#include <random>
#include <thread>

#include "pauli_string.h"

TableauTransposedRaii::TableauTransposedRaii(Tableau &tableau) : tableau(tableau) {
    tableau.do_transpose_quadrants();
}

TableauTransposedRaii::~TableauTransposedRaii() {
    tableau.do_transpose_quadrants();
}

/// Iterates over the Paulis in a row of the tableau.
///
/// Args:
///     trans: The transposed tableau (where rows are contiguous in memory and so operations can be done efficiently).
///     q: The row to iterate over.
///     body: A function taking X, Z, and SIGN words.
///         The X and Z words are chunks of xz-encoded Paulis from the row.
///         The SIGN word is the corresponding chunk of sign bits from the sign row.
template <typename FUNC>
inline void for_each_trans_obs(TableauTransposedRaii &trans, size_t q, FUNC body) {
    for (size_t k = 0; k < 2; k++) {
        TableauHalf &h = k == 0 ? trans.tableau.xs : trans.tableau.zs;
        PauliStringRef p = h[q];
        p.xs.for_each_word(p.zs, h.signs, body);
    }
}

template <typename FUNC>
inline void for_each_trans_obs(TableauTransposedRaii &trans, size_t q1, size_t q2, FUNC body) {
    for (size_t k = 0; k < 2; k++) {
        TableauHalf &h = k == 0 ? trans.tableau.xs : trans.tableau.zs;
        PauliStringRef p1 = h[q1];
        PauliStringRef p2 = h[q2];
        p1.xs.for_each_word(p1.zs, p2.xs, p2.zs, h.signs, body);
    }
}

void TableauTransposedRaii::append_ZCX(size_t control, size_t target) {
    for_each_trans_obs(
        *this, control, target, [](simd_word &cx, simd_word &cz, simd_word &tx, simd_word &tz, simd_word &s) {
            s ^= (cz ^ tx).andnot(cx & tz);
            cz ^= tz;
            tx ^= cx;
        });
}

void TableauTransposedRaii::append_ZCY(size_t control, size_t target) {
    for_each_trans_obs(
        *this, control, target, [](simd_word &cx, simd_word &cz, simd_word &tx, simd_word &tz, simd_word &s) {
            cz ^= tx;
            s ^= cx & cz & (tx ^ tz);
            cz ^= tz;
            tx ^= cx;
            tz ^= cx;
        });
}

void TableauTransposedRaii::append_ZCZ(size_t control, size_t target) {
    for_each_trans_obs(
        *this, control, target, [](simd_word &cx, simd_word &cz, simd_word &tx, simd_word &tz, simd_word &s) {
            s ^= cx & tx & (cz ^ tz);
            cz ^= tx;
            tz ^= cx;
        });
}

void TableauTransposedRaii::append_SWAP(size_t q1, size_t q2) {
    for_each_trans_obs(*this, q1, q2, [](simd_word &x1, simd_word &z1, simd_word &x2, simd_word &z2, simd_word &s) {
        std::swap(x1, x2);
        std::swap(z1, z2);
    });
}

void TableauTransposedRaii::append_H_XY(size_t target) {
    for_each_trans_obs(*this, target, [](simd_word &x, simd_word &z, simd_word &s) {
        s ^= x.andnot(z);
        z ^= x;
    });
}

void TableauTransposedRaii::append_H_YZ(size_t target) {
    for_each_trans_obs(*this, target, [](simd_word &x, simd_word &z, simd_word &s) {
        s ^= z.andnot(x);
        x ^= z;
    });
}

void TableauTransposedRaii::append_S(size_t target) {
    for_each_trans_obs(*this, target, [](simd_word &x, simd_word &z, simd_word &s) {
        s ^= x & z;
        z ^= x;
    });
}

void TableauTransposedRaii::append_H_XZ(size_t q) {
    for_each_trans_obs(*this, q, [](simd_word &x, simd_word &z, simd_word &s) {
        std::swap(x, z);
        s ^= x & z;
    });
}

void TableauTransposedRaii::append_X(size_t target) {
    for_each_trans_obs(*this, target, [](simd_word &x, simd_word &z, simd_word &s) {
        s ^= z;
    });
}

PauliString TableauTransposedRaii::unsigned_x_input(size_t q) const {
    PauliString result(tableau.num_qubits);
    result.xs = tableau.zs[q].zs;
    result.zs = tableau.xs[q].zs;
    return result;
}


==> anc/stim_src_v1.3/src/stabilizers/tableau_transposed_raii.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#ifndef TABLEAU_TRANSPOSED_RAII_H
#define TABLEAU_TRANSPOSED_RAII_H

#include <iostream>
#include <unordered_map>

#include "../simd/simd_bit_table.h"
#include "../simd/simd_util.h"
#include "pauli_string.h"
#include "tableau.h"

/// When this class is constructed, it transposes the tableau given to it.
/// The transpose is undone on deconstruction.
///
/// This is useful when appending operations to the tableau, since otherwise
/// the append would be working against the grain of memory.
struct TableauTransposedRaii {
    Tableau &tableau;

    explicit TableauTransposedRaii(Tableau &tableau);
    ~TableauTransposedRaii();

    TableauTransposedRaii() = delete;
    TableauTransposedRaii(const TableauTransposedRaii &) = delete;
    TableauTransposedRaii(TableauTransposedRaii &&) = delete;

    PauliString unsigned_x_input(size_t q) const;

    void append_H_XZ(size_t q);
    void append_H_XY(size_t q);
    void append_H_YZ(size_t q);
    void append_S(size_t q);
    void append_ZCX(size_t control, size_t target);
    void append_ZCY(size_t control, size_t target);
    void append_ZCZ(size_t control, size_t target);
    void append_X(size_t q);
    void append_SWAP(size_t q1, size_t q2);
};

#endif


==> anc/stim_src_v1.3/src/test_util.test.cc <==
// Copyright 2021 Google LLC
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "test_util.test.h"

#include "probability_util.h"

static bool shared_test_rng_initialized;
static std::mt19937_64 shared_test_rng;

std::mt19937_64 &SHARED_TEST_RNG() {
    if (!shared_test_rng_initialized) {
        shared_test_rng = externally_seeded_rng();
        shared_test_rng_initialized = true;
    }
    return shared_test_rng;
}


==> anc/stim_src_v1.3/src/test_util.test.h <==
/*
 * Copyright 2021 Google LLC
 *
 * Licensed under the Apache License, Version 2.0 (the "License");
 * you may not use this file except in compliance with the License.
 * You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

#include <gtest/gtest.h>
#include <random>

#include "stabilizers/pauli_string.h"

std::mt19937_64 &SHARED_TEST_RNG();

